Note on the space group selection rule for closed strings on orbifolds

It is well-known that the space group selection rule constrains the interactions of closed strings on orbifolds. For some examples, this rule has been described by an effective Abelian symmetry that combines with a permutation symmetry to a non-Abelian flavor symmetry like $D_4$ or $\Delta(54)$. However, the general case of the effective Abelian symmetries was not yet fully understood. In this work, we formalize the computation of the Abelian symmetry that results from the space group selection rule by imposing two conditions only: (i) well-defined discrete charges and (ii) their conservation. The resulting symmetry, which we call the space group flavor symmetry $D_S$, is uniquely specified by the Abelianization of the space group. For all Abelian orbifolds with $N=1$ supersymmetry we compute $D_S$ and identify new cases, for example, where $D_S$ contains a $Z_2$ dark matter-parity with charges 0 and 1 for massless and massive strings, respectively.

==> anc/Geometry_Z12-II_1_1.txt <==
point group
12
1

ZMxZN
false

lattice label
Z12-II_1

begin twist
 0/1 1/12 5/12 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
12
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.8660254038
0.5
0.8660254038
-0.5
0
0
next lattice vector
0.5
0.8660254038
-0.5
0.8660254038
0
0
next lattice vector
0
1.
0
-1.
0
0
next lattice vector
-0.5
0.8660254038
0.5
0.8660254038
0
0
next lattice vector
0
0
0
0
1.7320508076
0
next lattice vector
0
0
0
0
0
1.7320508076
end lattice

allowed order of Wilson lines
1
1
1
1
2
2

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 0 1 1 
new sector
2 0 0 0 0 0 0 0 
new sector
3 0 0 0 0 0 0 0 
3 0 0 0 1 -1 0 0 
3 0 0 0 0 0 1 0 
3 0 0 0 1 -1 1 0 
3 0 0 0 0 0 0 1 
3 0 0 0 1 -1 0 1 
3 0 0 0 0 0 1 1 
3 0 0 0 1 -1 1 1 
new sector
4 0 0 0 0 0 0 0 
4 0 0 0 -1 0 0 0 
4 0 0 0 -1 -1 0 0 
new sector
5 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 0 
5 0 0 0 0 0 0 1 
5 0 0 0 0 0 1 1 
new sector
6 0 0 0 0 0 0 0 
6 0 1 0 0 0 0 0 
6 0 1 1 0 0 0 0 
6 0 1 1 1 0 0 0 
new sector
7 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 0 
7 0 0 0 0 0 0 1 
7 0 0 0 0 0 1 1 
new sector
8 0 0 0 0 0 0 0 
8 0 0 0 1 0 0 0 
8 0 0 0 1 1 0 0 
new sector
9 0 0 0 0 0 0 0 
9 0 0 0 1 1 0 0 
9 0 0 0 0 0 1 0 
9 0 0 0 1 1 1 0 
9 0 0 0 0 0 0 1 
9 0 0 0 1 1 0 1 
9 0 0 0 0 0 1 1 
9 0 0 0 1 1 1 1 
new sector
10 0 0 0 0 0 0 0 
new sector
11 0 0 0 0 0 0 0 
11 0 0 0 0 0 1 0 
11 0 0 0 0 0 0 1 
11 0 0 0 0 0 1 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 0 
begin data
1 0 0 0 0 0 1 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 1 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 1 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 1 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 0 1 1 
begin data
1 0 0 0 0 0 1 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 1 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 1 1 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 1 1 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 3 0 0 0 1 -1 0 0 
begin data
3 0 0 0 1 -1 0 0 
6 0 1 -1 1 0 0 0 
9 0 1 -1 0 1 0 0 
end data

// Const elem: 3 0 0 0 0 0 1 0 
begin data
1 0 0 0 0 0 1 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 1 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 1 0 
end data

// Const elem: 3 0 0 0 1 -1 1 0 
begin data
3 0 0 0 1 -1 1 0 
6 0 1 -1 1 0 0 0 
9 0 1 -1 0 1 1 0 
end data

// Const elem: 3 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 1 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 1 
end data

// Const elem: 3 0 0 0 1 -1 0 1 
begin data
3 0 0 0 1 -1 0 1 
6 0 1 -1 1 0 0 0 
9 0 1 -1 0 1 0 1 
end data

// Const elem: 3 0 0 0 0 0 1 1 
begin data
1 0 0 0 0 0 1 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 1 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 1 1 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 1 1 
end data

// Const elem: 3 0 0 0 1 -1 1 1 
begin data
3 0 0 0 1 -1 1 1 
6 0 1 -1 1 0 0 0 
9 0 1 -1 0 1 1 1 
end data

// Const elem: 4 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 4 0 0 0 -1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
4 0 0 0 -1 0 0 0 
8 0 1 0 -1 0 0 0 
end data

// Const elem: 4 0 0 0 -1 -1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
4 0 0 0 -1 -1 0 0 
8 0 1 1 -1 -1 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 5 0 0 0 0 0 1 0 
begin data
1 0 0 0 0 0 1 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 1 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 1 0 
end data

// Const elem: 5 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 1 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 1 
end data

// Const elem: 5 0 0 0 0 0 1 1 
begin data
1 0 0 0 0 0 1 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 1 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 1 1 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 1 1 
end data

// Const elem: 6 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 6 0 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
6 0 1 0 0 0 0 0 
end data

// Const elem: 6 0 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
6 0 1 1 0 0 0 0 
end data

// Const elem: 6 0 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
3 0 1 1 0 -1 0 0 
6 0 1 1 1 0 0 0 
9 0 0 0 1 1 0 0 
end data

// Const elem: 7 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 7 0 0 0 0 0 1 0 
begin data
1 0 0 0 0 0 1 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 1 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 1 0 
end data

// Const elem: 7 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 1 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 1 
end data

// Const elem: 7 0 0 0 0 0 1 1 
begin data
1 0 0 0 0 0 1 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 1 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 1 1 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 1 1 
end data

// Const elem: 8 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 8 0 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
4 0 1 0 0 0 0 0 
8 0 0 0 1 0 0 0 
end data

// Const elem: 8 0 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
4 0 1 1 0 0 0 0 
8 0 0 0 1 1 0 0 
end data

// Const elem: 9 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 9 0 0 0 1 1 0 0 
begin data
3 0 1 1 0 -1 0 0 
6 0 1 1 1 0 0 0 
9 0 0 0 1 1 0 0 
end data

// Const elem: 9 0 0 0 0 0 1 0 
begin data
1 0 0 0 0 0 1 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 1 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 1 0 
end data

// Const elem: 9 0 0 0 1 1 1 0 
begin data
3 0 1 1 0 -1 1 0 
6 0 1 1 1 0 0 0 
9 0 0 0 1 1 1 0 
end data

// Const elem: 9 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 1 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 1 
end data

// Const elem: 9 0 0 0 1 1 0 1 
begin data
3 0 1 1 0 -1 0 1 
6 0 1 1 1 0 0 0 
9 0 0 0 1 1 0 1 
end data

// Const elem: 9 0 0 0 0 0 1 1 
begin data
1 0 0 0 0 0 1 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 1 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 1 1 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 1 1 
end data

// Const elem: 9 0 0 0 1 1 1 1 
begin data
3 0 1 1 0 -1 1 1 
6 0 1 1 1 0 0 0 
9 0 0 0 1 1 1 1 
end data

// Const elem: 10 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 11 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 11 0 0 0 0 0 1 0 
begin data
1 0 0 0 0 0 1 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 1 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 1 0 
end data

// Const elem: 11 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 1 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 1 
end data

// Const elem: 11 0 0 0 0 0 1 1 
begin data
1 0 0 0 0 0 1 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 1 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 1 1 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 1 1 
end data

end centralizer elements



==> anc/Geometry_Z12-I_1_1.txt <==
point group
12
1

ZMxZN
false

lattice label
Z12-I_1

begin twist
 0/1 1/12 1/3 -5/12
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
12
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.8660254038
-0.5
0
0
0.8660254038
-0.5
next lattice vector
1.
0
0
0
-1.
0
next lattice vector
0.8660254038
0.5
0
0
0.8660254038
0.5
next lattice vector
0.5
0.8660254038
0
0
-0.5
-0.8660254038
next lattice vector
0
0
1.
-1.7320508076
0
0
next lattice vector
0
0
1.
1.7320508076
0
0
end lattice

allowed order of Wilson lines
1
1
1
1
3
3

begin identical WLs
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 2 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 2 
new sector
3 0 0 0 0 0 0 0 
3 0 0 0 1 -1 0 0 
new sector
4 0 0 0 0 0 0 0 
4 0 0 0 0 -1 0 0 
4 0 0 0 -1 -1 0 0 
4 0 0 0 0 0 0 1 
4 0 0 0 0 -1 0 1 
4 0 0 0 -1 -1 0 1 
4 0 0 0 0 0 0 2 
4 0 0 0 0 -1 0 2 
4 0 0 0 -1 -1 0 2 
new sector
5 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
5 0 0 0 0 0 0 2 
new sector
6 0 0 0 0 0 0 0 
6 0 1 0 0 0 0 0 
6 0 1 1 0 0 0 0 
6 0 1 1 1 0 0 0 
new sector
7 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
7 0 0 0 0 0 0 2 
new sector
8 0 0 0 0 0 0 0 
8 0 0 0 0 1 0 0 
8 0 0 0 1 1 0 0 
8 0 0 0 0 0 0 1 
8 0 0 0 0 1 0 1 
8 0 0 0 1 1 0 1 
8 0 0 0 0 0 0 2 
8 0 0 0 0 1 0 2 
8 0 0 0 1 1 0 2 
new sector
9 0 0 0 0 0 0 0 
9 0 0 0 1 1 0 0 
new sector
10 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 1 
10 0 0 0 0 0 0 2 
new sector
11 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 1 
11 0 0 0 0 0 0 2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 -1 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 1 
5 0 0 0 0 0 -1 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
8 0 0 0 0 0 -1 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 1 
11 0 0 0 0 0 -1 0 
end data

// Const elem: 1 0 0 0 0 0 0 2 
begin data
1 0 0 0 0 0 0 2 
2 0 0 0 0 0 -2 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 2 
5 0 0 0 0 0 -2 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 2 
8 0 0 0 0 0 -2 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 2 
11 0 0 0 0 0 -2 0 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 1 1 
2 0 0 0 0 0 0 1 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 1 1 
5 0 0 0 0 0 0 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 1 
8 0 0 0 0 0 0 1 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 1 1 
11 0 0 0 0 0 0 1 
end data

// Const elem: 2 0 0 0 0 0 0 2 
begin data
1 0 0 0 0 0 2 2 
2 0 0 0 0 0 0 2 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 2 2 
5 0 0 0 0 0 0 2 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 2 2 
8 0 0 0 0 0 0 2 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 2 2 
11 0 0 0 0 0 0 2 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 3 0 0 0 1 -1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
3 0 0 0 1 -1 0 0 
6 0 1 -1 1 0 0 0 
9 0 1 -1 0 1 0 0 
end data

// Const elem: 4 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 4 0 0 0 0 -1 0 0 
begin data
4 0 0 0 0 -1 0 0 
8 0 0 1 0 -1 0 0 
end data

// Const elem: 4 0 0 0 -1 -1 0 0 
begin data
4 0 0 0 -1 -1 0 0 
8 0 1 1 -1 -1 0 0 
end data

// Const elem: 4 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 -1 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 1 
5 0 0 0 0 0 -1 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
8 0 0 0 0 0 -1 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 1 
11 0 0 0 0 0 -1 0 
end data

// Const elem: 4 0 0 0 0 -1 0 1 
begin data
4 0 0 0 0 -1 0 1 
8 0 0 1 0 -1 -1 0 
end data

// Const elem: 4 0 0 0 -1 -1 0 1 
begin data
4 0 0 0 -1 -1 0 1 
8 0 1 1 -1 -1 -1 0 
end data

// Const elem: 4 0 0 0 0 0 0 2 
begin data
1 0 0 0 0 0 0 2 
2 0 0 0 0 0 -2 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 2 
5 0 0 0 0 0 -2 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 2 
8 0 0 0 0 0 -2 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 2 
11 0 0 0 0 0 -2 0 
end data

// Const elem: 4 0 0 0 0 -1 0 2 
begin data
4 0 0 0 0 -1 0 2 
8 0 0 1 0 -1 -2 0 
end data

// Const elem: 4 0 0 0 -1 -1 0 2 
begin data
4 0 0 0 -1 -1 0 2 
8 0 1 1 -1 -1 -2 0 
end data

// Const elem: 5 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 1 1 
2 0 0 0 0 0 0 1 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 1 1 
5 0 0 0 0 0 0 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 1 
8 0 0 0 0 0 0 1 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 1 1 
11 0 0 0 0 0 0 1 
end data

// Const elem: 5 0 0 0 0 0 0 2 
begin data
1 0 0 0 0 0 2 2 
2 0 0 0 0 0 0 2 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 2 2 
5 0 0 0 0 0 0 2 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 2 2 
8 0 0 0 0 0 0 2 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 2 2 
11 0 0 0 0 0 0 2 
end data

// Const elem: 6 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 6 0 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
6 0 1 0 0 0 0 0 
end data

// Const elem: 6 0 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
6 0 1 1 0 0 0 0 
end data

// Const elem: 6 0 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
3 0 1 1 0 -1 0 0 
6 0 1 1 1 0 0 0 
9 0 0 0 1 1 0 0 
end data

// Const elem: 7 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 7 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 -1 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 1 
5 0 0 0 0 0 -1 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
8 0 0 0 0 0 -1 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 1 
11 0 0 0 0 0 -1 0 
end data

// Const elem: 7 0 0 0 0 0 0 2 
begin data
1 0 0 0 0 0 0 2 
2 0 0 0 0 0 -2 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 2 
5 0 0 0 0 0 -2 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 2 
8 0 0 0 0 0 -2 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 2 
11 0 0 0 0 0 -2 0 
end data

// Const elem: 8 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 8 0 0 0 0 1 0 0 
begin data
4 0 0 1 0 0 0 0 
8 0 0 0 0 1 0 0 
end data

// Const elem: 8 0 0 0 1 1 0 0 
begin data
4 0 1 1 0 0 0 0 
8 0 0 0 1 1 0 0 
end data

// Const elem: 8 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 1 1 
2 0 0 0 0 0 0 1 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 1 1 
5 0 0 0 0 0 0 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 1 
8 0 0 0 0 0 0 1 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 1 1 
11 0 0 0 0 0 0 1 
end data

// Const elem: 8 0 0 0 0 1 0 1 
begin data
4 0 0 1 0 0 1 1 
8 0 0 0 0 1 0 1 
end data

// Const elem: 8 0 0 0 1 1 0 1 
begin data
4 0 1 1 0 0 1 1 
8 0 0 0 1 1 0 1 
end data

// Const elem: 8 0 0 0 0 0 0 2 
begin data
1 0 0 0 0 0 2 2 
2 0 0 0 0 0 0 2 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 2 2 
5 0 0 0 0 0 0 2 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 2 2 
8 0 0 0 0 0 0 2 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 2 2 
11 0 0 0 0 0 0 2 
end data

// Const elem: 8 0 0 0 0 1 0 2 
begin data
4 0 0 1 0 0 2 2 
8 0 0 0 0 1 0 2 
end data

// Const elem: 8 0 0 0 1 1 0 2 
begin data
4 0 1 1 0 0 2 2 
8 0 0 0 1 1 0 2 
end data

// Const elem: 9 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 9 0 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
3 0 1 1 0 -1 0 0 
6 0 1 1 1 0 0 0 
9 0 0 0 1 1 0 0 
end data

// Const elem: 10 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 10 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 -1 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 1 
5 0 0 0 0 0 -1 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
8 0 0 0 0 0 -1 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 1 
11 0 0 0 0 0 -1 0 
end data

// Const elem: 10 0 0 0 0 0 0 2 
begin data
1 0 0 0 0 0 0 2 
2 0 0 0 0 0 -2 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 2 
5 0 0 0 0 0 -2 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 2 
8 0 0 0 0 0 -2 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 2 
11 0 0 0 0 0 -2 0 
end data

// Const elem: 11 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 11 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 1 1 
2 0 0 0 0 0 0 1 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 1 1 
5 0 0 0 0 0 0 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 1 
8 0 0 0 0 0 0 1 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 1 1 
11 0 0 0 0 0 0 1 
end data

// Const elem: 11 0 0 0 0 0 0 2 
begin data
1 0 0 0 0 0 2 2 
2 0 0 0 0 0 0 2 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 2 2 
5 0 0 0 0 0 0 2 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 2 2 
8 0 0 0 0 0 0 2 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 2 2 
11 0 0 0 0 0 0 2 
end data

end centralizer elements



==> anc/Geometry_Z12-I_2_1.txt <==
point group
12
1

ZMxZN
false

lattice label
Z12-I_2

begin twist
 0/1 1/12 1/3 -5/12
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
12
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 1 1 1 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.9659258263
0.2588190451
1.2247448714
-0.707106781
0.2588190451
-0.965925826
next lattice vector
0.7071067812
0.7071067812
0
1.4142135624
-0.7071067812
0.7071067812
next lattice vector
0.2588190451
0.9659258263
-1.2247448714
-0.7071067812
0.9659258263
-0.2588190451
next lattice vector
-0.2588190451
0.9659258263
1.2247448714
-0.7071067812
-0.9659258263
-0.2588190451
next lattice vector
-0.707106781
0.707106781
0
1.414213562
0.707106781
0.707106781
next lattice vector
-0.965925826
0.258819045
-1.224744871
-0.707106781
-0.258819045
-0.965925826
end lattice

allowed order of Wilson lines
3
3
3
3
3
3

begin identical WLs
 1 2 3 4 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 2 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 2 
new sector
3 0 0 0 0 0 0 0 
new sector
4 0 0 0 0 0 0 0 
4 0 0 0 0 1 -1 -1 
4 0 0 0 0 2 -2 -2 
4 0 0 0 0 0 1 0 
4 0 0 0 0 1 0 -1 
4 0 0 0 0 0 2 0 
4 0 0 0 0 1 -1 0 
4 0 0 0 0 2 0 -1 
4 0 0 0 0 1 0 1 
new sector
5 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 -1 
5 0 0 0 0 0 0 -2 
new sector
6 0 0 0 0 0 0 0 
6 0 0 0 -1 0 0 1 
new sector
7 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
7 0 0 0 0 0 0 2 
new sector
8 0 0 0 0 0 0 0 
8 0 0 0 0 -1 -1 0 
8 0 0 0 0 -2 -2 0 
8 0 0 0 0 0 1 0 
8 0 0 0 0 -1 0 0 
8 0 0 0 0 -2 -1 0 
8 0 0 0 0 -2 -2 1 
8 0 0 0 0 -2 0 1 
8 0 0 0 0 -1 0 2 
new sector
9 0 0 0 0 0 0 0 
new sector
10 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 1 
10 0 0 0 0 0 0 2 
new sector
11 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 1 
11 0 0 0 0 0 0 2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 -1 -1 0 1 0 0 
3 0 0 -1 -1 0 1 1 
4 0 -1 -1 -1 0 0 1 
5 0 -1 -2 -1 0 0 0 
6 0 0 -1 -2 -1 0 1 
7 0 -1 -1 -1 -1 -1 0 
8 0 0 -1 -1 -1 -1 0 
9 0 0 0 -1 -1 -1 0 
10 0 0 0 0 -1 -1 0 
11 0 0 0 0 0 -1 0 
end data

// Const elem: 1 0 0 0 0 0 0 2 
begin data
1 0 0 0 0 0 0 2 
2 0 -2 -2 0 2 0 0 
3 0 0 -2 -2 0 2 2 
4 0 -2 -2 -2 0 0 2 
5 0 -2 -4 -2 0 0 0 
6 0 0 -2 -4 -2 0 2 
7 0 -2 -2 -2 -2 -2 0 
8 0 0 -2 -2 -2 -2 0 
9 0 0 0 -2 -2 -2 0 
10 0 0 0 0 -2 -2 0 
11 0 0 0 0 0 -2 0 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 0 1 
begin data
1 0 1 0 0 -1 1 1 
2 0 0 0 0 0 0 1 
3 0 0 -1 0 0 1 0 
4 0 1 0 -1 -1 1 2 
5 0 -1 -1 0 0 0 0 
6 0 1 -1 -1 -1 1 1 
7 0 0 0 -1 -1 0 1 
8 0 0 -1 0 -1 0 0 
9 0 1 0 -1 -1 0 1 
10 0 0 0 0 -1 0 0 
11 0 1 0 0 -1 0 1 
end data

// Const elem: 2 0 0 0 0 0 0 2 
begin data
1 0 2 0 0 -2 2 2 
2 0 0 0 0 0 0 2 
3 0 0 -2 0 0 2 0 
4 0 2 0 -2 -2 2 4 
5 0 -2 -2 0 0 0 0 
6 0 2 -2 -2 -2 2 2 
7 0 0 0 -2 -2 0 2 
8 0 0 -2 0 -2 0 0 
9 0 2 0 -2 -2 0 2 
10 0 0 0 0 -2 0 0 
11 0 2 0 0 -2 0 2 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
0 0 1 0 -1 0 1 0 
0 0 0 1 0 -1 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 4 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 4 0 0 0 0 1 -1 -1 
begin data
4 0 0 0 0 1 -1 -1 
8 0 2 1 -1 0 1 1 
end data

// Const elem: 4 0 0 0 0 2 -2 -2 
begin data
4 0 0 0 0 2 -2 -2 
8 0 4 2 -2 0 2 2 
end data

// Const elem: 4 0 0 0 0 0 1 0 
begin data
4 0 0 0 0 0 1 0 
8 0 -1 0 0 0 0 0 
end data

// Const elem: 4 0 0 0 0 1 0 -1 
begin data
4 0 0 0 0 1 0 -1 
8 0 1 1 -1 0 1 1 
end data

// Const elem: 4 0 0 0 0 0 2 0 
begin data
4 0 0 0 0 0 2 0 
8 0 -2 0 0 0 0 0 
end data

// Const elem: 4 0 0 0 0 1 -1 0 
begin data
4 0 0 0 0 1 -1 0 
8 0 2 0 -1 0 1 1 
end data

// Const elem: 4 0 0 0 0 2 0 -1 
begin data
1 0 1 0 -1 1 0 0 
2 0 1 1 -1 0 1 0 
3 0 1 1 0 0 0 1 
4 0 0 0 0 2 0 -1 
5 0 2 1 -1 0 2 1 
6 0 0 1 0 1 0 1 
7 0 0 -1 0 2 1 -1 
8 0 2 1 -2 0 2 2 
9 0 -1 0 0 1 0 0 
10 0 1 -1 -1 1 1 0 
11 0 1 1 -2 0 1 1 
end data

// Const elem: 4 0 0 0 0 1 0 1 
begin data
1 0 1 0 0 0 0 1 
2 0 0 0 0 1 0 0 
3 0 1 0 0 0 1 1 
4 0 0 0 0 1 0 1 
5 0 0 -1 0 1 1 0 
6 0 1 0 -1 0 1 2 
7 0 -1 -1 0 1 0 0 
8 0 1 -1 -1 0 1 1 
9 0 0 0 -1 0 0 1 
10 0 0 -1 0 0 0 0 
11 0 1 0 -1 0 0 1 
end data

// Const elem: 5 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 -1 
begin data
1 0 0 -2 1 0 1 -2 
2 0 2 0 -1 -1 1 1 
3 0 -1 -1 1 0 0 -2 
4 0 2 -1 0 -1 1 0 
5 0 0 0 0 0 0 -1 
6 0 1 -1 1 -1 1 -1 
7 0 1 0 0 0 0 0 
8 0 0 -1 1 0 1 -2 
9 0 2 0 0 -1 1 1 
10 0 -1 -1 1 1 0 -2 
11 0 2 -1 0 -1 2 0 
end data

// Const elem: 5 0 0 0 0 0 0 -2 
begin data
1 0 0 -4 2 0 2 -4 
2 0 4 0 -2 -2 2 2 
3 0 -2 -2 2 0 0 -4 
4 0 4 -2 0 -2 2 0 
5 0 0 0 0 0 0 -2 
6 0 2 -2 2 -2 2 -2 
7 0 2 0 0 0 0 0 
8 0 0 -2 2 0 2 -4 
9 0 4 0 0 -2 2 2 
10 0 -2 -2 2 2 0 -4 
11 0 4 -2 0 -2 4 0 
end data

// Const elem: 6 0 0 0 0 0 0 0 
begin data
0 0 1 0 -1 0 1 0 
0 0 0 1 0 -1 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 6 0 0 0 -1 0 0 1 
begin data
0 0 1 0 -1 0 1 0 
0 0 0 1 0 -1 0 1 
3 0 0 -1 0 1 0 0 
6 0 0 -1 -1 1 0 0 
9 0 0 0 -1 0 0 0 
end data

// Const elem: 7 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 7 0 0 0 0 0 0 1 
begin data
1 0 1 -1 1 -1 1 0 
2 0 1 0 0 0 0 1 
3 0 0 -1 1 0 1 -1 
4 0 2 0 0 -1 1 2 
5 0 -1 -1 1 1 0 -1 
6 0 2 -1 0 -1 2 1 
7 0 0 0 0 0 0 1 
8 0 0 -2 1 0 1 -1 
9 0 2 0 -1 -1 1 2 
10 0 -1 -1 1 0 0 -1 
11 0 2 -1 0 -1 1 1 
end data

// Const elem: 7 0 0 0 0 0 0 2 
begin data
1 0 2 -2 2 -2 2 0 
2 0 2 0 0 0 0 2 
3 0 0 -2 2 0 2 -2 
4 0 4 0 0 -2 2 4 
5 0 -2 -2 2 2 0 -2 
6 0 4 -2 0 -2 4 2 
7 0 0 0 0 0 0 2 
8 0 0 -4 2 0 2 -2 
9 0 4 0 -2 -2 2 4 
10 0 -2 -2 2 0 0 -2 
11 0 4 -2 0 -2 2 2 
end data

// Const elem: 8 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 8 0 0 0 0 -1 -1 0 
begin data
4 0 0 0 -1 -1 0 1 
8 0 0 0 0 -1 -1 0 
end data

// Const elem: 8 0 0 0 0 -2 -2 0 
begin data
4 0 0 0 -2 -2 0 2 
8 0 0 0 0 -2 -2 0 
end data

// Const elem: 8 0 0 0 0 0 1 0 
begin data
4 0 1 0 0 0 1 0 
8 0 0 0 0 0 1 0 
end data

// Const elem: 8 0 0 0 0 -1 0 0 
begin data
4 0 1 0 -1 -1 1 1 
8 0 0 0 0 -1 0 0 
end data

// Const elem: 8 0 0 0 0 -2 -1 0 
begin data
4 0 1 0 -2 -2 1 2 
8 0 0 0 0 -2 -1 0 
end data

// Const elem: 8 0 0 0 0 -2 -2 1 
begin data
4 0 0 1 -2 -2 0 3 
8 0 0 0 0 -2 -2 1 
end data

// Const elem: 8 0 0 0 0 -2 0 1 
begin data
1 0 2 1 -1 -2 2 2 
2 0 0 1 0 -1 0 2 
3 0 0 -1 0 0 1 0 
4 0 2 1 -2 -2 2 3 
5 0 -1 0 0 -1 0 1 
6 0 1 -1 -1 -1 1 1 
7 0 1 1 -2 -2 1 2 
8 0 0 0 0 -2 0 1 
9 0 1 0 -1 -1 0 1 
10 0 1 1 -1 -2 1 1 
11 0 1 1 0 -2 0 2 
end data

// Const elem: 8 0 0 0 0 -1 0 2 
begin data
1 0 2 2 -1 -2 1 3 
2 0 -1 1 1 0 -1 1 
3 0 1 0 0 0 1 1 
4 0 1 2 -1 -1 1 3 
5 0 -1 0 1 0 0 1 
6 0 1 0 -1 0 1 2 
7 0 0 1 -1 -1 1 2 
8 0 0 0 0 -1 0 2 
9 0 0 0 -1 0 0 1 
10 0 1 1 -1 -2 1 2 
11 0 0 1 0 -1 -1 2 
end data

// Const elem: 9 0 0 0 0 0 0 0 
begin data
0 0 1 0 -1 0 1 0 
0 0 0 1 0 -1 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 10 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 10 0 0 0 0 0 0 1 
begin data
1 0 0 1 0 0 -1 1 
2 0 -1 0 1 1 -1 -1 
3 0 1 1 0 0 0 1 
4 0 -1 1 1 1 -1 0 
5 0 0 0 1 1 0 0 
6 0 0 1 0 1 0 1 
7 0 -1 0 1 1 0 0 
8 0 0 0 0 1 0 1 
9 0 -1 0 0 1 0 0 
10 0 0 0 0 0 0 1 
11 0 -1 0 0 1 -1 0 
end data

// Const elem: 10 0 0 0 0 0 0 2 
begin data
1 0 0 2 0 0 -2 2 
2 0 -2 0 2 2 -2 -2 
3 0 2 2 0 0 0 2 
4 0 -2 2 2 2 -2 0 
5 0 0 0 2 2 0 0 
6 0 0 2 0 2 0 2 
7 0 -2 0 2 2 0 0 
8 0 0 0 0 2 0 2 
9 0 -2 0 0 2 0 0 
10 0 0 0 0 0 0 2 
11 0 -2 0 0 2 -2 0 
end data

// Const elem: 11 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
8 0 0 0 0 0 0 0 
9 0 0 0 0 0 0 0 
10 0 0 0 0 0 0 0 
11 0 0 0 0 0 0 0 
end data

// Const elem: 11 0 0 0 0 0 0 1 
begin data
1 0 1 1 0 -1 0 1 
2 0 0 1 1 0 -1 0 
3 0 1 1 1 0 0 0 
4 0 1 2 1 0 0 1 
5 0 0 1 2 1 0 0 
6 0 1 1 1 1 1 1 
7 0 0 1 1 1 1 1 
8 0 0 0 1 1 1 1 
9 0 0 0 0 1 1 1 
10 0 0 0 0 0 1 1 
11 0 0 0 0 0 0 1 
end data

// Const elem: 11 0 0 0 0 0 0 2 
begin data
1 0 2 2 0 -2 0 2 
2 0 0 2 2 0 -2 0 
3 0 2 2 2 0 0 0 
4 0 2 4 2 0 0 2 
5 0 0 2 4 2 0 0 
6 0 2 2 2 2 2 2 
7 0 0 2 2 2 2 2 
8 0 0 0 2 2 2 2 
9 0 0 0 0 2 2 2 
10 0 0 0 0 0 2 2 
11 0 0 0 0 0 0 2 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_10_1.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_10

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
4
0
0 0 1 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
1.
0
1.
0
next lattice vector
1.
0
-1.
0
-1.
0
next lattice vector
-1.
0
1.
0
-1.
0
next lattice vector
0
1.
0
-1.
0
0
next lattice vector
0
0
0
1.
0
1.
next lattice vector
0
0
0
1.
0
-1.
end lattice

allowed order of Wilson lines
4
4
4
2
2
2

begin identical WLs
 1 2 3
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 1 1 0 0 0 
0 1 0 0 0 -1 0 -1 
0 1 0 1 1 -1 0 -1 
new sector
1 0 0 0 0 0 0 0 
1 0 0 1 1 0 0 0 
1 0 0 0 0 0 0 -1 
1 0 0 1 1 0 0 -1 
new sector
1 1 0 0 0 0 0 0 
1 1 1 0 1 0 0 0 
1 1 0 0 0 1 0 0 
1 1 1 0 1 1 0 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 0 1 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 1 0 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 0 1 1 
0 1 -1 1 0 0 0 0 
1 0 -1 1 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 -1 0 -1 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 0 1 1 
0 1 0 0 0 -1 1 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 -1 0 0 
end data

// Const elem: 0 1 0 1 1 -1 0 -1 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 0 1 1 
0 1 -1 1 0 -1 1 0 
1 0 -1 1 0 0 1 0 
1 1 0 0 0 -1 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 2 1 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 1 1 0 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 2 1 1 
0 1 -1 0 1 0 0 0 
1 0 -1 0 1 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 -1 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 2 1 1 
0 1 0 0 0 1 1 0 
1 0 0 0 0 2 1 0 
1 1 0 0 0 1 0 0 
end data

// Const elem: 1 0 0 1 1 0 0 -1 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 2 1 1 
0 1 -1 0 1 1 1 0 
1 0 -1 0 1 2 1 0 
1 1 0 0 0 1 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 -1 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 1 1 0 1 0 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 -1 1 
0 1 0 0 0 0 0 0 
1 0 1 0 1 0 0 0 
1 1 1 0 1 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 -1 1 
0 1 0 0 0 1 1 0 
1 0 0 0 0 0 -1 0 
1 1 0 0 0 1 0 0 
end data

// Const elem: 1 1 1 0 1 1 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 -1 1 
0 1 0 0 0 1 1 0 
1 0 1 0 1 0 -1 0 
1 1 1 0 1 1 0 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_10_2.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_10

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 1/2 1/2 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
1.
0
1.
0
next lattice vector
1.
0
-1.
0
-1.
0
next lattice vector
-1.
0
1.
0
-1.
0
next lattice vector
0
1.
0
-1.
0
0
next lattice vector
0
0
0
1.
0
1.
next lattice vector
0
0
0
1.
0
-1.
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2 3
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 0 0 -1 0 -1 
new sector
1 0 1/2 -1/2 0 0 0 0 
1 0 1/2 -1/2 0 0 0 -1 
new sector
1 1 1/2 1/2 0 0 0 0 
1 1 1/2 1/2 0 1 0 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1/2 1/2 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 0 1 1 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 -1 0 -1 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 0 1 1 
0 1 0 0 0 -1 1 0 
end data

// Const elem: 1 0 1/2 -1/2 0 0 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 2 1 1 
1 0 3/2 1/2 0 0 0 0 
end data

// Const elem: 1 0 1/2 -1/2 0 0 0 -1 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 2 1 1 
1 0 3/2 1/2 0 2 1 0 
end data

// Const elem: 1 1 1/2 1/2 0 0 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 -1 1 
1 1 1/2 1/2 0 0 0 0 
end data

// Const elem: 1 1 1/2 1/2 0 1 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 -1 1 
1 1 1/2 1/2 0 1 0 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_11_1.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_11

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0
0
0.70710678119
0
0
next lattice vector
0.70710678119
0
0
-0.70710678119
0
0
next lattice vector
0
0.70710678119
0
0
0
0.70710678119
next lattice vector
0
0.70710678119
0
0
0
-0.70710678119
next lattice vector
0
0
0.70710678119
0
0.70710678119
0
next lattice vector
0
0
0.70710678119
0
-0.70710678119
0
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2
 3 4
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 0 1 0 0 0 
0 1 0 0 1 1 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 0 0 0 0 0 1 1 
new sector
1 1 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
1 1 1 1 0 0 0 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 1 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 1 0 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 1 1 
0 1 0 0 1 0 0 0 
end data

// Const elem: 0 1 0 0 1 1 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 1 1 
0 1 0 0 1 1 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 1 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
1 0 0 0 0 0 1 0 
end data

// Const elem: 1 0 0 0 0 0 1 1 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 1 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 0 0 0 -1 1 0 0 
0 0 0 0 0 0 -1 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 1 1 0 0 0 0 0 
begin data
0 0 0 0 -1 1 0 0 
0 0 0 0 0 0 -1 1 
1 1 1 0 0 0 0 0 
end data

// Const elem: 1 1 1 1 0 0 0 0 
begin data
0 0 0 0 -1 1 0 0 
0 0 0 0 0 0 -1 1 
0 1 1 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 1 0 0 0 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_12_1.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_12

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
4
0
0 0 1 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
4
0
0 0 0 0 0 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
1.
0
1.
0
next lattice vector
1.
0
-1.
0
-1.
0
next lattice vector
-1.
0
1.
0
-1.
0
next lattice vector
0
1.
0
1.
0
1.
next lattice vector
0
1.
0
-1.
0
-1.
next lattice vector
0
-1.
0
1.
0
-1.
end lattice

allowed order of Wilson lines
4
4
4
4
4
4

begin identical WLs
 1 2 3
 4 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 1 1 0 0 0 
0 1 0 0 0 0 1 1 
0 1 0 1 1 0 1 1 
new sector
1 0 0 0 0 0 0 0 
1 0 0 1 1 0 0 0 
1 0 0 0 0 0 1 1 
1 0 0 1 1 0 1 1 
new sector
1 1 0 0 0 0 0 0 
1 1 1 0 1 0 0 0 
1 1 0 0 0 -1 0 -1 
1 1 1 0 1 -1 0 -1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 1 0 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 1 0 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 1 0 1 
0 1 -1 1 0 0 0 0 
1 0 -1 1 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 1 1 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 1 0 1 
0 1 0 0 0 -1 1 0 
1 0 0 0 0 -1 1 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 1 0 1 1 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 1 0 1 
0 1 -1 1 0 -1 1 0 
1 0 -1 1 0 -1 1 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 1 1 0 0 0 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
0 1 -1 0 1 0 0 0 
1 0 -1 0 1 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 1 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 -1 0 1 
1 0 0 0 0 -1 0 1 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 1 1 0 1 1 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
0 1 -1 0 1 -1 0 1 
1 0 -1 0 1 -1 0 1 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 1 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 1 1 0 1 0 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 1 1 
0 1 0 0 0 0 0 0 
1 0 1 0 1 0 0 0 
1 1 1 0 1 0 0 0 
end data

// Const elem: 1 1 0 0 0 -1 0 -1 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 1 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 -1 1 0 
1 1 0 0 0 -1 1 0 
end data

// Const elem: 1 1 1 0 1 -1 0 -1 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 1 1 
0 1 0 0 0 0 0 0 
1 0 1 0 1 -1 1 0 
1 1 1 0 1 -1 1 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_12_2.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_12

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 1/2 1/2
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
4
0
0 0 1 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
1.
0
1.
0
next lattice vector
1.
0
-1.
0
-1.
0
next lattice vector
-1.
0
1.
0
-1.
0
next lattice vector
0
1.
0
1.
0
1.
next lattice vector
0
1.
0
-1.
0
-1.
next lattice vector
0
-1.
0
1.
0
-1.
end lattice

allowed order of Wilson lines
4
4
4
2
2
2

begin identical WLs
 1 2 3
 4 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 1 1 0 0 0 
new sector
1 0 0 0 0 0 1/2 1/2 
1 0 0 1 1 0 1/2 1/2 
new sector
1 1 0 0 0 0 1/2 -1/2 
1 1 1 0 1 0 1/2 -1/2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 1/2 1/2 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 1 0 1 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 1 0 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 1 0 1 
0 1 -1 1 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 1/2 1/2 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
1 0 0 0 0 0 1/2 1/2 
end data

// Const elem: 1 0 0 1 1 0 1/2 1/2 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
1 0 -1 0 1 0 1/2 1/2 
end data

// Const elem: 1 1 0 0 0 0 1/2 -1/2 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 1 1 
1 1 0 0 0 0 3/2 1/2 
end data

// Const elem: 1 1 1 0 1 0 1/2 -1/2 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 1 1 
1 1 1 0 1 0 3/2 1/2 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_1_1.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_1

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 0 0 0 0 0
0 0 1 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
0
0
0
next lattice vector
0
1.
0
0
0
0
next lattice vector
0
0
1.
0
0
0
next lattice vector
0
0
0
1.
0
0
next lattice vector
0
0
0
0
1.
0
next lattice vector
0
0
0
0
0
1.
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 1 0 0 0 0 0 
0 1 0 1 0 0 0 0 
0 1 1 1 0 0 0 0 
0 1 0 0 0 0 1 0 
0 1 1 0 0 0 1 0 
0 1 0 1 0 0 1 0 
0 1 1 1 0 0 1 0 
0 1 0 0 0 0 0 1 
0 1 1 0 0 0 0 1 
0 1 0 1 0 0 0 1 
0 1 1 1 0 0 0 1 
0 1 0 0 0 0 1 1 
0 1 1 0 0 0 1 1 
0 1 0 1 0 0 1 1 
0 1 1 1 0 0 1 1 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 0 0 0 0 1 0 0 
1 0 0 0 1 1 0 0 
1 0 0 0 0 0 1 0 
1 0 0 0 1 0 1 0 
1 0 0 0 0 1 1 0 
1 0 0 0 1 1 1 0 
1 0 0 0 0 0 0 1 
1 0 0 0 1 0 0 1 
1 0 0 0 0 1 0 1 
1 0 0 0 1 1 0 1 
1 0 0 0 0 0 1 1 
1 0 0 0 1 0 1 1 
1 0 0 0 0 1 1 1 
1 0 0 0 1 1 1 1 
new sector
1 1 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
1 1 0 1 0 0 0 0 
1 1 1 1 0 0 0 0 
1 1 0 0 1 0 0 0 
1 1 1 0 1 0 0 0 
1 1 0 1 1 0 0 0 
1 1 1 1 1 0 0 0 
1 1 0 0 0 1 0 0 
1 1 1 0 0 1 0 0 
1 1 0 1 0 1 0 0 
1 1 1 1 0 1 0 0 
1 1 0 0 1 1 0 0 
1 1 1 0 1 1 0 0 
1 1 0 1 1 1 0 0 
1 1 1 1 1 1 0 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 1 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 1 0 0 0 0 
end data

// Const elem: 0 1 1 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 1 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 1 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 1 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 1 0 
1 0 0 0 0 0 1 0 
1 1 1 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 1 0 0 1 0 
1 0 0 0 0 0 1 0 
1 1 0 1 0 0 0 0 
end data

// Const elem: 0 1 1 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 1 0 
1 0 0 0 0 0 1 0 
1 1 1 1 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 1 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 1 0 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 1 
1 0 0 0 0 0 0 1 
1 1 1 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 1 0 0 0 1 
1 0 0 0 0 0 0 1 
1 1 0 1 0 0 0 0 
end data

// Const elem: 0 1 1 1 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 0 1 
1 0 0 0 0 0 0 1 
1 1 1 1 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 1 1 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 1 0 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 1 1 
1 0 0 0 0 0 1 1 
1 1 1 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 1 0 0 1 1 
1 0 0 0 0 0 1 1 
1 1 0 1 0 0 0 0 
end data

// Const elem: 0 1 1 1 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 1 1 
1 0 0 0 0 0 1 1 
1 1 1 1 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 1 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
end data

// Const elem: 1 0 0 0 1 1 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 0 1 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 1 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 1 0 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 1 0 
1 0 0 0 1 0 1 0 
1 1 0 0 1 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 1 0 
1 0 0 0 0 1 1 0 
1 1 0 0 0 1 0 0 
end data

// Const elem: 1 0 0 0 1 1 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 1 0 
1 0 0 0 1 1 1 0 
1 1 0 0 1 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 1 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 1 0 0 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 1 
1 0 0 0 1 0 0 1 
1 1 0 0 1 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 0 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 1 
1 0 0 0 0 1 0 1 
1 1 0 0 0 1 0 0 
end data

// Const elem: 1 0 0 0 1 1 0 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 1 
1 0 0 0 1 1 0 1 
1 1 0 0 1 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 1 1 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 1 0 1 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 1 1 
1 0 0 0 1 0 1 1 
1 1 0 0 1 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 1 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 1 1 
1 0 0 0 0 1 1 1 
1 1 0 0 0 1 0 0 
end data

// Const elem: 1 0 0 0 1 1 1 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 1 1 
1 0 0 0 1 1 1 1 
1 1 0 0 1 1 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 1 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
end data

// Const elem: 1 1 0 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 1 0 0 0 0 
end data

// Const elem: 1 1 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 1 0 0 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
end data

// Const elem: 1 1 1 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 1 0 1 0 0 0 
end data

// Const elem: 1 1 0 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 1 1 0 0 0 
end data

// Const elem: 1 1 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 1 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 1 1 1 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
end data

// Const elem: 1 1 1 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 1 0 0 1 0 0 
end data

// Const elem: 1 1 0 1 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 1 0 1 0 0 
end data

// Const elem: 1 1 1 1 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 1 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 1 1 0 1 0 0 
end data

// Const elem: 1 1 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 0 1 1 0 0 
end data

// Const elem: 1 1 1 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 1 0 1 1 0 0 
end data

// Const elem: 1 1 0 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 1 1 1 0 0 
end data

// Const elem: 1 1 1 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 1 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 1 1 1 1 0 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_1_2.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_1

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 1/2 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 0 0 0 0 0
0 0 1 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
0
0
0
next lattice vector
0
1.
0
0
0
0
next lattice vector
0
0
1.
0
0
0
next lattice vector
0
0
0
1.
0
0
next lattice vector
0
0
0
0
1.
0
next lattice vector
0
0
0
0
0
1.
end lattice

allowed order of Wilson lines
2
1
2
2
2
2

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 1 0 0 0 0 0 
0 1 0 0 0 0 1 0 
0 1 1 0 0 0 1 0 
0 1 0 0 0 0 0 1 
0 1 1 0 0 0 0 1 
0 1 0 0 0 0 1 1 
0 1 1 0 0 0 1 1 
new sector
1 1 0 1/2 0 0 0 0 
1 1 1 1/2 0 0 0 0 
1 1 0 1/2 1 0 0 0 
1 1 1 1/2 1 0 0 0 
1 1 0 1/2 0 1 0 0 
1 1 1 1/2 0 1 0 0 
1 1 0 1/2 1 1 0 0 
1 1 1 1/2 1 1 0 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 1/2 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 1 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 1 0 
end data

// Const elem: 0 1 1 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 1 0 
end data

// Const elem: 0 1 0 0 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 1 
end data

// Const elem: 0 1 1 0 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 1 
end data

// Const elem: 0 1 0 0 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 1 1 
end data

// Const elem: 0 1 1 0 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 1 1 
end data

// Const elem: 1 1 0 1/2 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 1 0 1/2 0 0 0 0 
end data

// Const elem: 1 1 1 1/2 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 1 1 1/2 0 0 0 0 
end data

// Const elem: 1 1 0 1/2 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 1 0 1/2 1 0 0 0 
end data

// Const elem: 1 1 1 1/2 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 1 1 1/2 1 0 0 0 
end data

// Const elem: 1 1 0 1/2 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 1 0 1/2 0 1 0 0 
end data

// Const elem: 1 1 1 1/2 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 1 1 1/2 0 1 0 0 
end data

// Const elem: 1 1 0 1/2 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 1 0 1/2 1 1 0 0 
end data

// Const elem: 1 1 1 1/2 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 1 1 1/2 1 1 0 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_1_3.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_1

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 1/2 0 0 0 1/2
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 2 0 0 0 2
1 0 0 0 0 0 0 2
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 0 0 0 0 0
0 0 1 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
0
0
0
next lattice vector
0
1.
0
0
0
0
next lattice vector
0
0
1.
0
0
0
next lattice vector
0
0
0
1.
0
0
next lattice vector
0
0
0
0
1.
0
next lattice vector
0
0
0
0
0
1.
end lattice

allowed order of Wilson lines
2
1
2
2
2
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 1 0 0 0 0 0 
0 1 0 1 0 0 0 0 
0 1 1 1 0 0 0 0 
0 1 0 0 0 0 1 0 
0 1 1 0 0 0 1 0 
0 1 0 1 0 0 1 0 
0 1 1 1 0 0 1 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 1/2 0 0 0 1/2 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 1 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 1 0 0 0 0 
end data

// Const elem: 0 1 1 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 1 0 
end data

// Const elem: 0 1 1 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 1 0 
end data

// Const elem: 0 1 0 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 1 0 0 1 0 
end data

// Const elem: 0 1 1 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 1 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_1_4.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_1

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 1/2 0 0 0 1/2
0 1 0 0 0 1/2 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 2 0 0 0 2
1 0 0 0 0 0 0 2
new non-R symmetry
4
0
0 1 0 0 0 2 0 2
0 1 0 0 0 0 0 2
new non-R symmetry
2
0
0 0 1 0 0 0 0 0
0 0 1 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
0
0
0
next lattice vector
0
1.
0
0
0
0
next lattice vector
0
0
1.
0
0
0
next lattice vector
0
0
0
1.
0
0
next lattice vector
0
0
0
0
1.
0
next lattice vector
0
0
0
0
0
1.
end lattice

allowed order of Wilson lines
2
1
2
1
2
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 1/2 0 0 0 1/2 
0 1 0 0 0 1/2 0 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_2_1.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_2

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0
0
0
0.70710678119
0
next lattice vector
0.70710678119
0
0
0
-0.70710678119
0
next lattice vector
0
1.4142135624
0
0
0
0
next lattice vector
0
0
1.4142135624
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
next lattice vector
0
0
0
0
0
1.4142135624
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 1 0 0 0 0 0 
0 1 1 1 0 0 0 0 
0 1 0 0 1 0 0 0 
0 1 1 0 1 0 0 0 
0 1 1 1 1 0 0 0 
0 1 0 0 0 0 0 1 
0 1 1 0 0 0 0 1 
0 1 1 1 0 0 0 1 
0 1 0 0 1 0 0 1 
0 1 1 0 1 0 0 1 
0 1 1 1 1 0 0 1 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 0 0 0 0 0 1 0 
1 0 0 0 0 1 1 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 1 0 1 
1 0 0 0 0 0 1 1 
1 0 0 0 0 1 1 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 1 0 0 0 
1 1 0 0 0 1 0 0 
1 1 0 0 1 1 0 0 
1 1 0 0 0 0 1 0 
1 1 0 0 1 0 1 0 
1 1 0 0 0 1 1 0 
1 1 0 0 1 1 1 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 0 
end data

// Const elem: 0 1 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 1 0 0 0 0 
end data

// Const elem: 0 1 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 0 0 1 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 1 0 0 0 
end data

// Const elem: 0 1 1 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 1 0 1 0 0 0 
end data

// Const elem: 0 1 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 1 1 1 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 1 1 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 1 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 1 0 0 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 1 
end data

// Const elem: 0 1 1 1 0 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 0 1 
1 0 0 0 0 0 0 1 
1 1 1 1 0 0 0 0 
end data

// Const elem: 0 1 0 0 1 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 0 0 1 0 0 1 
1 0 0 0 0 0 0 1 
1 1 0 0 1 0 0 0 
end data

// Const elem: 0 1 1 0 1 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 1 0 1 0 0 1 
end data

// Const elem: 0 1 1 1 1 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 1 1 1 0 0 1 
1 0 0 0 0 0 0 1 
1 1 1 1 1 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
end data

// Const elem: 1 0 0 0 0 1 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 1 1 0 
1 1 0 0 0 1 1 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 0 0 1 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 0 0 1 
1 0 0 0 0 1 0 1 
1 1 0 0 0 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 0 0 1 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 0 
end data

// Const elem: 1 0 0 0 0 1 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 0 0 1 
1 0 0 0 0 1 1 1 
1 1 0 0 0 1 1 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 1 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 1 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
end data

// Const elem: 1 1 0 0 1 1 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 1 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 1 1 0 0 
end data

// Const elem: 1 1 0 0 0 0 1 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
end data

// Const elem: 1 1 0 0 1 0 1 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 1 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 1 0 1 0 
end data

// Const elem: 1 1 0 0 0 1 1 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 1 1 0 
1 1 0 0 0 1 1 0 
end data

// Const elem: 1 1 0 0 1 1 1 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 1 0 0 0 
1 0 0 0 0 1 1 0 
1 1 0 0 1 1 1 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_2_2.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_2

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 1/2 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0
0
0
0.70710678119
0
next lattice vector
0.70710678119
0
0
0
-0.70710678119
0
next lattice vector
0
1.4142135624
0
0
0
0
next lattice vector
0
0
1.4142135624
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
next lattice vector
0
0
0
0
0
1.4142135624
end lattice

allowed order of Wilson lines
2
2
1
2
2
2

begin identical WLs
 1 2
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 1 0 0 0 0 0 
0 1 0 1 0 0 0 0 
0 1 1 1 0 0 0 0 
0 1 0 0 0 0 0 1 
0 1 1 0 0 0 0 1 
0 1 0 1 0 0 0 1 
0 1 1 1 0 0 0 1 
new sector
1 1 0 0 1/2 0 0 0 
1 1 0 0 1/2 1 0 0 
1 1 0 0 1/2 0 1 0 
1 1 0 0 1/2 1 1 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 1/2 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 0 1 0 0 0 0 
end data

// Const elem: 0 1 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 1 
end data

// Const elem: 0 1 1 0 0 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 1 
end data

// Const elem: 0 1 0 1 0 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 0 1 0 0 0 1 
end data

// Const elem: 0 1 1 1 0 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 0 1 
end data

// Const elem: 1 1 0 0 1/2 0 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 1/2 0 0 0 
end data

// Const elem: 1 1 0 0 1/2 1 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 1/2 1 0 0 
end data

// Const elem: 1 1 0 0 1/2 0 1 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 1/2 0 1 0 
end data

// Const elem: 1 1 0 0 1/2 1 1 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 1/2 1 1 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_2_3.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_2

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 1/2 0 0 1/2
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 2 0 0 2
1 0 0 0 0 0 0 2
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0
0
0
0.70710678119
0
next lattice vector
0.70710678119
0
0
0
-0.70710678119
0
next lattice vector
0
1.4142135624
0
0
0
0
next lattice vector
0
0
1.4142135624
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
next lattice vector
0
0
0
0
0
1.4142135624
end lattice

allowed order of Wilson lines
2
2
1
2
2
1

begin identical WLs
 1 2
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 1 0 0 0 0 0 
0 1 0 1 0 0 0 0 
0 1 1 1 0 0 0 0 
0 1 0 0 1 0 0 0 
0 1 1 0 1 0 0 0 
0 1 0 1 1 0 0 0 
0 1 1 1 1 0 0 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 1/2 0 0 1/2 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 0 1 0 0 0 0 
end data

// Const elem: 0 1 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 0 0 
end data

// Const elem: 0 1 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 0 0 1 0 0 0 
end data

// Const elem: 0 1 1 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 1 0 1 0 0 0 
end data

// Const elem: 0 1 0 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 0 1 1 0 0 0 
end data

// Const elem: 0 1 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 1 1 1 0 0 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_2_4.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_2

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 1/2 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0
0
0
0.70710678119
0
next lattice vector
0.70710678119
0
0
0
-0.70710678119
0
next lattice vector
0
1.4142135624
0
0
0
0
next lattice vector
0
0
1.4142135624
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
next lattice vector
0
0
0
0
0
1.4142135624
end lattice

allowed order of Wilson lines
2
2
2
2
1
2

begin identical WLs
 1 2
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 1 0 1 
new sector
1 1 0 0 0 0 -1/2 0 
1 1 0 0 1 0 -1/2 0 
1 1 0 0 0 1 -1/2 0 
1 1 0 0 1 1 -1/2 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 1/2 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 1 1 0 0 0 0 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 1 1 0 0 0 0 
1 0 0 0 0 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 1 1 0 0 0 0 
1 0 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 1 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 1 1 0 0 0 0 
1 0 0 0 0 1 0 1 
end data

// Const elem: 1 1 0 0 0 0 -1/2 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 0 0 -1/2 0 
end data

// Const elem: 1 1 0 0 1 0 -1/2 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 1 0 -1/2 0 
end data

// Const elem: 1 1 0 0 0 1 -1/2 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 0 1 -1/2 0 
end data

// Const elem: 1 1 0 0 1 1 -1/2 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 1 1 -1/2 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_2_5.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_2

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 1/2 0 0 0
0 1 0 0 0 0 1/2 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 1 0 0 2 0 2 0
1 1 0 0 0 0 2 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0
0
0
0.70710678119
0
next lattice vector
0.70710678119
0
0
0
-0.70710678119
0
next lattice vector
0
1.4142135624
0
0
0
0
next lattice vector
0
0
1.4142135624
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
next lattice vector
0
0
0
0
0
1.4142135624
end lattice

allowed order of Wilson lines
2
2
1
2
1
2

begin identical WLs
 1 2
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 1 0 0 1/2 0 -1/2 0 
1 1 0 0 3/2 0 -1/2 0 
1 1 0 0 1/2 1 -1/2 0 
1 1 0 0 3/2 1 -1/2 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 1/2 0 0 0 
0 1 0 0 0 0 1/2 0 
end data

// Const elem: 1 1 0 0 1/2 0 -1/2 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 1/2 0 -1/2 0 
end data

// Const elem: 1 1 0 0 3/2 0 -1/2 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 3/2 0 -1/2 0 
end data

// Const elem: 1 1 0 0 1/2 1 -1/2 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 1/2 1 -1/2 0 
end data

// Const elem: 1 1 0 0 3/2 1 -1/2 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 3/2 1 -1/2 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_2_6.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_2

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 1/2 0 0 1/2
0 1 0 0 0 0 1/2 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 2 0 0 2
1 0 0 0 0 0 0 2
new non-R symmetry
4
0
0 1 0 0 0 0 2 2
0 1 0 0 0 0 0 2
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0
0
0
0.70710678119
0
next lattice vector
0.70710678119
0
0
0
-0.70710678119
0
next lattice vector
0
1.4142135624
0
0
0
0
next lattice vector
0
0
1.4142135624
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
next lattice vector
0
0
0
0
0
1.4142135624
end lattice

allowed order of Wilson lines
2
2
1
2
1
1

begin identical WLs
 1 2
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 1/2 0 0 1/2 
0 1 0 0 0 0 1/2 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_3_1.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_3

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 0 0 0 0 0
0 0 1 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
-1.
0
0
0
next lattice vector
0
0
1.
0
1.
0
next lattice vector
0
0
1.
0
-1.
0
next lattice vector
0
2.
0
0
0
0
next lattice vector
0
0
0
2.
0
0
next lattice vector
0
0
0
0
0
2.
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 2 3
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 -1 0 -1 0 0 0 
0 1 0 0 0 1 0 0 
0 1 -1 0 -1 1 0 0 
0 1 0 0 0 0 0 1 
0 1 -1 0 -1 0 0 1 
0 1 0 0 0 1 0 1 
0 1 -1 0 -1 1 0 1 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 -1 0 0 0 
1 0 0 0 0 0 1 0 
1 0 0 0 -1 0 1 0 
1 0 0 0 0 0 0 1 
1 0 0 0 -1 0 0 1 
1 0 0 0 0 0 1 1 
1 0 0 0 -1 0 1 1 
new sector
1 1 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
1 1 0 0 0 1 0 0 
1 1 1 0 0 1 0 0 
1 1 0 0 0 0 1 0 
1 1 1 0 0 0 1 0 
1 1 0 0 0 1 1 0 
1 1 1 0 0 1 1 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 1 1 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 -1 0 -1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 1 1 0 0 0 
0 1 -1 1 0 0 0 0 
1 0 0 1 0 0 0 0 
1 1 -1 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 1 1 0 0 0 
0 1 0 0 0 1 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 1 0 0 
end data

// Const elem: 0 1 -1 0 -1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 1 1 0 0 0 
0 1 -1 1 0 1 0 0 
1 0 0 1 0 0 0 0 
1 1 -1 0 0 1 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 1 1 0 0 0 
0 1 0 0 0 0 0 1 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 -1 0 -1 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 1 1 0 0 0 
0 1 -1 1 0 0 0 1 
1 0 0 1 0 0 0 1 
1 1 -1 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 1 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 1 1 0 0 0 
0 1 0 0 0 1 0 1 
1 0 0 0 0 0 0 1 
1 1 0 0 0 1 0 0 
end data

// Const elem: 0 1 -1 0 -1 1 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 1 1 0 0 0 
0 1 -1 1 0 1 0 1 
1 0 0 1 0 0 0 1 
1 1 -1 0 0 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 2 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 -1 0 0 0 
begin data
0 0 2 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 0 0 
1 0 2 1 0 0 0 0 
1 1 1 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 0 
begin data
0 0 2 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
end data

// Const elem: 1 0 0 0 -1 0 1 0 
begin data
0 0 2 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 0 0 
1 0 2 1 0 0 1 0 
1 1 1 0 0 0 1 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 2 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 1 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 -1 0 0 1 
begin data
0 0 2 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 0 1 
1 0 2 1 0 0 0 1 
1 1 1 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 1 
begin data
0 0 2 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 1 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 0 
end data

// Const elem: 1 0 0 0 -1 0 1 1 
begin data
0 0 2 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 0 1 
1 0 2 1 0 0 1 1 
1 1 1 0 0 0 1 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 0 0 -1 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 1 1 0 0 0 0 0 
begin data
0 0 0 -1 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 1 1 0 0 0 0 
1 0 0 -1 0 0 0 0 
1 1 1 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 0 0 -1 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 1 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 1 0 0 
end data

// Const elem: 1 1 1 0 0 1 0 0 
begin data
0 0 0 -1 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 1 1 0 1 0 0 
1 0 0 -1 0 0 0 0 
1 1 1 0 0 1 0 0 
end data

// Const elem: 1 1 0 0 0 0 1 0 
begin data
0 0 0 -1 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
end data

// Const elem: 1 1 1 0 0 0 1 0 
begin data
0 0 0 -1 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 1 1 0 0 0 0 
1 0 0 -1 0 0 1 0 
1 1 1 0 0 0 1 0 
end data

// Const elem: 1 1 0 0 0 1 1 0 
begin data
0 0 0 -1 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 1 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 1 1 0 
end data

// Const elem: 1 1 1 0 0 1 1 0 
begin data
0 0 0 -1 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 1 1 0 1 0 0 
1 0 0 -1 0 0 1 0 
1 1 1 0 0 1 1 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_3_2.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_3

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 1/2
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 0 0 0 0 0
0 0 1 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
end discrete symmetries

begin lattice
next lattice vector
1.
0
-1.
0
0
0
next lattice vector
0
0
1.
0
1.
0
next lattice vector
0
0
1.
0
-1.
0
next lattice vector
0
2.
0
0
0
0
next lattice vector
0
0
0
2.
0
0
next lattice vector
0
0
0
0
0
2.
end lattice

allowed order of Wilson lines
2
2
2
2
2
1

begin identical WLs
 2 3
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 -1 0 -1 0 0 0 
0 1 0 0 0 1 0 0 
0 1 -1 0 -1 1 0 0 
new sector
1 0 0 0 0 0 0 1/2 
1 0 0 0 -1 0 0 1/2 
1 0 0 0 0 0 1 1/2 
1 0 0 0 -1 0 1 1/2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 1/2 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 1 1 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 -1 0 -1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 1 1 0 0 0 
0 1 -1 1 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 1 1 0 0 0 
0 1 0 0 0 1 0 0 
end data

// Const elem: 0 1 -1 0 -1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 1 1 0 0 0 
0 1 -1 1 0 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1/2 
begin data
0 0 2 1 1 0 0 0 
0 0 0 0 0 1 0 0 
1 0 0 0 0 0 0 1/2 
end data

// Const elem: 1 0 0 0 -1 0 0 1/2 
begin data
0 0 2 1 1 0 0 0 
0 0 0 0 0 1 0 0 
1 0 2 1 0 0 0 1/2 
end data

// Const elem: 1 0 0 0 0 0 1 1/2 
begin data
0 0 2 1 1 0 0 0 
0 0 0 0 0 1 0 0 
1 0 0 0 0 0 1 1/2 
end data

// Const elem: 1 0 0 0 -1 0 1 1/2 
begin data
0 0 2 1 1 0 0 0 
0 0 0 0 0 1 0 0 
1 0 2 1 0 0 1 1/2 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_3_3.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_3

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 1/2
0 1 0 0 0 0 1/2 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 2 2
0 1 0 0 0 0 0 2
new non-R symmetry
2
0
0 0 1 0 0 0 0 0
0 0 1 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
end discrete symmetries

begin lattice
next lattice vector
1.
0
-1.
0
0
0
next lattice vector
0
0
1.
0
1.
0
next lattice vector
0
0
1.
0
-1.
0
next lattice vector
0
2.
0
0
0
0
next lattice vector
0
0
0
2.
0
0
next lattice vector
0
0
0
0
0
2.
end lattice

allowed order of Wilson lines
2
2
2
2
1
1

begin identical WLs
 2 3
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 1/2 
1 0 0 0 -1 0 0 1/2 
1 0 0 0 0 0 1 1/2 
1 0 0 0 -1 0 1 1/2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 1/2 
0 1 0 0 0 0 1/2 0 
end data

// Const elem: 1 0 0 0 0 0 0 1/2 
begin data
0 0 2 1 1 0 0 0 
0 0 0 0 0 1 0 0 
1 0 0 0 0 0 0 1/2 
end data

// Const elem: 1 0 0 0 -1 0 0 1/2 
begin data
0 0 2 1 1 0 0 0 
0 0 0 0 0 1 0 0 
1 0 2 1 0 0 0 1/2 
end data

// Const elem: 1 0 0 0 0 0 1 1/2 
begin data
0 0 2 1 1 0 0 0 
0 0 0 0 0 1 0 0 
1 0 0 0 0 0 1 1/2 
end data

// Const elem: 1 0 0 0 -1 0 1 1/2 
begin data
0 0 2 1 1 0 0 0 
0 0 0 0 0 1 0 0 
1 0 2 1 0 0 1 1/2 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_3_4.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_3

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 1/2 0 1/2
0 1 0 0 0 0 1/2 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 0 2 0 2
1 0 0 0 0 0 0 2
new non-R symmetry
4
0
0 1 0 0 0 0 2 2
0 1 0 0 0 0 0 2
new non-R symmetry
2
0
0 0 1 0 0 0 0 0
0 0 1 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 1 1 0 0 0
0 0 0 0 1 0 0 0
end discrete symmetries

begin lattice
next lattice vector
1.
0
-1.
0
0
0
next lattice vector
0
0
1.
0
1.
0
next lattice vector
0
0
1.
0
-1.
0
next lattice vector
0
2.
0
0
0
0
next lattice vector
0
0
0
2.
0
0
next lattice vector
0
0
0
0
0
2.
end lattice

allowed order of Wilson lines
2
2
2
1
1
1

begin identical WLs
 2 3
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 1/2 0 1/2 
0 1 0 0 0 0 1/2 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_4_1.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_4

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0
0
0
0.70710678119
0
next lattice vector
0.70710678119
0
0
0
-0.70710678119
0
next lattice vector
0
0
1.4142135624
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
next lattice vector
0
0.70710678119
0
0
0
0.70710678119
next lattice vector
0
0.70710678119
0
0
0
-0.70710678119
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 1 0 0 0 0 0 
0 1 1 1 0 0 0 0 
0 1 0 0 0 0 1 0 
0 1 1 0 0 0 1 0 
0 1 0 1 0 0 1 0 
0 1 1 1 0 0 1 0 
0 1 0 0 0 0 1 1 
0 1 1 0 0 0 1 1 
0 1 1 1 0 0 1 1 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 0 0 0 0 1 0 0 
1 0 0 0 1 1 0 0 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 1 0 0 0 
1 1 0 0 0 1 0 0 
1 1 0 0 1 1 0 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 1 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 0 
end data

// Const elem: 0 1 1 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 1 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 1 0 
end data

// Const elem: 0 1 1 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 1 0 
end data

// Const elem: 0 1 0 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 1 0 0 1 0 
end data

// Const elem: 0 1 1 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 1 0 
end data

// Const elem: 0 1 0 0 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 1 1 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 1 1 
end data

// Const elem: 0 1 1 0 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 1 1 
end data

// Const elem: 0 1 1 1 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 1 1 
1 0 0 0 0 0 0 0 
1 1 1 1 0 0 1 1 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 0 1 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 1 0 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 0 1 1 
0 1 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 0 1 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
end data

// Const elem: 1 0 0 0 1 1 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 0 1 1 
0 1 0 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 0 1 1 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 -1 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 -1 1 
0 1 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 -1 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
end data

// Const elem: 1 1 0 0 1 1 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 -1 1 
0 1 0 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 0 1 1 0 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_4_2.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_4

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 1/2 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0
0
0
0.70710678119
0
next lattice vector
0.70710678119
0
0
0
-0.70710678119
0
next lattice vector
0
0
1.4142135624
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
next lattice vector
0
0.70710678119
0
0
0
0.70710678119
next lattice vector
0
0.70710678119
0
0
0
-0.70710678119
end lattice

allowed order of Wilson lines
2
2
2
1
2
2

begin identical WLs
 1 2
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
new sector
1 1 0 0 0 -1/2 0 0 
1 1 0 0 1 -1/2 0 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 1/2 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 0 1 1 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 1 0 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 0 1 1 
1 0 0 0 1 0 0 0 
end data

// Const elem: 1 1 0 0 0 -1/2 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 -1 1 
1 1 0 0 0 -1/2 0 0 
end data

// Const elem: 1 1 0 0 1 -1/2 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 -1 1 
1 1 0 0 1 -1/2 0 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_5_1.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_5

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
4
0
0 0 1 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
1.
0
1.
0
next lattice vector
1.
0
-1.
0
-1.
0
next lattice vector
-1.
0
1.
0
-1.
0
next lattice vector
0
2.
0
0
0
0
next lattice vector
0
0
0
2.
0
0
next lattice vector
0
0
0
0
0
2.
end lattice

allowed order of Wilson lines
4
4
4
2
2
2

begin identical WLs
 1 2 3
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 1 1 0 0 0 
0 1 0 0 0 1 0 0 
0 1 0 1 1 1 0 0 
0 1 0 0 0 0 0 1 
0 1 0 1 1 0 0 1 
0 1 0 0 0 1 0 1 
0 1 0 1 1 1 0 1 
new sector
1 0 0 0 0 0 0 0 
1 0 0 1 1 0 0 0 
1 0 0 0 0 0 1 0 
1 0 0 1 1 0 1 0 
1 0 0 0 0 0 0 1 
1 0 0 1 1 0 0 1 
1 0 0 0 0 0 1 1 
1 0 0 1 1 0 1 1 
new sector
1 1 0 0 0 0 0 0 
1 1 -1 0 -1 0 0 0 
1 1 0 0 0 1 0 0 
1 1 -1 0 -1 1 0 0 
1 1 0 0 0 0 1 0 
1 1 -1 0 -1 0 1 0 
1 1 0 0 0 1 1 0 
1 1 -1 0 -1 1 1 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 1 0 1 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 1 0 1 0 0 0 
0 1 -1 1 0 0 0 0 
1 0 -1 1 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 1 0 1 0 0 0 
0 1 0 0 0 1 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 1 0 0 
end data

// Const elem: 0 1 0 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 1 0 1 0 0 0 
0 1 -1 1 0 1 0 0 
1 0 -1 1 0 0 0 0 
1 1 0 0 0 1 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 1 0 1 0 0 0 
0 1 0 0 0 0 0 1 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 1 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 1 0 1 0 0 0 
0 1 -1 1 0 0 0 1 
1 0 -1 1 0 0 0 1 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 1 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 1 0 1 0 0 0 
0 1 0 0 0 1 0 1 
1 0 0 0 0 0 0 1 
1 1 0 0 0 1 0 0 
end data

// Const elem: 0 1 0 1 1 1 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 1 0 1 0 0 0 
0 1 -1 1 0 1 0 1 
1 0 -1 1 0 0 0 1 
1 1 0 0 0 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 1 1 0 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 1 0 0 
0 1 -1 0 1 0 0 0 
1 0 -1 0 1 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
end data

// Const elem: 1 0 0 1 1 0 1 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 1 0 0 
0 1 -1 0 1 0 0 0 
1 0 -1 0 1 0 1 0 
1 1 0 0 0 0 1 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 1 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 1 1 0 0 1 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 1 0 0 
0 1 -1 0 1 0 0 1 
1 0 -1 0 1 0 0 1 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 1 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 1 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 0 
end data

// Const elem: 1 0 0 1 1 0 1 1 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 1 0 0 
0 1 -1 0 1 0 0 1 
1 0 -1 0 1 0 1 1 
1 1 0 0 0 0 1 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 1 -1 0 -1 0 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
1 0 -1 1 0 0 0 0 
1 1 -1 1 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 1 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 1 0 0 
end data

// Const elem: 1 1 -1 0 -1 1 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 1 0 0 
1 0 -1 1 0 0 0 0 
1 1 -1 1 0 1 0 0 
end data

// Const elem: 1 1 0 0 0 0 1 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
end data

// Const elem: 1 1 -1 0 -1 0 1 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
1 0 -1 1 0 0 1 0 
1 1 -1 1 0 0 1 0 
end data

// Const elem: 1 1 0 0 0 1 1 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 1 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 1 1 0 
end data

// Const elem: 1 1 -1 0 -1 1 1 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 1 0 0 
1 0 -1 1 0 0 1 0 
1 1 -1 1 0 1 1 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_5_2.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_5

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 1/2 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
4
0
0 0 1 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
1.
0
1.
0
next lattice vector
1.
0
-1.
0
-1.
0
next lattice vector
-1.
0
1.
0
-1.
0
next lattice vector
0
2.
0
0
0
0
next lattice vector
0
0
0
2.
0
0
next lattice vector
0
0
0
0
0
2.
end lattice

allowed order of Wilson lines
4
4
4
1
2
2

begin identical WLs
 1 2 3
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 1 1 0 0 0 
0 1 0 0 0 0 0 1 
0 1 0 1 1 0 0 1 
new sector
1 1 0 0 0 1/2 0 0 
1 1 -1 0 -1 1/2 0 0 
1 1 0 0 0 1/2 1 0 
1 1 -1 0 -1 1/2 1 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 1/2 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 1 0 1 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 1 0 1 0 0 0 
0 1 -1 1 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 1 0 1 0 0 0 
0 1 0 0 0 0 0 1 
end data

// Const elem: 0 1 0 1 1 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 1 0 1 0 0 0 
0 1 -1 1 0 0 0 1 
end data

// Const elem: 1 1 0 0 0 1/2 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 0 1/2 0 0 
end data

// Const elem: 1 1 -1 0 -1 1/2 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 0 1 
1 1 -1 1 0 1/2 0 0 
end data

// Const elem: 1 1 0 0 0 1/2 1 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 0 1/2 1 0 
end data

// Const elem: 1 1 -1 0 -1 1/2 1 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 0 1 
1 1 -1 1 0 1/2 1 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_5_3.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_5

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 1/2 1/2 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
1.
0
1.
0
next lattice vector
1.
0
-1.
0
-1.
0
next lattice vector
-1.
0
1.
0
-1.
0
next lattice vector
0
2.
0
0
0
0
next lattice vector
0
0
0
2.
0
0
next lattice vector
0
0
0
0
0
2.
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2 3
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 0 0 1 0 0 
0 1 0 0 0 0 0 1 
0 1 0 0 0 1 0 1 
new sector
1 0 0 1/2 1/2 0 0 0 
1 0 0 1/2 1/2 0 1 0 
1 0 0 1/2 1/2 0 0 1 
1 0 0 1/2 1/2 0 1 1 
new sector
1 1 0 1/2 -1/2 0 0 0 
1 1 0 1/2 -1/2 1 0 0 
1 1 0 1/2 -1/2 0 1 0 
1 1 0 1/2 -1/2 1 1 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 1/2 1/2 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 1 0 1 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 1 0 1 0 0 0 
0 1 0 0 0 1 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 1 0 1 0 0 0 
0 1 0 0 0 0 0 1 
end data

// Const elem: 0 1 0 0 0 1 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 1 0 1 0 0 0 
0 1 0 0 0 1 0 1 
end data

// Const elem: 1 0 0 1/2 1/2 0 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 1 0 0 
1 0 0 1/2 1/2 0 0 0 
end data

// Const elem: 1 0 0 1/2 1/2 0 1 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 1 0 0 
1 0 0 1/2 1/2 0 1 0 
end data

// Const elem: 1 0 0 1/2 1/2 0 0 1 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 1 0 0 
1 0 0 1/2 1/2 0 0 1 
end data

// Const elem: 1 0 0 1/2 1/2 0 1 1 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 0 1 0 0 
1 0 0 1/2 1/2 0 1 1 
end data

// Const elem: 1 1 0 1/2 -1/2 0 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 3/2 1/2 0 0 0 
end data

// Const elem: 1 1 0 1/2 -1/2 1 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 3/2 1/2 1 0 0 
end data

// Const elem: 1 1 0 1/2 -1/2 0 1 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 3/2 1/2 0 1 0 
end data

// Const elem: 1 1 0 1/2 -1/2 1 1 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 3/2 1/2 1 1 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_5_4.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_5

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 1/2 0 0
0 1 0 0 0 0 1/2 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 1 0 0 0 2 2 0
1 1 0 0 0 0 2 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
4
0
0 0 1 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
1.
0
1.
0
next lattice vector
1.
0
-1.
0
-1.
0
next lattice vector
-1.
0
1.
0
-1.
0
next lattice vector
0
2.
0
0
0
0
next lattice vector
0
0
0
2.
0
0
next lattice vector
0
0
0
0
0
2.
end lattice

allowed order of Wilson lines
4
4
4
1
1
2

begin identical WLs
 1 2 3
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 1 0 0 0 1/2 -1/2 0 
1 1 -1 0 -1 1/2 -1/2 0 
1 1 0 0 0 3/2 -1/2 0 
1 1 -1 0 -1 3/2 -1/2 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 1/2 0 0 
0 1 0 0 0 0 1/2 0 
end data

// Const elem: 1 1 0 0 0 1/2 -1/2 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 0 1/2 -1/2 0 
end data

// Const elem: 1 1 -1 0 -1 1/2 -1/2 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 0 1 
1 1 -1 1 0 1/2 -1/2 0 
end data

// Const elem: 1 1 0 0 0 3/2 -1/2 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 0 3/2 -1/2 0 
end data

// Const elem: 1 1 -1 0 -1 3/2 -1/2 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 0 1 
1 1 -1 1 0 3/2 -1/2 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_5_5.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_5

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 1/2 0 1/2
0 1 0 0 0 0 1/2 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 0 2 0 2
1 0 0 0 0 0 0 2
new non-R symmetry
4
0
0 1 0 0 0 0 2 2
0 1 0 0 0 0 0 2
new non-R symmetry
4
0
0 0 1 1 1 0 0 0
0 0 0 0 1 0 0 0
end discrete symmetries

begin lattice
next lattice vector
1.
0
1.
0
1.
0
next lattice vector
1.
0
-1.
0
-1.
0
next lattice vector
-1.
0
1.
0
-1.
0
next lattice vector
0
2.
0
0
0
0
next lattice vector
0
0
0
2.
0
0
next lattice vector
0
0
0
0
0
2.
end lattice

allowed order of Wilson lines
4
4
4
1
1
1

begin identical WLs
 1 2 3
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 1/2 0 1/2 
0 1 0 0 0 0 1/2 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_6_1.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_6

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0
0
0
0.70710678119
0
next lattice vector
0.70710678119
0
0
0
-0.70710678119
0
next lattice vector
0
0.70710678119
0.70710678119
0
0
0
next lattice vector
0
0.70710678119
-0.70710678119
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
next lattice vector
0
0
0
0
0
1.4142135624
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2
 3 4
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 1 0 0 0 0 
0 1 1 1 0 0 0 0 
0 1 0 0 0 0 0 1 
0 1 0 1 0 0 0 1 
0 1 1 1 0 0 0 1 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 0 1 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 1 0 0 0 
1 1 0 0 1 1 0 0 
1 1 0 0 0 0 1 0 
1 1 0 0 1 0 1 0 
1 1 0 0 1 1 1 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 -1 1 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 -1 1 0 0 
0 1 0 1 0 0 0 0 
end data

// Const elem: 0 1 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 -1 1 0 0 
0 1 1 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 1 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 -1 1 0 0 
0 1 0 0 0 0 0 1 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 0 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 -1 1 0 0 
0 1 0 1 0 0 0 1 
end data

// Const elem: 0 1 1 1 0 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 -1 1 0 0 
0 1 1 1 0 0 0 1 
1 0 0 0 0 0 0 1 
1 1 1 1 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 0 0 0 0 0 1 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 1 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 0 0 0 0 0 1 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 1 0 0 0 
end data

// Const elem: 1 1 0 0 1 1 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 1 1 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 1 1 0 0 
end data

// Const elem: 1 1 0 0 0 0 1 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
end data

// Const elem: 1 1 0 0 1 0 1 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 1 0 1 0 
end data

// Const elem: 1 1 0 0 1 1 1 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 1 1 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 1 1 1 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_6_2.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_6

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 1/2 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0
0
0
0.70710678119
0
next lattice vector
0.70710678119
0
0
0
-0.70710678119
0
next lattice vector
0
0.70710678119
0.70710678119
0
0
0
next lattice vector
0
0.70710678119
-0.70710678119
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
next lattice vector
0
0
0
0
0
1.4142135624
end lattice

allowed order of Wilson lines
2
2
2
2
1
2

begin identical WLs
 1 2
 3 4
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
new sector
1 1 0 0 0 0 -1/2 0 
1 1 0 0 1 0 -1/2 0 
1 1 0 0 0 1 -1/2 0 
1 1 0 0 1 1 -1/2 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 1/2 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
1 0 0 0 0 0 0 1 
end data

// Const elem: 1 1 0 0 0 0 -1/2 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 0 0 -1/2 0 
end data

// Const elem: 1 1 0 0 1 0 -1/2 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 1 0 -1/2 0 
end data

// Const elem: 1 1 0 0 0 1 -1/2 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 0 1 -1/2 0 
end data

// Const elem: 1 1 0 0 1 1 -1/2 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 0 0 0 1 
1 1 0 0 1 1 -1/2 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_6_3.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_6

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 1/2
0 1 0 0 0 0 1/2 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 2 2
0 1 0 0 0 0 0 2
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 1 0 0
0 0 0 0 0 1 0 0
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0
0
0
0.70710678119
0
next lattice vector
0.70710678119
0
0
0
-0.70710678119
0
next lattice vector
0
0.70710678119
0.70710678119
0
0
0
next lattice vector
0
0.70710678119
-0.70710678119
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
next lattice vector
0
0
0
0
0
1.4142135624
end lattice

allowed order of Wilson lines
2
2
2
2
1
1

begin identical WLs
 1 2
 3 4
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 1/2 
1 0 0 0 0 0 1 1/2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 1/2 
0 1 0 0 0 0 1/2 0 
end data

// Const elem: 1 0 0 0 0 0 0 1/2 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
1 0 0 0 0 0 0 1/2 
end data

// Const elem: 1 0 0 0 0 0 1 1/2 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
1 0 0 0 0 0 1 1/2 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_7_1.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_7

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
0
1.
0
next lattice vector
1.
0
0
0
-1.
0
next lattice vector
0
1.
-1.
0
0
0
next lattice vector
0
0
1.
0
0
1.
next lattice vector
0
0
1.
0
0
-1.
next lattice vector
0
0
0
2.
0
0
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2
 4 5
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 1 0 0 0 0 
0 1 0 0 -1 0 -1 0 
0 1 0 1 -1 0 -1 0 
0 1 1 1 0 0 0 0 
0 1 1 1 -1 0 -1 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 -1 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 0 -1 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 1 0 0 0 
1 1 0 0 0 0 0 1 
1 1 0 0 1 0 0 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 1 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 0 0 0 0 
begin data
0 0 0 0 0 1 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 0 0 0 
end data

// Const elem: 0 1 0 0 -1 0 -1 0 
begin data
0 0 0 0 0 1 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 -1 1 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 -1 0 0 0 
end data

// Const elem: 0 1 0 1 -1 0 -1 0 
begin data
0 0 0 0 0 1 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 -1 1 0 0 
end data

// Const elem: 0 1 1 1 0 0 0 0 
begin data
0 0 0 0 0 1 1 0 
0 0 0 0 0 0 0 1 
0 1 1 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 1 0 0 0 0 
end data

// Const elem: 0 1 1 1 -1 0 -1 0 
begin data
0 0 0 0 0 1 1 0 
0 0 0 0 0 0 0 1 
0 1 1 1 -1 1 0 0 
1 0 0 0 0 1 0 0 
1 1 1 1 -1 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 0 0 2 1 1 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 -1 0 
begin data
0 0 0 0 2 1 1 0 
0 0 1 1 0 0 0 0 
0 1 0 0 1 1 0 0 
1 0 0 0 2 1 0 0 
1 1 0 0 1 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 0 0 2 1 1 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 0 -1 1 
begin data
0 0 0 0 2 1 1 0 
0 0 1 1 0 0 0 0 
0 1 0 0 1 1 0 0 
1 0 0 0 2 1 0 1 
1 1 0 0 1 0 0 1 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 -1 1 0 
0 0 -1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
0 0 0 0 0 -1 1 0 
0 0 -1 1 0 0 0 0 
0 1 0 0 1 1 0 0 
1 0 0 0 0 -1 0 0 
1 1 0 0 1 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 0 0 0 0 -1 1 0 
0 0 -1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
end data

// Const elem: 1 1 0 0 1 0 0 1 
begin data
0 0 0 0 0 -1 1 0 
0 0 -1 1 0 0 0 0 
0 1 0 0 1 1 0 0 
1 0 0 0 0 -1 0 1 
1 1 0 0 1 0 0 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_7_2.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_7

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 1 0
0 0 0 0 0 0 1 0
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
0
1.
0
next lattice vector
1.
0
0
0
-1.
0
next lattice vector
0
1.
-1.
0
0
0
next lattice vector
0
0
1.
0
0
1.
next lattice vector
0
0
1.
0
0
-1.
next lattice vector
0
0
0
2.
0
0
end lattice

allowed order of Wilson lines
2
2
2
2
2
1

begin identical WLs
 1 2
 4 5
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 -1 0 
new sector
1 1 0 0 0 0 0 -1/2 
1 1 0 0 1 0 0 -1/2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 1/2 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 0 0 2 1 1 0 
0 0 1 1 0 0 0 0 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 -1 0 
begin data
0 0 0 0 2 1 1 0 
0 0 1 1 0 0 0 0 
1 0 0 0 2 1 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 -1/2 
begin data
0 0 0 0 0 -1 1 0 
0 0 -1 1 0 0 0 0 
1 1 0 0 0 0 0 -1/2 
end data

// Const elem: 1 1 0 0 1 0 0 -1/2 
begin data
0 0 0 0 0 -1 1 0 
0 0 -1 1 0 0 0 0 
1 1 0 0 1 0 0 -1/2 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_8_1.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_8

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 0 0 0 0 0
0 0 1 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
-1.
0
0
0
next lattice vector
0
0
1.
0
1.
0
next lattice vector
0
0
1.
0
-1.
0
next lattice vector
0
1.
0
-1.
0
0
next lattice vector
0
0
0
1.
0
1.
next lattice vector
0
0
0
1.
0
-1.
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 2 3
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 1 0 1 0 0 0 
0 1 0 0 0 -1 0 -1 
0 1 1 0 1 -1 0 -1 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 0 0 0 0 0 0 -1 
1 0 0 0 1 0 0 -1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 1 0 0 
1 1 1 0 0 0 0 0 
1 1 1 0 0 1 0 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 1 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 1 0 1 0 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 1 1 
0 1 1 0 1 0 0 0 
1 0 0 0 1 0 0 0 
1 1 1 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 -1 0 -1 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 1 1 
0 1 0 0 0 -1 1 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 -1 0 0 
end data

// Const elem: 0 1 1 0 1 -1 0 -1 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 1 1 
0 1 1 0 1 -1 1 0 
1 0 0 0 1 0 1 0 
1 1 1 0 0 -1 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 2 1 1 0 0 0 
0 0 0 0 0 2 1 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 1 0 0 0 
begin data
0 0 2 1 1 0 0 0 
0 0 0 0 0 2 1 1 
0 1 1 0 1 0 0 0 
1 0 0 0 1 0 0 0 
1 1 -1 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 -1 
begin data
0 0 2 1 1 0 0 0 
0 0 0 0 0 2 1 1 
0 1 0 0 0 1 1 0 
1 0 0 0 0 2 1 0 
1 1 0 0 0 1 0 0 
end data

// Const elem: 1 0 0 0 1 0 0 -1 
begin data
0 0 2 1 1 0 0 0 
0 0 0 0 0 2 1 1 
0 1 1 0 1 1 1 0 
1 0 0 0 1 2 1 0 
1 1 -1 0 0 1 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 0 0 -1 1 0 0 0 
0 0 0 0 0 0 -1 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 0 0 -1 1 0 0 0 
0 0 0 0 0 0 -1 1 
0 1 0 0 0 1 1 0 
1 0 0 0 0 0 -1 0 
1 1 0 0 0 1 0 0 
end data

// Const elem: 1 1 1 0 0 0 0 0 
begin data
0 0 0 -1 1 0 0 0 
0 0 0 0 0 0 -1 1 
0 1 1 1 0 0 0 0 
1 0 0 -1 0 0 0 0 
1 1 1 0 0 0 0 0 
end data

// Const elem: 1 1 1 0 0 1 0 0 
begin data
0 0 0 -1 1 0 0 0 
0 0 0 0 0 0 -1 1 
0 1 1 1 0 1 1 0 
1 0 0 -1 0 0 -1 0 
1 1 1 0 0 1 0 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_9_1.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_9

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
4
0
0 0 1 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
1.
0
1.
0
next lattice vector
1.
0
-1.
0
-1.
0
next lattice vector
-1.
0
1.
0
-1.
0
next lattice vector
0
1.
0
0
0
1.
next lattice vector
0
1.
0
0
0
-1.
next lattice vector
0
0
0
2.
0
0
end lattice

allowed order of Wilson lines
4
4
4
2
2
2

begin identical WLs
 1 2 3
 4 5
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 1 1 0 0 0 
0 1 0 0 0 1 0 0 
0 1 0 1 1 1 0 0 
0 1 0 0 0 1 1 0 
0 1 0 1 1 1 1 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 1 1 0 0 0 
1 0 0 0 0 0 0 1 
1 0 0 1 1 0 0 1 
new sector
1 1 0 0 0 0 0 0 
1 1 1 0 1 0 0 0 
1 1 0 0 0 0 0 1 
1 1 1 0 1 0 0 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 1 0 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 -1 1 0 0 0 0 
1 0 -1 1 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 1 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 1 0 0 
end data

// Const elem: 0 1 0 1 1 1 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 -1 1 0 1 0 0 
end data

// Const elem: 0 1 0 0 0 1 1 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 1 1 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 1 1 0 
end data

// Const elem: 0 1 0 1 1 1 1 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 -1 1 0 1 1 0 
1 0 -1 1 0 0 0 0 
1 1 0 0 0 1 1 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 1 1 0 0 0 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
0 1 -1 0 1 0 0 0 
1 0 -1 0 1 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 1 1 0 0 1 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
0 1 -1 0 1 0 0 0 
1 0 -1 0 1 0 0 1 
1 1 0 0 0 0 0 1 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 1 1 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
end data

// Const elem: 1 1 1 0 1 0 0 0 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 1 1 0 0 0 
0 1 0 0 0 0 0 0 
1 0 1 0 1 0 0 0 
1 1 1 0 1 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 1 1 0 0 0 
0 1 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
end data

// Const elem: 1 1 1 0 1 0 0 1 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 1 1 0 0 0 
0 1 0 0 0 0 0 0 
1 0 1 0 1 0 0 1 
1 1 1 0 1 0 0 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_9_2.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_9

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
4
0
0 0 1 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 1 0
0 0 0 0 0 0 1 0
end discrete symmetries

begin lattice
next lattice vector
1.
0
1.
0
1.
0
next lattice vector
1.
0
-1.
0
-1.
0
next lattice vector
-1.
0
1.
0
-1.
0
next lattice vector
0
1.
0
0
0
1.
next lattice vector
0
1.
0
0
0
-1.
next lattice vector
0
0
0
2.
0
0
end lattice

allowed order of Wilson lines
4
4
4
2
2
1

begin identical WLs
 1 2 3
 4 5
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 1 1 0 0 0 
new sector
1 1 0 0 0 0 0 -1/2 
1 1 1 0 1 0 0 -1/2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 1/2 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 1 1 0 0 0 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
1 0 -1 0 1 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 -1/2 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 1 1 0 0 0 
1 1 0 0 0 0 0 -1/2 
end data

// Const elem: 1 1 1 0 1 0 0 -1/2 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 1 1 0 0 0 
1 1 1 0 1 0 0 -1/2 
end data

end centralizer elements



==> anc/Geometry_Z2xZ2_9_3.txt <==
point group
2
2

ZMxZN
true

lattice label
Z2xZ2_9

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/2 0/1 -1/2
end twist

begin twist space group generators
1 0 0 1/2 1/2 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
1.
0
1.
0
next lattice vector
1.
0
-1.
0
-1.
0
next lattice vector
-1.
0
1.
0
-1.
0
next lattice vector
0
1.
0
0
0
1.
next lattice vector
0
1.
0
0
0
-1.
next lattice vector
0
0
0
2.
0
0
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2 3
 4 5
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 0 0 1 0 0 
0 1 0 1 1 1 0 0 
0 1 0 0 0 1 1 0 
new sector
1 0 0 1/2 1/2 0 0 0 
1 0 0 1/2 1/2 0 0 1 
new sector
1 1 1 1/2 1/2 0 0 0 
1 1 1 1/2 1/2 0 0 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 1/2 1/2 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 1 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 1 0 0 
end data

// Const elem: 0 1 0 1 1 1 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 -1 1 0 1 0 0 
end data

// Const elem: 0 1 0 0 0 1 1 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 1 1 0 
end data

// Const elem: 1 0 0 1/2 1/2 0 0 0 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
1 0 0 1/2 1/2 0 0 0 
end data

// Const elem: 1 0 0 1/2 1/2 0 0 1 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
1 0 0 1/2 1/2 0 0 1 
end data

// Const elem: 1 1 1 1/2 1/2 0 0 0 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 1 1 0 0 0 
1 1 1 1/2 1/2 0 0 0 
end data

// Const elem: 1 1 1 1/2 1/2 0 0 1 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 1 1 0 0 0 
1 1 1 1/2 1/2 0 0 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_10_1.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_10

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 1 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
1.
1.
0
next lattice vector
1.
0
0
-1.
-1.
0
next lattice vector
0
1.
0
1.
0
1.
next lattice vector
0
1.
0
-1.
0
-1.
next lattice vector
0
1.
0
-1.
0
1.
next lattice vector
0
0
1.
0
-1.
1.
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2 3 4 5
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 0 -1 0 0 1 0 
0 2 0 0 0 1 -1 0 
0 2 0 -1 0 1 0 0 
new sector
0 3 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 -1 1 0 
1 0 0 0 0 0 0 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 0 1 0 
1 1 0 0 0 0 2 0 
1 1 0 0 0 0 3 0 
1 1 0 0 0 0 0 1 
1 1 0 0 0 0 1 1 
1 1 0 0 0 0 2 1 
1 1 0 0 0 0 0 2 
1 1 0 0 0 0 2 2 
1 1 0 0 0 0 1 3 
new sector
1 2 0 0 0 0 0 0 
1 2 0 0 -1 0 1 0 
1 2 0 -1 0 0 -1 1 
new sector
1 3 0 0 0 0 0 0 
1 3 0 0 0 0 1 -1 
1 3 0 0 0 0 2 -2 
1 3 0 0 0 0 3 -3 
1 3 0 0 0 0 0 -1 
1 3 0 0 0 0 1 -2 
1 3 0 0 0 0 2 -3 
1 3 0 0 0 0 0 -2 
1 3 0 0 0 0 2 -4 
1 3 0 0 0 0 1 -4 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 -1 0 1 0 
0 0 1 -1 -1 1 0 2 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 -1 0 1 0 
0 0 1 -1 -1 1 0 2 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 -1 0 0 1 0 
begin data
0 0 0 0 -1 0 1 0 
0 0 1 -1 -1 1 0 2 
0 1 0 0 1 0 0 0 
0 2 0 -1 1 0 0 0 
0 3 0 -1 0 0 0 0 
1 0 0 0 1 -1 0 -1 
1 1 0 0 1 0 0 -1 
1 2 0 -1 0 1 0 1 
1 3 0 -1 0 0 0 1 
end data

// Const elem: 0 2 0 0 0 1 -1 0 
begin data
0 0 0 0 -1 0 1 0 
0 0 1 -1 -1 1 0 2 
0 1 0 0 0 0 0 -1 
0 2 0 0 -1 1 0 0 
0 3 0 0 -1 1 0 1 
1 0 0 0 -1 1 0 0 
1 1 0 0 -1 1 0 1 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 -1 
end data

// Const elem: 0 2 0 -1 0 1 0 0 
begin data
0 0 0 0 -1 0 1 0 
0 0 1 -1 -1 1 0 2 
0 1 0 0 1 0 0 -1 
0 2 0 -1 0 1 0 0 
0 3 0 -1 -1 1 0 1 
1 0 0 0 0 0 0 -1 
1 1 0 0 0 1 0 0 
1 2 0 -1 0 1 0 1 
1 3 0 -1 0 0 0 0 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 0 -1 0 1 0 
0 0 1 -1 -1 1 0 2 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 -1 1 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 -1 0 1 0 0 0 
0 2 0 0 1 0 1 0 
0 3 1 0 0 0 1 0 
1 0 0 0 1 0 1 0 
1 1 1 0 0 0 1 0 
1 2 0 0 0 0 0 0 
1 3 -1 0 1 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 2 -1 0 1 0 0 0 
1 0 0 0 0 0 0 1 
1 2 1 0 -1 0 0 1 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 1 0 
begin data
0 2 -1 0 1 0 0 0 
1 1 0 0 0 0 1 0 
1 3 -1 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 2 0 
begin data
0 1 -1 1 2 1 -1 0 
0 2 -2 0 2 0 0 0 
0 3 -1 -1 0 -1 1 0 
1 0 -1 1 0 -1 1 0 
1 1 0 0 0 0 2 0 
1 2 -1 -1 0 1 1 0 
1 3 -2 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 3 0 
begin data
0 2 -3 0 3 0 0 0 
1 1 0 0 0 0 3 0 
1 3 -3 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 2 -1 1 1 0 -1 0 
1 1 0 0 0 0 0 1 
1 3 0 0 0 1 -1 1 
end data

// Const elem: 1 1 0 0 0 0 1 1 
begin data
0 2 -2 1 2 0 -1 0 
1 1 0 0 0 0 1 1 
1 3 -1 0 0 1 -1 1 
end data

// Const elem: 1 1 0 0 0 0 2 1 
begin data
0 2 -3 1 3 0 -1 0 
1 1 0 0 0 0 2 1 
1 3 -2 0 0 1 -1 1 
end data

// Const elem: 1 1 0 0 0 0 0 2 
begin data
0 1 -1 1 1 1 -2 0 
0 2 -2 2 2 0 -2 0 
0 3 -1 1 1 -1 0 0 
1 0 -1 1 1 1 -2 2 
1 1 0 0 0 0 0 2 
1 2 1 -1 -1 1 0 2 
1 3 0 0 0 2 -2 2 
end data

// Const elem: 1 1 0 0 0 0 2 2 
begin data
0 1 -2 2 3 2 -3 0 
0 2 -4 2 4 0 -2 0 
0 3 -2 0 1 -2 1 0 
1 0 -2 2 1 0 -1 2 
1 1 0 0 0 0 2 2 
1 2 0 -2 -1 2 1 2 
1 3 -2 0 0 2 -2 2 
end data

// Const elem: 1 1 0 0 0 0 1 3 
begin data
0 2 -4 3 4 0 -3 0 
1 1 0 0 0 0 1 3 
1 3 -1 0 0 3 -3 3 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 0 1 -1 -1 0 1 0 
0 0 1 -1 -1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 0 -1 0 1 0 
begin data
0 0 1 -1 -1 0 1 0 
0 0 1 -1 -1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 -1 1 0 0 0 0 
1 1 -1 1 0 0 0 0 
1 2 -1 1 0 0 0 0 
1 3 -1 1 0 0 0 0 
end data

// Const elem: 1 2 0 -1 0 0 -1 1 
begin data
0 0 1 -1 -1 0 1 0 
0 0 1 -1 -1 1 0 0 
0 2 0 -1 -1 0 0 0 
1 0 1 -1 0 0 0 1 
1 2 1 -2 -1 0 0 1 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 3 0 0 0 0 1 -1 
begin data
0 2 1 0 0 1 0 0 
1 1 0 1 0 0 0 -1 
1 3 0 0 0 0 1 -1 
end data

// Const elem: 1 3 0 0 0 0 2 -2 
begin data
0 1 2 0 -1 0 1 0 
0 2 2 0 0 2 0 0 
0 3 0 0 1 2 -1 0 
1 0 0 0 -1 0 1 -2 
1 1 0 2 0 0 0 -2 
1 2 0 2 1 0 1 -2 
1 3 0 0 0 0 2 -2 
end data

// Const elem: 1 3 0 0 0 0 3 -3 
begin data
0 2 3 0 0 3 0 0 
1 1 0 3 0 0 0 -3 
1 3 0 0 0 0 3 -3 
end data

// Const elem: 1 3 0 0 0 0 0 -1 
begin data
0 2 0 0 0 1 -1 0 
1 1 -1 1 1 0 -1 -1 
1 3 0 0 0 0 0 -1 
end data

// Const elem: 1 3 0 0 0 0 1 -2 
begin data
0 2 1 0 0 2 -1 0 
1 1 -1 2 1 0 -1 -2 
1 3 0 0 0 0 1 -2 
end data

// Const elem: 1 3 0 0 0 0 2 -3 
begin data
0 2 2 0 0 3 -1 0 
1 1 -1 3 1 0 -1 -3 
1 3 0 0 0 0 2 -3 
end data

// Const elem: 1 3 0 0 0 0 0 -2 
begin data
0 1 1 -1 -1 1 0 0 
0 2 0 0 0 2 -2 0 
0 3 -1 1 1 1 -2 0 
1 0 -1 1 1 1 -2 -2 
1 1 -2 2 2 0 -2 -2 
1 2 -1 1 1 -1 0 -2 
1 3 0 0 0 0 0 -2 
end data

// Const elem: 1 3 0 0 0 0 2 -4 
begin data
0 1 3 -1 -2 1 1 0 
0 2 2 0 0 4 -2 0 
0 3 -1 1 2 3 -3 0 
1 0 -1 1 0 1 -1 -4 
1 1 -2 4 2 0 -2 -4 
1 2 -1 3 2 -1 1 -4 
1 3 0 0 0 0 2 -4 
end data

// Const elem: 1 3 0 0 0 0 1 -4 
begin data
0 2 1 0 0 4 -3 0 
1 1 -3 4 3 0 -3 -4 
1 3 0 0 0 0 1 -4 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_10_2.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_10

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 1 1 0
0 0 0 0 0 0 1 0
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
1.
1.
0
next lattice vector
1.
0
0
-1.
-1.
0
next lattice vector
0
1.
0
1.
0
1.
next lattice vector
0
1.
0
-1.
0
-1.
next lattice vector
0
1.
0
-1.
0
1.
next lattice vector
0
0
1.
0
-1.
1.
end lattice

allowed order of Wilson lines
2
2
2
2
2
1

begin identical WLs
 1 2 3 4 5
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 1/2 -1/2 -1/2 0 1/2 0 
0 2 1/2 -3/2 -1/2 0 3/2 0 
new sector
1 0 0 0 0 0 0 0 
new sector
1 1 0 0 0 0 0 -1/2 
1 1 0 0 0 0 1 -1/2 
1 1 0 0 0 0 2 -1/2 
1 1 0 0 0 0 3 -1/2 
1 1 0 0 0 0 1 1/2 
1 1 0 0 0 0 3 1/2 
1 1 0 0 0 0 0 3/2 
1 1 0 0 0 0 2 3/2 
new sector
1 2 -1/2 1/2 1/2 0 1/2 -1 
new sector
1 3 -1 1 1 -1/2 -1/2 -3/2 
1 3 -1 1 1 -1/2 1/2 -5/2 
1 3 -1 1 1 -1/2 3/2 -7/2 
1 3 -1 1 1 -1/2 5/2 -9/2 
1 3 -1 1 1 -1/2 -1/2 -5/2 
1 3 -1 1 1 -1/2 3/2 -9/2 
1 3 -1 1 1 -1/2 1/2 -9/2 
1 3 -1 1 1 -1/2 5/2 -13/2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 1/2 
end data

// Const elem: 0 2 1/2 -1/2 -1/2 0 1/2 0 
begin data
0 0 0 0 -1 0 1 0 
0 0 1 -1 -1 1 0 2 
0 2 1/2 -1/2 -1/2 0 1/2 0 
1 1 0 0 0 0 0 -1/2 
1 3 -1 1 2 -3/2 -1/2 -5/2 
end data

// Const elem: 0 2 1/2 -3/2 -1/2 0 3/2 0 
begin data
0 0 0 0 -1 0 1 0 
0 0 1 -1 -1 1 0 2 
0 2 1/2 -3/2 1/2 0 1/2 0 
1 1 0 0 1 0 0 -3/2 
1 3 -1 0 2 -3/2 -1/2 -3/2 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 -1/2 
begin data
0 2 1/2 -1/2 -1/2 0 1/2 0 
1 1 0 0 0 0 0 -1/2 
1 3 0 0 0 -1/2 1/2 -1/2 
end data

// Const elem: 1 1 0 0 0 0 1 -1/2 
begin data
0 2 -1/2 -1/2 1/2 0 1/2 0 
1 1 0 0 0 0 1 -1/2 
1 3 -1 0 0 -1/2 1/2 -1/2 
end data

// Const elem: 1 1 0 0 0 0 2 -1/2 
begin data
0 2 -3/2 -1/2 3/2 0 1/2 0 
1 1 0 0 0 0 2 -1/2 
1 3 -2 0 0 -1/2 1/2 -1/2 
end data

// Const elem: 1 1 0 0 0 0 3 -1/2 
begin data
0 2 -5/2 -1/2 5/2 0 1/2 0 
1 1 0 0 0 0 3 -1/2 
1 3 -3 0 0 -1/2 1/2 -1/2 
end data

// Const elem: 1 1 0 0 0 0 1 1/2 
begin data
0 2 -3/2 1/2 3/2 0 -1/2 0 
1 1 0 0 0 0 1 1/2 
1 3 -1 0 0 1/2 -1/2 1/2 
end data

// Const elem: 1 1 0 0 0 0 3 1/2 
begin data
0 2 -7/2 1/2 7/2 0 -1/2 0 
1 1 0 0 0 0 3 1/2 
1 3 -3 0 0 1/2 -1/2 1/2 
end data

// Const elem: 1 1 0 0 0 0 0 3/2 
begin data
0 2 -3/2 3/2 3/2 0 -3/2 0 
1 1 0 0 0 0 0 3/2 
1 3 0 0 0 3/2 -3/2 3/2 
end data

// Const elem: 1 1 0 0 0 0 2 3/2 
begin data
0 2 -7/2 3/2 7/2 0 -3/2 0 
1 1 0 0 0 0 2 3/2 
1 3 -2 0 0 3/2 -3/2 3/2 
end data

// Const elem: 1 2 -1/2 1/2 1/2 0 1/2 -1 
begin data
0 0 1 -1 -1 0 1 0 
0 0 1 -1 -1 1 0 0 
1 2 -3/2 3/2 3/2 0 -1/2 -1 
end data

// Const elem: 1 3 -1 1 1 -1/2 -1/2 -3/2 
begin data
0 2 -1/2 1/2 1/2 0 -1/2 0 
1 1 -1 1 1 -1 0 -3/2 
1 3 -1 1 1 -1/2 -1/2 -3/2 
end data

// Const elem: 1 3 -1 1 1 -1/2 1/2 -5/2 
begin data
0 2 1/2 1/2 1/2 1 -1/2 0 
1 1 -1 2 1 -1 0 -5/2 
1 3 -1 1 1 -1/2 1/2 -5/2 
end data

// Const elem: 1 3 -1 1 1 -1/2 3/2 -7/2 
begin data
0 2 3/2 1/2 1/2 2 -1/2 0 
1 1 -1 3 1 -1 0 -7/2 
1 3 -1 1 1 -1/2 3/2 -7/2 
end data

// Const elem: 1 3 -1 1 1 -1/2 5/2 -9/2 
begin data
0 2 5/2 1/2 1/2 3 -1/2 0 
1 1 -1 4 1 -1 0 -9/2 
1 3 -1 1 1 -1/2 5/2 -9/2 
end data

// Const elem: 1 3 -1 1 1 -1/2 -1/2 -5/2 
begin data
0 2 -1/2 1/2 1/2 1 -3/2 0 
1 1 -2 2 2 -1 -1 -5/2 
1 3 -1 1 1 -1/2 -1/2 -5/2 
end data

// Const elem: 1 3 -1 1 1 -1/2 3/2 -9/2 
begin data
0 2 3/2 1/2 1/2 3 -3/2 0 
1 1 -2 4 2 -1 -1 -9/2 
1 3 -1 1 1 -1/2 3/2 -9/2 
end data

// Const elem: 1 3 -1 1 1 -1/2 1/2 -9/2 
begin data
0 2 1/2 1/2 1/2 3 -5/2 0 
1 1 -3 4 3 -1 -2 -9/2 
1 3 -1 1 1 -1/2 1/2 -9/2 
end data

// Const elem: 1 3 -1 1 1 -1/2 5/2 -13/2 
begin data
0 2 5/2 1/2 1/2 5 -5/2 0 
1 1 -3 6 3 -1 -2 -13/2 
1 3 -1 1 1 -1/2 5/2 -13/2 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_1_1.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_1

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
0
0
0
next lattice vector
0
1.
0
0
0
0
next lattice vector
0
0
1.
0
0
0
next lattice vector
0
0
0
1.
0
0
next lattice vector
0
0
0
0
1.
0
next lattice vector
0
0
0
0
0
1.
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 1 0 0 0 0 
0 1 0 0 0 0 0 1 
0 1 0 1 0 0 0 1 
new sector
0 2 0 0 0 0 0 0 
0 2 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 2 0 0 0 0 1 0 
0 2 1 0 0 0 1 0 
0 2 0 1 0 0 1 0 
0 2 1 1 0 0 1 0 
0 2 0 0 0 0 1 1 
0 2 1 0 0 0 1 1 
0 2 1 1 0 0 1 1 
new sector
0 3 0 0 0 0 0 0 
0 3 0 1 0 0 0 0 
0 3 0 0 0 0 0 1 
0 3 0 1 0 0 0 1 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 0 0 0 0 1 0 0 
1 0 0 0 1 1 0 0 
1 0 0 0 0 0 1 0 
1 0 0 0 1 0 1 0 
1 0 0 0 0 1 1 0 
1 0 0 0 1 1 1 0 
1 0 0 0 0 0 1 1 
1 0 0 0 1 0 1 1 
1 0 0 0 0 1 1 1 
1 0 0 0 1 1 1 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 1 0 0 0 
1 1 0 0 0 1 0 0 
1 1 0 0 1 1 0 0 
1 1 0 1 0 0 0 0 
1 1 0 1 1 0 0 0 
1 1 0 1 0 1 0 0 
1 1 0 1 1 1 0 0 
1 1 0 0 0 0 0 1 
1 1 0 0 1 0 0 1 
1 1 0 0 0 1 0 1 
1 1 0 0 1 1 0 1 
1 1 0 1 0 0 0 1 
1 1 0 1 1 0 0 1 
1 1 0 1 0 1 0 1 
1 1 0 1 1 1 0 1 
new sector
1 2 0 0 0 0 0 0 
1 2 1 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 2 0 0 1 0 0 0 
1 2 1 0 1 0 0 0 
1 2 1 1 1 0 0 0 
1 2 0 0 0 1 0 0 
1 2 1 0 0 1 0 0 
1 2 1 1 0 1 0 0 
1 2 0 0 1 1 0 0 
1 2 1 0 1 1 0 0 
1 2 1 1 1 1 0 0 
new sector
1 3 0 0 0 0 0 0 
1 3 0 0 1 0 0 0 
1 3 0 0 0 1 0 0 
1 3 0 0 1 1 0 0 
1 3 0 1 0 0 0 0 
1 3 0 1 1 0 0 0 
1 3 0 1 0 1 0 0 
1 3 0 1 1 1 0 0 
1 3 0 0 0 0 0 1 
1 3 0 0 1 0 0 1 
1 3 0 0 0 1 0 1 
1 3 0 0 1 1 0 1 
1 3 0 1 0 0 0 1 
1 3 0 1 1 0 0 1 
1 3 0 1 0 1 0 1 
1 3 0 1 1 1 0 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 1 0 0 0 0 
1 2 -1 1 0 0 0 0 
1 3 -1 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 1 
end data

// Const elem: 0 1 0 1 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 1 0 0 0 1 
0 2 -1 1 0 0 1 1 
0 3 -1 0 0 0 1 0 
1 0 0 0 0 0 1 1 
1 1 0 1 0 0 1 0 
1 2 -1 1 0 0 0 0 
1 3 -1 0 0 0 0 1 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 2 1 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 1 0 0 0 0 0 
end data

// Const elem: 0 2 1 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 3 0 1 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 0 0 1 0 
1 2 0 0 0 0 0 0 
end data

// Const elem: 0 2 1 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 0 0 0 1 0 
1 0 0 0 0 0 1 0 
1 2 1 0 0 0 0 0 
end data

// Const elem: 0 2 0 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 1 0 0 1 0 
1 0 0 0 0 0 1 0 
1 2 0 1 0 0 0 0 
end data

// Const elem: 0 2 1 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 0 1 0 
1 0 0 0 0 0 1 0 
1 2 1 1 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 1 
end data

// Const elem: 0 2 1 0 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 0 0 0 1 1 
1 0 0 0 0 0 1 1 
1 2 1 0 0 0 0 0 
end data

// Const elem: 0 2 1 1 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 1 
0 2 1 1 0 0 1 1 
0 3 0 1 0 0 1 0 
1 0 0 0 0 0 1 1 
1 1 1 0 0 0 1 0 
1 2 1 1 0 0 0 0 
1 3 0 1 0 0 0 1 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 3 0 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 3 0 1 0 0 0 0 
end data

// Const elem: 0 3 0 0 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 -1 1 
0 3 0 0 0 0 0 1 
1 0 0 0 0 0 -1 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 -1 0 
end data

// Const elem: 0 3 0 1 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 -1 0 
0 2 1 1 0 0 -1 1 
0 3 0 1 0 0 0 1 
1 0 0 0 0 0 -1 1 
1 1 1 0 0 0 0 1 
1 2 1 1 0 0 0 0 
1 3 0 1 0 0 -1 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 1 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
1 2 0 0 1 0 0 0 
1 3 0 0 1 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 0 
end data

// Const elem: 1 0 0 0 1 1 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 0 1 1 0 0 
1 2 0 0 1 1 0 0 
1 3 0 0 1 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 0 0 1 0 
1 2 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 1 0 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 1 0 1 0 
1 2 0 0 1 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 0 1 1 0 
1 2 0 0 0 1 0 0 
end data

// Const elem: 1 0 0 0 1 1 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 1 1 1 0 
1 2 0 0 1 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 1 0 1 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 1 0 1 1 
1 1 0 0 1 0 1 0 
1 2 0 0 1 0 0 0 
1 3 0 0 1 0 0 1 
end data

// Const elem: 1 0 0 0 0 1 1 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 1 1 1 
1 1 0 0 0 1 1 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 1 
end data

// Const elem: 1 0 0 0 1 1 1 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 1 1 1 1 
1 1 0 0 1 1 1 0 
1 2 0 0 1 1 0 0 
1 3 0 0 1 1 0 1 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
1 2 0 0 1 0 0 0 
1 3 0 0 1 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 0 
end data

// Const elem: 1 1 0 0 1 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 0 1 1 0 0 
1 2 0 0 1 1 0 0 
1 3 0 0 1 1 0 0 
end data

// Const elem: 1 1 0 1 0 0 0 0 
begin data
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 1 0 0 0 0 
1 2 -1 1 0 0 0 0 
1 3 -1 0 0 0 0 0 
end data

// Const elem: 1 1 0 1 1 0 0 0 
begin data
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 1 1 0 0 0 
1 2 -1 1 1 0 0 0 
1 3 -1 0 1 0 0 0 
end data

// Const elem: 1 1 0 1 0 1 0 0 
begin data
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 1 0 1 0 0 
1 2 -1 1 0 1 0 0 
1 3 -1 0 0 1 0 0 
end data

// Const elem: 1 1 0 1 1 1 0 0 
begin data
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 1 1 1 0 0 
1 2 -1 1 1 1 0 0 
1 3 -1 0 1 1 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 -1 1 
0 3 0 0 0 0 0 1 
1 0 0 0 0 0 -1 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 -1 0 
end data

// Const elem: 1 1 0 0 1 0 0 1 
begin data
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 -1 1 
0 3 0 0 0 0 0 1 
1 0 0 0 1 0 -1 1 
1 1 0 0 1 0 0 1 
1 2 0 0 1 0 0 0 
1 3 0 0 1 0 -1 0 
end data

// Const elem: 1 1 0 0 0 1 0 1 
begin data
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 -1 1 
0 3 0 0 0 0 0 1 
1 0 0 0 0 1 -1 1 
1 1 0 0 0 1 0 1 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 -1 0 
end data

// Const elem: 1 1 0 0 1 1 0 1 
begin data
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 -1 1 
0 3 0 0 0 0 0 1 
1 0 0 0 1 1 -1 1 
1 1 0 0 1 1 0 1 
1 2 0 0 1 1 0 0 
1 3 0 0 1 1 -1 0 
end data

// Const elem: 1 1 0 1 0 0 0 1 
begin data
0 1 0 1 0 0 -1 0 
0 2 -1 1 0 0 -1 1 
0 3 -1 0 0 0 0 1 
1 0 0 0 0 0 -1 1 
1 1 0 1 0 0 0 1 
1 2 -1 1 0 0 0 0 
1 3 -1 0 0 0 -1 0 
end data

// Const elem: 1 1 0 1 1 0 0 1 
begin data
0 1 0 1 0 0 -1 0 
0 2 -1 1 0 0 -1 1 
0 3 -1 0 0 0 0 1 
1 0 0 0 1 0 -1 1 
1 1 0 1 1 0 0 1 
1 2 -1 1 1 0 0 0 
1 3 -1 0 1 0 -1 0 
end data

// Const elem: 1 1 0 1 0 1 0 1 
begin data
0 1 0 1 0 0 -1 0 
0 2 -1 1 0 0 -1 1 
0 3 -1 0 0 0 0 1 
1 0 0 0 0 1 -1 1 
1 1 0 1 0 1 0 1 
1 2 -1 1 0 1 0 0 
1 3 -1 0 0 1 -1 0 
end data

// Const elem: 1 1 0 1 1 1 0 1 
begin data
0 1 0 1 0 0 -1 0 
0 2 -1 1 0 0 -1 1 
0 3 -1 0 0 0 0 1 
1 0 0 0 1 1 -1 1 
1 1 0 1 1 1 0 1 
1 2 -1 1 1 1 0 0 
1 3 -1 0 1 1 -1 0 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 2 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 1 0 0 0 0 0 
end data

// Const elem: 1 2 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 3 0 1 0 0 0 0 
end data

// Const elem: 1 2 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
1 2 0 0 1 0 0 0 
1 3 0 0 1 0 0 0 
end data

// Const elem: 1 2 1 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 2 1 0 1 0 0 0 
end data

// Const elem: 1 2 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 1 0 1 0 0 0 
1 2 1 1 1 0 0 0 
1 3 0 1 1 0 0 0 
end data

// Const elem: 1 2 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 0 
end data

// Const elem: 1 2 1 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 2 1 0 0 1 0 0 
end data

// Const elem: 1 2 1 1 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 1 0 0 1 0 0 
1 2 1 1 0 1 0 0 
1 3 0 1 0 1 0 0 
end data

// Const elem: 1 2 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 0 1 1 0 0 
1 2 0 0 1 1 0 0 
1 3 0 0 1 1 0 0 
end data

// Const elem: 1 2 1 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 2 1 0 1 1 0 0 
end data

// Const elem: 1 2 1 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 1 0 1 1 0 0 
1 2 1 1 1 1 0 0 
1 3 0 1 1 1 0 0 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 3 0 0 1 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
1 2 0 0 1 0 0 0 
1 3 0 0 1 0 0 0 
end data

// Const elem: 1 3 0 0 0 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 0 
end data

// Const elem: 1 3 0 0 1 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 0 1 1 0 0 
1 2 0 0 1 1 0 0 
1 3 0 0 1 1 0 0 
end data

// Const elem: 1 3 0 1 0 0 0 0 
begin data
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 3 0 1 0 0 0 0 
end data

// Const elem: 1 3 0 1 1 0 0 0 
begin data
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 1 0 1 0 0 0 
1 2 1 1 1 0 0 0 
1 3 0 1 1 0 0 0 
end data

// Const elem: 1 3 0 1 0 1 0 0 
begin data
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 1 0 0 1 0 0 
1 2 1 1 0 1 0 0 
1 3 0 1 0 1 0 0 
end data

// Const elem: 1 3 0 1 1 1 0 0 
begin data
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 1 0 1 1 0 0 
1 2 1 1 1 1 0 0 
1 3 0 1 1 1 0 0 
end data

// Const elem: 1 3 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 3 0 0 1 0 0 1 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 1 0 1 1 
1 1 0 0 1 0 1 0 
1 2 0 0 1 0 0 0 
1 3 0 0 1 0 0 1 
end data

// Const elem: 1 3 0 0 0 1 0 1 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 1 1 1 
1 1 0 0 0 1 1 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 1 
end data

// Const elem: 1 3 0 0 1 1 0 1 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 1 1 1 1 
1 1 0 0 1 1 1 0 
1 2 0 0 1 1 0 0 
1 3 0 0 1 1 0 1 
end data

// Const elem: 1 3 0 1 0 0 0 1 
begin data
0 1 1 0 0 0 0 1 
0 2 1 1 0 0 1 1 
0 3 0 1 0 0 1 0 
1 0 0 0 0 0 1 1 
1 1 1 0 0 0 1 0 
1 2 1 1 0 0 0 0 
1 3 0 1 0 0 0 1 
end data

// Const elem: 1 3 0 1 1 0 0 1 
begin data
0 1 1 0 0 0 0 1 
0 2 1 1 0 0 1 1 
0 3 0 1 0 0 1 0 
1 0 0 0 1 0 1 1 
1 1 1 0 1 0 1 0 
1 2 1 1 1 0 0 0 
1 3 0 1 1 0 0 1 
end data

// Const elem: 1 3 0 1 0 1 0 1 
begin data
0 1 1 0 0 0 0 1 
0 2 1 1 0 0 1 1 
0 3 0 1 0 0 1 0 
1 0 0 0 0 1 1 1 
1 1 1 0 0 1 1 0 
1 2 1 1 0 1 0 0 
1 3 0 1 0 1 0 1 
end data

// Const elem: 1 3 0 1 1 1 0 1 
begin data
0 1 1 0 0 0 0 1 
0 2 1 1 0 0 1 1 
0 3 0 1 0 0 1 0 
1 0 0 0 1 1 1 1 
1 1 1 0 1 1 1 0 
1 2 1 1 1 1 0 0 
1 3 0 1 1 1 0 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_1_2.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_1

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 1/2 1/2 0 0 0 0
0 1 1/2 1/2 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
0
0
0
next lattice vector
0
1.
0
0
0
0
next lattice vector
0
0
1.
0
0
0
next lattice vector
0
0
0
1.
0
0
next lattice vector
0
0
0
0
1.
0
next lattice vector
0
0
0
0
0
1.
end lattice

allowed order of Wilson lines
1
1
2
2
2
2

begin identical WLs
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 1/2 1/2 0 0 0 0 
0 1 1/2 1/2 0 0 0 1 
new sector
0 2 0 1 0 0 0 0 
0 2 1 1 0 0 0 0 
0 2 0 1 0 0 1 0 
0 2 1 1 0 0 1 0 
0 2 0 1 0 0 1 1 
0 2 1 1 0 0 1 1 
new sector
0 3 -1/2 1/2 0 0 0 0 
0 3 -1/2 1/2 0 0 0 1 
new sector
1 1 1 1 0 0 0 0 
1 1 1 1 1 0 0 0 
1 1 1 1 0 1 0 0 
1 1 1 1 1 1 0 0 
1 1 1 1 0 0 0 1 
1 1 1 1 1 0 0 1 
1 1 1 1 0 1 0 1 
1 1 1 1 1 1 0 1 
new sector
1 2 1/2 3/2 0 0 0 0 
1 2 1/2 3/2 1 0 0 0 
1 2 1/2 3/2 0 1 0 0 
1 2 1/2 3/2 1 1 0 0 
new sector
1 3 0 1 0 0 0 0 
1 3 0 1 1 0 0 0 
1 3 0 1 0 1 0 0 
1 3 0 1 1 1 0 0 
1 3 0 1 0 0 0 1 
1 3 0 1 1 0 0 1 
1 3 0 1 0 1 0 1 
1 3 0 1 1 1 0 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1/2 1/2 0 0 0 0 
0 1 1/2 1/2 0 0 0 0 
end data

// Const elem: 0 1 1/2 1/2 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1/2 1/2 0 0 0 0 
0 2 0 1 0 0 0 0 
0 3 -1/2 1/2 0 0 0 0 
end data

// Const elem: 0 1 1/2 1/2 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1/2 1/2 0 0 0 1 
0 2 0 1 0 0 1 1 
0 3 -1/2 1/2 0 0 1 0 
end data

// Const elem: 0 2 0 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1/2 1/2 0 0 0 0 
0 2 0 1 0 0 0 0 
0 3 -1/2 1/2 0 0 0 0 
end data

// Const elem: 0 2 1 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 0 0 0 
1 1 1 0 0 0 0 0 
1 3 0 1 0 0 0 0 
end data

// Const elem: 0 2 0 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 1 0 0 1 0 
end data

// Const elem: 0 2 1 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 0 1 0 
end data

// Const elem: 0 2 0 1 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1/2 1/2 0 0 0 1 
0 2 0 1 0 0 1 1 
0 3 -1/2 1/2 0 0 1 0 
end data

// Const elem: 0 2 1 1 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 0 1 1 
1 1 1 0 0 0 1 0 
1 3 0 1 0 0 0 1 
end data

// Const elem: 0 3 -1/2 1/2 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1/2 1/2 0 0 0 0 
0 2 0 1 0 0 0 0 
0 3 -1/2 1/2 0 0 0 0 
end data

// Const elem: 0 3 -1/2 1/2 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1/2 1/2 0 0 -1 0 
0 2 0 1 0 0 -1 1 
0 3 -1/2 1/2 0 0 0 1 
end data

// Const elem: 1 1 1 1 0 0 0 0 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 0 0 0 0 
1 3 -1 1 0 0 0 0 
end data

// Const elem: 1 1 1 1 1 0 0 0 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 1 0 0 0 
1 3 -1 1 1 0 0 0 
end data

// Const elem: 1 1 1 1 0 1 0 0 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 0 1 0 0 
1 3 -1 1 0 1 0 0 
end data

// Const elem: 1 1 1 1 1 1 0 0 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 1 1 0 0 
1 3 -1 1 1 1 0 0 
end data

// Const elem: 1 1 1 1 0 0 0 1 
begin data
0 2 0 2 0 0 -1 1 
1 1 1 1 0 0 0 1 
1 3 -1 1 0 0 -1 0 
end data

// Const elem: 1 1 1 1 1 0 0 1 
begin data
0 2 0 2 0 0 -1 1 
1 1 1 1 1 0 0 1 
1 3 -1 1 1 0 -1 0 
end data

// Const elem: 1 1 1 1 0 1 0 1 
begin data
0 2 0 2 0 0 -1 1 
1 1 1 1 0 1 0 1 
1 3 -1 1 0 1 -1 0 
end data

// Const elem: 1 1 1 1 1 1 0 1 
begin data
0 2 0 2 0 0 -1 1 
1 1 1 1 1 1 0 1 
1 3 -1 1 1 1 -1 0 
end data

// Const elem: 1 2 1/2 3/2 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 2 1/2 3/2 0 0 0 0 
end data

// Const elem: 1 2 1/2 3/2 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 2 1/2 3/2 1 0 0 0 
end data

// Const elem: 1 2 1/2 3/2 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 2 1/2 3/2 0 1 0 0 
end data

// Const elem: 1 2 1/2 3/2 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 2 1/2 3/2 1 1 0 0 
end data

// Const elem: 1 3 0 1 0 0 0 0 
begin data
0 2 1 1 0 0 0 0 
1 1 1 0 0 0 0 0 
1 3 0 1 0 0 0 0 
end data

// Const elem: 1 3 0 1 1 0 0 0 
begin data
0 2 1 1 0 0 0 0 
1 1 1 0 1 0 0 0 
1 3 0 1 1 0 0 0 
end data

// Const elem: 1 3 0 1 0 1 0 0 
begin data
0 2 1 1 0 0 0 0 
1 1 1 0 0 1 0 0 
1 3 0 1 0 1 0 0 
end data

// Const elem: 1 3 0 1 1 1 0 0 
begin data
0 2 1 1 0 0 0 0 
1 1 1 0 1 1 0 0 
1 3 0 1 1 1 0 0 
end data

// Const elem: 1 3 0 1 0 0 0 1 
begin data
0 2 1 1 0 0 1 1 
1 1 1 0 0 0 1 0 
1 3 0 1 0 0 0 1 
end data

// Const elem: 1 3 0 1 1 0 0 1 
begin data
0 2 1 1 0 0 1 1 
1 1 1 0 1 0 1 0 
1 3 0 1 1 0 0 1 
end data

// Const elem: 1 3 0 1 0 1 0 1 
begin data
0 2 1 1 0 0 1 1 
1 1 1 0 0 1 1 0 
1 3 0 1 0 1 0 1 
end data

// Const elem: 1 3 0 1 1 1 0 1 
begin data
0 2 1 1 0 0 1 1 
1 1 1 0 1 1 1 0 
1 3 0 1 1 1 0 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_1_3.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_1

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 1/2 1/2 0 0 1/2 1/2
0 1 1/2 1/2 0 0 1/2 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 1 1
0 0 0 0 0 0 0 1
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
0
0
0
next lattice vector
0
1.
0
0
0
0
next lattice vector
0
0
1.
0
0
0
next lattice vector
0
0
0
1.
0
0
next lattice vector
0
0
0
0
1.
0
next lattice vector
0
0
0
0
0
1.
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 1/2 1/2 0 0 1/2 1/2 
0 1 1/2 3/2 0 0 1/2 1/2 
new sector
0 2 0 1 0 0 1 0 
0 2 1 1 0 0 1 0 
0 2 1 2 0 0 1 0 
0 2 0 1 0 0 2 0 
0 2 1 1 0 0 2 0 
0 2 0 2 0 0 2 0 
new sector
0 3 -1/2 1/2 0 0 1/2 -1/2 
0 3 -1/2 3/2 0 0 1/2 -1/2 
new sector
1 1 1 1 0 0 0 0 
1 1 1 1 1 0 0 0 
1 1 1 1 0 1 0 0 
1 1 1 1 1 1 0 0 
1 1 1 2 0 0 0 0 
1 1 1 2 1 0 0 0 
1 1 1 2 0 1 0 0 
1 1 1 2 1 1 0 0 
new sector
1 3 0 1 0 0 0 1 
1 3 0 1 1 0 0 1 
1 3 0 1 0 1 0 1 
1 3 0 1 1 1 0 1 
1 3 0 2 0 0 0 1 
1 3 0 2 1 0 0 1 
1 3 0 2 0 1 0 1 
1 3 0 2 1 1 0 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1/2 1/2 0 0 1/2 1/2 
0 1 1/2 1/2 0 0 1/2 1/2 
end data

// Const elem: 0 1 1/2 1/2 0 0 1/2 1/2 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1/2 1/2 0 0 1/2 1/2 
0 2 0 1 0 0 1 0 
0 3 -1/2 1/2 0 0 1/2 -1/2 
end data

// Const elem: 0 1 1/2 3/2 0 0 1/2 1/2 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1/2 3/2 0 0 1/2 1/2 
0 2 -1 2 0 0 1 0 
0 3 -3/2 1/2 0 0 1/2 -1/2 
end data

// Const elem: 0 2 0 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1/2 1/2 0 0 1/2 1/2 
0 2 0 1 0 0 1 0 
0 3 -1/2 1/2 0 0 1/2 -1/2 
end data

// Const elem: 0 2 1 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 0 1 0 
end data

// Const elem: 0 2 1 2 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 3/2 1/2 0 0 1/2 1/2 
0 2 1 2 0 0 1 0 
0 3 -1/2 3/2 0 0 1/2 -1/2 
end data

// Const elem: 0 2 0 1 0 0 2 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 1 0 0 2 0 
end data

// Const elem: 0 2 1 1 0 0 2 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 0 2 0 
1 1 1 0 0 0 1 -1 
1 3 0 1 0 0 1 1 
end data

// Const elem: 0 2 0 2 0 0 2 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 2 0 0 2 0 
1 1 1 1 0 0 1 -1 
1 3 -1 1 0 0 1 1 
end data

// Const elem: 0 3 -1/2 1/2 0 0 1/2 -1/2 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1/2 1/2 0 0 1/2 1/2 
0 2 0 1 0 0 1 0 
0 3 -1/2 1/2 0 0 1/2 -1/2 
end data

// Const elem: 0 3 -1/2 3/2 0 0 1/2 -1/2 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 3/2 1/2 0 0 1/2 1/2 
0 2 1 2 0 0 1 0 
0 3 -1/2 3/2 0 0 1/2 -1/2 
end data

// Const elem: 1 1 1 1 0 0 0 0 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 0 0 0 0 
1 3 -1 1 0 0 0 0 
end data

// Const elem: 1 1 1 1 1 0 0 0 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 1 0 0 0 
1 3 -1 1 1 0 0 0 
end data

// Const elem: 1 1 1 1 0 1 0 0 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 0 1 0 0 
1 3 -1 1 0 1 0 0 
end data

// Const elem: 1 1 1 1 1 1 0 0 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 1 1 0 0 
1 3 -1 1 1 1 0 0 
end data

// Const elem: 1 1 1 2 0 0 0 0 
begin data
0 2 -1 3 0 0 0 0 
1 1 1 2 0 0 0 0 
1 3 -2 1 0 0 0 0 
end data

// Const elem: 1 1 1 2 1 0 0 0 
begin data
0 2 -1 3 0 0 0 0 
1 1 1 2 1 0 0 0 
1 3 -2 1 1 0 0 0 
end data

// Const elem: 1 1 1 2 0 1 0 0 
begin data
0 2 -1 3 0 0 0 0 
1 1 1 2 0 1 0 0 
1 3 -2 1 0 1 0 0 
end data

// Const elem: 1 1 1 2 1 1 0 0 
begin data
0 2 -1 3 0 0 0 0 
1 1 1 2 1 1 0 0 
1 3 -2 1 1 1 0 0 
end data

// Const elem: 1 3 0 1 0 0 0 1 
begin data
0 2 1 1 0 0 1 1 
1 1 1 0 0 0 1 0 
1 3 0 1 0 0 0 1 
end data

// Const elem: 1 3 0 1 1 0 0 1 
begin data
0 2 1 1 0 0 1 1 
1 1 1 0 1 0 1 0 
1 3 0 1 1 0 0 1 
end data

// Const elem: 1 3 0 1 0 1 0 1 
begin data
0 2 1 1 0 0 1 1 
1 1 1 0 0 1 1 0 
1 3 0 1 0 1 0 1 
end data

// Const elem: 1 3 0 1 1 1 0 1 
begin data
0 2 1 1 0 0 1 1 
1 1 1 0 1 1 1 0 
1 3 0 1 1 1 0 1 
end data

// Const elem: 1 3 0 2 0 0 0 1 
begin data
0 2 2 2 0 0 1 1 
1 1 2 0 0 0 1 0 
1 3 0 2 0 0 0 1 
end data

// Const elem: 1 3 0 2 1 0 0 1 
begin data
0 2 2 2 0 0 1 1 
1 1 2 0 1 0 1 0 
1 3 0 2 1 0 0 1 
end data

// Const elem: 1 3 0 2 0 1 0 1 
begin data
0 2 2 2 0 0 1 1 
1 1 2 0 0 1 1 0 
1 3 0 2 0 1 0 1 
end data

// Const elem: 1 3 0 2 1 1 0 1 
begin data
0 2 2 2 0 0 1 1 
1 1 2 0 1 1 1 0 
1 3 0 2 1 1 0 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_1_4.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_1

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 1/2 0 0
0 1 0 0 0 1/2 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
0
0
0
next lattice vector
0
1.
0
0
0
0
next lattice vector
0
0
1.
0
0
0
next lattice vector
0
0
0
1.
0
0
next lattice vector
0
0
0
0
1.
0
next lattice vector
0
0
0
0
0
1.
end lattice

allowed order of Wilson lines
2
2
2
1
2
2

begin identical WLs
 1 2
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 2 0 0 0 0 1 0 
0 2 1 0 0 0 1 0 
0 2 0 1 0 0 1 0 
0 2 1 1 0 0 1 0 
0 2 0 0 0 0 1 1 
0 2 1 0 0 0 1 1 
0 2 1 1 0 0 1 1 
new sector
1 0 0 0 0 1/2 0 0 
1 0 0 0 1 1/2 0 0 
1 0 0 0 0 1/2 1 0 
1 0 0 0 1 1/2 1 0 
1 0 0 0 0 3/2 1 0 
1 0 0 0 1 3/2 1 0 
1 0 0 0 0 1/2 1 1 
1 0 0 0 1 1/2 1 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 1 0 0 0 
1 1 0 1 0 0 0 0 
1 1 0 1 1 0 0 0 
1 1 0 0 0 0 0 1 
1 1 0 0 1 0 0 1 
1 1 0 1 0 0 0 1 
1 1 0 1 1 0 0 1 
new sector
1 2 0 0 0 -1/2 0 0 
1 2 1 0 0 -1/2 0 0 
1 2 0 1 0 -1/2 0 0 
1 2 1 1 0 -1/2 0 0 
1 2 0 0 1 -1/2 0 0 
1 2 1 0 1 -1/2 0 0 
1 2 0 1 1 -1/2 0 0 
1 2 1 1 1 -1/2 0 0 
new sector
1 3 0 0 0 -1 0 0 
1 3 0 0 1 -1 0 0 
1 3 0 1 0 -1 0 0 
1 3 0 1 1 -1 0 0 
1 3 0 0 0 -1 0 1 
1 3 0 0 1 -1 0 1 
1 3 0 1 0 -1 0 1 
1 3 0 1 1 -1 0 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 1/2 0 0 
0 1 0 0 0 1/2 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 1/2 0 0 
0 2 0 0 0 1 0 0 
0 3 0 0 0 3/2 0 0 
1 0 0 0 0 1/2 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 -1/2 0 0 
1 3 0 0 0 -1 0 0 
end data

// Const elem: 0 2 1 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 0 0 1 0 0 
1 0 0 0 0 1/2 0 0 
1 2 1 0 0 -1/2 0 0 
end data

// Const elem: 0 2 1 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 1/2 0 0 
0 2 1 1 0 1 0 0 
0 3 0 1 0 3/2 0 0 
1 0 0 0 0 1/2 0 0 
1 1 1 0 0 0 0 0 
1 2 1 1 0 -1/2 0 0 
1 3 0 1 0 -1 0 0 
end data

// Const elem: 0 2 0 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 0 0 1 1 0 
1 0 0 0 0 1/2 1 0 
1 2 0 0 0 -1/2 0 0 
end data

// Const elem: 0 2 1 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 0 0 1 1 0 
1 0 0 0 0 1/2 1 0 
1 2 1 0 0 -1/2 0 0 
end data

// Const elem: 0 2 0 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 1 0 1 1 0 
1 0 0 0 0 1/2 1 0 
1 2 0 1 0 -1/2 0 0 
end data

// Const elem: 0 2 1 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 1 1 0 
1 0 0 0 0 1/2 1 0 
1 2 1 1 0 -1/2 0 0 
end data

// Const elem: 0 2 0 0 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 1/2 0 1 
0 2 0 0 0 1 1 1 
0 3 0 0 0 3/2 1 0 
1 0 0 0 0 1/2 1 1 
1 1 0 0 0 0 1 0 
1 2 0 0 0 -1/2 0 0 
1 3 0 0 0 -1 0 1 
end data

// Const elem: 0 2 1 0 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 0 0 1 1 1 
1 0 0 0 0 1/2 1 1 
1 2 1 0 0 -1/2 0 0 
end data

// Const elem: 0 2 1 1 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 1/2 0 1 
0 2 1 1 0 1 1 1 
0 3 0 1 0 3/2 1 0 
1 0 0 0 0 1/2 1 1 
1 1 1 0 0 0 1 0 
1 2 1 1 0 -1/2 0 0 
1 3 0 1 0 -1 0 1 
end data

// Const elem: 1 0 0 0 0 1/2 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 1/2 0 0 
1 2 0 0 0 1/2 0 0 
end data

// Const elem: 1 0 0 0 1 1/2 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 1 1/2 0 0 
1 2 0 0 1 1/2 0 0 
end data

// Const elem: 1 0 0 0 0 1/2 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 0 1/2 1 0 
1 2 0 0 0 1/2 0 0 
end data

// Const elem: 1 0 0 0 1 1/2 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 1 1/2 1 0 
1 2 0 0 1 1/2 0 0 
end data

// Const elem: 1 0 0 0 0 3/2 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 0 3/2 1 0 
1 2 0 0 0 3/2 0 0 
end data

// Const elem: 1 0 0 0 1 3/2 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 1 3/2 1 0 
1 2 0 0 1 3/2 0 0 
end data

// Const elem: 1 0 0 0 0 1/2 1 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 1 
1 0 0 0 0 1/2 1 1 
1 2 0 0 0 1/2 0 0 
end data

// Const elem: 1 0 0 0 1 1/2 1 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 1 
1 0 0 0 1 1/2 1 1 
1 2 0 0 1 1/2 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 1 0 0 0 
1 3 0 0 1 0 0 0 
end data

// Const elem: 1 1 0 1 0 0 0 0 
begin data
0 2 -1 1 0 0 0 0 
1 1 0 1 0 0 0 0 
1 3 -1 0 0 0 0 0 
end data

// Const elem: 1 1 0 1 1 0 0 0 
begin data
0 2 -1 1 0 0 0 0 
1 1 0 1 1 0 0 0 
1 3 -1 0 1 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 2 0 0 0 0 -1 1 
1 1 0 0 0 0 0 1 
1 3 0 0 0 0 -1 0 
end data

// Const elem: 1 1 0 0 1 0 0 1 
begin data
0 2 0 0 0 0 -1 1 
1 1 0 0 1 0 0 1 
1 3 0 0 1 0 -1 0 
end data

// Const elem: 1 1 0 1 0 0 0 1 
begin data
0 2 -1 1 0 0 -1 1 
1 1 0 1 0 0 0 1 
1 3 -1 0 0 0 -1 0 
end data

// Const elem: 1 1 0 1 1 0 0 1 
begin data
0 2 -1 1 0 0 -1 1 
1 1 0 1 1 0 0 1 
1 3 -1 0 1 0 -1 0 
end data

// Const elem: 1 2 0 0 0 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 0 0 0 0 0 
1 0 0 0 0 -1/2 0 0 
1 2 0 0 0 -1/2 0 0 
end data

// Const elem: 1 2 1 0 0 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 0 0 0 0 
1 0 0 0 0 -1/2 0 0 
1 2 1 0 0 -1/2 0 0 
end data

// Const elem: 1 2 0 1 0 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 1 0 0 0 0 
1 0 0 0 0 -1/2 0 0 
1 2 0 1 0 -1/2 0 0 
end data

// Const elem: 1 2 1 1 0 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 0 0 0 0 
1 0 0 0 0 -1/2 0 0 
1 2 1 1 0 -1/2 0 0 
end data

// Const elem: 1 2 0 0 1 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 0 0 0 0 0 
1 0 0 0 1 -1/2 0 0 
1 2 0 0 1 -1/2 0 0 
end data

// Const elem: 1 2 1 0 1 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 0 0 0 0 
1 0 0 0 1 -1/2 0 0 
1 2 1 0 1 -1/2 0 0 
end data

// Const elem: 1 2 0 1 1 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 1 0 0 0 0 
1 0 0 0 1 -1/2 0 0 
1 2 0 1 1 -1/2 0 0 
end data

// Const elem: 1 2 1 1 1 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 0 0 0 0 
1 0 0 0 1 -1/2 0 0 
1 2 1 1 1 -1/2 0 0 
end data

// Const elem: 1 3 0 0 0 -1 0 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 -1 0 0 
1 3 0 0 0 -1 0 0 
end data

// Const elem: 1 3 0 0 1 -1 0 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 1 -1 0 0 
1 3 0 0 1 -1 0 0 
end data

// Const elem: 1 3 0 1 0 -1 0 0 
begin data
0 2 1 1 0 0 0 0 
1 1 1 0 0 -1 0 0 
1 3 0 1 0 -1 0 0 
end data

// Const elem: 1 3 0 1 1 -1 0 0 
begin data
0 2 1 1 0 0 0 0 
1 1 1 0 1 -1 0 0 
1 3 0 1 1 -1 0 0 
end data

// Const elem: 1 3 0 0 0 -1 0 1 
begin data
0 2 0 0 0 0 1 1 
1 1 0 0 0 -1 1 0 
1 3 0 0 0 -1 0 1 
end data

// Const elem: 1 3 0 0 1 -1 0 1 
begin data
0 2 0 0 0 0 1 1 
1 1 0 0 1 -1 1 0 
1 3 0 0 1 -1 0 1 
end data

// Const elem: 1 3 0 1 0 -1 0 1 
begin data
0 2 1 1 0 0 1 1 
1 1 1 0 0 -1 1 0 
1 3 0 1 0 -1 0 1 
end data

// Const elem: 1 3 0 1 1 -1 0 1 
begin data
0 2 1 1 0 0 1 1 
1 1 1 0 1 -1 1 0 
1 3 0 1 1 -1 0 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_1_5.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_1

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 1/2 1/2 0 1/2 0 0
0 1 1/2 1/2 0 1/2 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
0
0
0
next lattice vector
0
1.
0
0
0
0
next lattice vector
0
0
1.
0
0
0
next lattice vector
0
0
0
1.
0
0
next lattice vector
0
0
0
0
1.
0
next lattice vector
0
0
0
0
0
1.
end lattice

allowed order of Wilson lines
1
1
2
1
2
2

begin identical WLs
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 0 1 0 0 0 0 
0 2 1 1 0 0 0 0 
0 2 0 1 0 0 1 0 
0 2 1 1 0 0 1 0 
0 2 0 1 0 0 1 1 
0 2 1 1 0 0 1 1 
new sector
1 1 1 1 0 0 0 0 
1 1 1 1 1 0 0 0 
1 1 1 1 0 1 0 0 
1 1 1 1 1 1 0 0 
1 1 1 1 0 0 0 1 
1 1 1 1 1 0 0 1 
1 1 1 1 0 1 0 1 
1 1 1 1 1 1 0 1 
new sector
1 2 1/2 3/2 0 -1/2 0 0 
1 2 3/2 3/2 0 -1/2 0 0 
1 2 1/2 3/2 1 -1/2 0 0 
1 2 3/2 3/2 1 -1/2 0 0 
new sector
1 3 0 1 0 -1 0 0 
1 3 0 1 1 -1 0 0 
1 3 0 1 0 0 0 0 
1 3 0 1 1 0 0 0 
1 3 0 1 0 -1 0 1 
1 3 0 1 1 -1 0 1 
1 3 0 1 0 0 0 1 
1 3 0 1 1 0 0 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1/2 1/2 0 1/2 0 0 
0 1 1/2 1/2 0 1/2 0 0 
end data

// Const elem: 0 2 0 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1/2 1/2 0 1/2 0 0 
0 2 0 1 0 1 0 0 
0 3 -1/2 1/2 0 3/2 0 0 
end data

// Const elem: 0 2 1 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 1 0 0 
1 1 1 0 0 0 0 0 
1 3 0 1 0 -1 0 0 
end data

// Const elem: 0 2 0 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 1 0 1 1 0 
end data

// Const elem: 0 2 1 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 1 1 0 
end data

// Const elem: 0 2 0 1 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1/2 1/2 0 1/2 0 1 
0 2 0 1 0 1 1 1 
0 3 -1/2 1/2 0 3/2 1 0 
end data

// Const elem: 0 2 1 1 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 1 1 1 
1 1 1 0 0 0 1 0 
1 3 0 1 0 -1 0 1 
end data

// Const elem: 1 1 1 1 0 0 0 0 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 0 0 0 0 
1 3 -1 1 0 0 0 0 
end data

// Const elem: 1 1 1 1 1 0 0 0 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 1 0 0 0 
1 3 -1 1 1 0 0 0 
end data

// Const elem: 1 1 1 1 0 1 0 0 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 0 1 0 0 
1 3 -1 1 0 1 0 0 
end data

// Const elem: 1 1 1 1 1 1 0 0 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 1 1 0 0 
1 3 -1 1 1 1 0 0 
end data

// Const elem: 1 1 1 1 0 0 0 1 
begin data
0 2 0 2 0 0 -1 1 
1 1 1 1 0 0 0 1 
1 3 -1 1 0 0 -1 0 
end data

// Const elem: 1 1 1 1 1 0 0 1 
begin data
0 2 0 2 0 0 -1 1 
1 1 1 1 1 0 0 1 
1 3 -1 1 1 0 -1 0 
end data

// Const elem: 1 1 1 1 0 1 0 1 
begin data
0 2 0 2 0 0 -1 1 
1 1 1 1 0 1 0 1 
1 3 -1 1 0 1 -1 0 
end data

// Const elem: 1 1 1 1 1 1 0 1 
begin data
0 2 0 2 0 0 -1 1 
1 1 1 1 1 1 0 1 
1 3 -1 1 1 1 -1 0 
end data

// Const elem: 1 2 1/2 3/2 0 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 2 1/2 3/2 0 -1/2 0 0 
end data

// Const elem: 1 2 3/2 3/2 0 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 2 3/2 3/2 0 -1/2 0 0 
end data

// Const elem: 1 2 1/2 3/2 1 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 2 1/2 3/2 1 -1/2 0 0 
end data

// Const elem: 1 2 3/2 3/2 1 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 2 3/2 3/2 1 -1/2 0 0 
end data

// Const elem: 1 3 0 1 0 -1 0 0 
begin data
0 2 1 1 0 0 0 0 
1 1 1 0 0 -1 0 0 
1 3 0 1 0 -1 0 0 
end data

// Const elem: 1 3 0 1 1 -1 0 0 
begin data
0 2 1 1 0 0 0 0 
1 1 1 0 1 -1 0 0 
1 3 0 1 1 -1 0 0 
end data

// Const elem: 1 3 0 1 0 0 0 0 
begin data
0 2 1 1 0 0 0 0 
1 1 1 0 0 0 0 0 
1 3 0 1 0 0 0 0 
end data

// Const elem: 1 3 0 1 1 0 0 0 
begin data
0 2 1 1 0 0 0 0 
1 1 1 0 1 0 0 0 
1 3 0 1 1 0 0 0 
end data

// Const elem: 1 3 0 1 0 -1 0 1 
begin data
0 2 1 1 0 0 1 1 
1 1 1 0 0 -1 1 0 
1 3 0 1 0 -1 0 1 
end data

// Const elem: 1 3 0 1 1 -1 0 1 
begin data
0 2 1 1 0 0 1 1 
1 1 1 0 1 -1 1 0 
1 3 0 1 1 -1 0 1 
end data

// Const elem: 1 3 0 1 0 0 0 1 
begin data
0 2 1 1 0 0 1 1 
1 1 1 0 0 0 1 0 
1 3 0 1 0 0 0 1 
end data

// Const elem: 1 3 0 1 1 0 0 1 
begin data
0 2 1 1 0 0 1 1 
1 1 1 0 1 0 1 0 
1 3 0 1 1 0 0 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_1_6.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_1

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 1/2 1/2 0 1/2 1/2 1/2
0 1 1/2 1/2 0 1/2 1/2 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
0
0
0
next lattice vector
0
1.
0
0
0
0
next lattice vector
0
0
1.
0
0
0
next lattice vector
0
0
0
1.
0
0
next lattice vector
0
0
0
0
1.
0
next lattice vector
0
0
0
0
0
1.
end lattice

allowed order of Wilson lines
2
2
2
1
2
2

begin identical WLs
 1 2 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 0 1 0 0 1 0 
0 2 1 1 0 0 1 0 
0 2 1 2 0 0 1 0 
0 2 0 1 0 0 2 0 
0 2 1 1 0 0 2 0 
0 2 0 2 0 0 2 0 
new sector
1 1 1 1 0 0 0 0 
1 1 1 1 1 0 0 0 
1 1 1 1 0 1 0 0 
1 1 1 1 1 1 0 0 
1 1 1 2 0 0 0 0 
1 1 1 2 1 0 0 0 
1 1 1 2 0 1 0 0 
1 1 1 2 1 1 0 0 
new sector
1 3 0 1 0 -1 0 1 
1 3 0 1 1 -1 0 1 
1 3 0 1 0 0 0 1 
1 3 0 1 1 0 0 1 
1 3 0 2 0 -1 0 1 
1 3 0 2 1 -1 0 1 
1 3 0 2 0 0 0 1 
1 3 0 2 1 0 0 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1/2 1/2 0 1/2 1/2 1/2 
0 1 1/2 1/2 0 1/2 1/2 1/2 
end data

// Const elem: 0 2 0 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1/2 1/2 0 1/2 1/2 1/2 
0 2 0 1 0 1 1 0 
0 3 -1/2 1/2 0 3/2 1/2 -1/2 
end data

// Const elem: 0 2 1 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 1 1 0 
end data

// Const elem: 0 2 1 2 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 3/2 1/2 0 1/2 1/2 1/2 
0 2 1 2 0 1 1 0 
0 3 -1/2 3/2 0 3/2 1/2 -1/2 
end data

// Const elem: 0 2 0 1 0 0 2 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 1 0 1 2 0 
end data

// Const elem: 0 2 1 1 0 0 2 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 1 2 0 
1 1 1 0 0 0 1 -1 
1 3 0 1 0 -1 1 1 
end data

// Const elem: 0 2 0 2 0 0 2 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 2 0 1 2 0 
1 1 1 1 0 0 1 -1 
1 3 -1 1 0 -1 1 1 
end data

// Const elem: 1 1 1 1 0 0 0 0 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 0 0 0 0 
1 3 -1 1 0 0 0 0 
end data

// Const elem: 1 1 1 1 1 0 0 0 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 1 0 0 0 
1 3 -1 1 1 0 0 0 
end data

// Const elem: 1 1 1 1 0 1 0 0 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 0 1 0 0 
1 3 -1 1 0 1 0 0 
end data

// Const elem: 1 1 1 1 1 1 0 0 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 1 1 0 0 
1 3 -1 1 1 1 0 0 
end data

// Const elem: 1 1 1 2 0 0 0 0 
begin data
0 2 -1 3 0 0 0 0 
1 1 1 2 0 0 0 0 
1 3 -2 1 0 0 0 0 
end data

// Const elem: 1 1 1 2 1 0 0 0 
begin data
0 2 -1 3 0 0 0 0 
1 1 1 2 1 0 0 0 
1 3 -2 1 1 0 0 0 
end data

// Const elem: 1 1 1 2 0 1 0 0 
begin data
0 2 -1 3 0 0 0 0 
1 1 1 2 0 1 0 0 
1 3 -2 1 0 1 0 0 
end data

// Const elem: 1 1 1 2 1 1 0 0 
begin data
0 2 -1 3 0 0 0 0 
1 1 1 2 1 1 0 0 
1 3 -2 1 1 1 0 0 
end data

// Const elem: 1 3 0 1 0 -1 0 1 
begin data
0 2 1 1 0 0 1 1 
1 1 1 0 0 -1 1 0 
1 3 0 1 0 -1 0 1 
end data

// Const elem: 1 3 0 1 1 -1 0 1 
begin data
0 2 1 1 0 0 1 1 
1 1 1 0 1 -1 1 0 
1 3 0 1 1 -1 0 1 
end data

// Const elem: 1 3 0 1 0 0 0 1 
begin data
0 2 1 1 0 0 1 1 
1 1 1 0 0 0 1 0 
1 3 0 1 0 0 0 1 
end data

// Const elem: 1 3 0 1 1 0 0 1 
begin data
0 2 1 1 0 0 1 1 
1 1 1 0 1 0 1 0 
1 3 0 1 1 0 0 1 
end data

// Const elem: 1 3 0 2 0 -1 0 1 
begin data
0 2 2 2 0 0 1 1 
1 1 2 0 0 -1 1 0 
1 3 0 2 0 -1 0 1 
end data

// Const elem: 1 3 0 2 1 -1 0 1 
begin data
0 2 2 2 0 0 1 1 
1 1 2 0 1 -1 1 0 
1 3 0 2 1 -1 0 1 
end data

// Const elem: 1 3 0 2 0 0 0 1 
begin data
0 2 2 2 0 0 1 1 
1 1 2 0 0 0 1 0 
1 3 0 2 0 0 0 1 
end data

// Const elem: 1 3 0 2 1 0 0 1 
begin data
0 2 2 2 0 0 1 1 
1 1 2 0 1 0 1 0 
1 3 0 2 1 0 0 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_2_1.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_2

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0.70710678119
0
0
-0.70710678119
0.7071067812
next lattice vector
-0.70710678119
0.70710678119
0
0
0.70710678119
0.70710678119
next lattice vector
0
0
0
0
0
1.4142135624
next lattice vector
0
0
0
0
1.4142135624
0
next lattice vector
0
0
1.4142135624
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2
 3 4
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 1 0 0 0 0 
0 1 0 0 0 1 0 0 
0 1 0 1 0 1 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 2 0 0 1 0 0 0 
0 2 1 0 1 0 0 0 
0 2 1 1 1 0 0 0 
0 2 0 0 1 1 0 0 
0 2 1 1 1 1 0 0 
new sector
0 3 0 0 0 0 0 0 
0 3 0 1 0 0 0 0 
0 3 0 0 0 1 0 0 
0 3 0 1 0 1 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 0 0 0 0 0 1 0 
1 0 0 0 0 1 1 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 1 0 1 
1 0 0 0 0 0 1 1 
1 0 0 0 0 1 1 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 1 0 1 0 0 
1 1 0 0 0 1 0 0 
1 1 0 1 0 2 0 0 
1 1 0 0 0 0 1 0 
1 1 0 1 0 1 1 0 
1 1 0 0 0 1 1 0 
1 1 0 1 0 2 1 0 
1 1 0 0 0 0 0 1 
1 1 0 1 0 1 0 1 
1 1 0 0 0 1 0 1 
1 1 0 1 0 2 0 1 
1 1 0 0 0 0 1 1 
1 1 0 1 0 1 1 1 
1 1 0 0 0 1 1 1 
1 1 0 1 0 2 1 1 
new sector
1 2 0 0 0 0 0 0 
1 2 -1 1 0 -1 0 0 
1 2 0 0 0 0 1 0 
1 2 -1 1 0 -1 1 0 
1 2 0 0 0 0 0 1 
1 2 -1 1 0 -1 0 1 
1 2 0 0 0 0 1 1 
1 2 -1 1 0 -1 1 1 
new sector
1 3 0 0 0 0 0 0 
1 3 0 1 0 -1 0 0 
1 3 0 0 0 1 0 0 
1 3 0 1 0 0 0 0 
1 3 0 0 0 0 1 0 
1 3 0 1 0 -1 1 0 
1 3 0 0 0 1 1 0 
1 3 0 1 0 0 1 0 
1 3 0 0 0 0 0 1 
1 3 0 1 0 -1 0 1 
1 3 0 0 0 1 0 1 
1 3 0 1 0 0 0 1 
1 3 0 0 0 0 1 1 
1 3 0 1 0 -1 1 1 
1 3 0 0 0 1 1 1 
1 3 0 1 0 0 1 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 1 -1 0 0 0 
1 2 -1 1 0 -1 0 0 
1 3 -1 0 1 0 0 0 
end data

// Const elem: 0 1 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 1 0 0 
0 2 0 0 -1 1 0 0 
0 3 0 0 -1 0 0 0 
1 0 0 0 -1 1 0 0 
1 1 0 0 -1 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 1 0 0 
end data

// Const elem: 0 1 0 1 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 1 0 0 
0 2 -1 1 -1 1 0 0 
0 3 -1 0 -1 0 0 0 
1 0 0 0 -1 2 0 0 
1 1 0 1 -2 0 0 0 
1 2 -1 1 0 -1 0 0 
1 3 -1 0 1 1 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 2 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 0 0 0 0 
end data

// Const elem: 0 2 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 1 0 0 1 0 0 
1 2 1 1 -1 0 0 0 
1 3 0 1 0 -1 0 0 
end data

// Const elem: 0 2 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 0 1 0 0 0 
1 0 0 0 1 0 0 0 
1 2 0 0 0 0 0 0 
end data

// Const elem: 0 2 1 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 1 0 0 0 
end data

// Const elem: 0 2 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 1 0 0 0 
1 0 0 0 2 0 0 0 
1 2 1 1 -1 0 0 0 
end data

// Const elem: 0 2 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 1 0 0 0 
0 2 0 0 1 1 0 0 
0 3 0 0 0 1 0 0 
1 0 0 0 1 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 1 0 0 0 
end data

// Const elem: 0 2 1 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 1 0 0 0 
0 2 1 1 1 1 0 0 
0 3 0 1 0 1 0 0 
1 0 0 0 2 1 0 0 
1 1 1 0 0 2 0 0 
1 2 1 1 -1 0 0 0 
1 3 0 1 1 -1 0 0 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 3 0 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 1 0 0 1 0 0 
1 2 1 1 -1 0 0 0 
1 3 0 1 0 -1 0 0 
end data

// Const elem: 0 3 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 1 0 0 0 
0 2 0 0 1 1 0 0 
0 3 0 0 0 1 0 0 
1 0 0 0 1 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 1 0 0 0 
end data

// Const elem: 0 3 0 1 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 1 0 0 0 
0 2 1 1 1 1 0 0 
0 3 0 1 0 1 0 0 
1 0 0 0 2 1 0 0 
1 1 1 0 0 2 0 0 
1 2 1 1 -1 0 0 0 
1 3 0 1 1 -1 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 -1 -1 1 0 0 0 
0 0 1 -1 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 0 0 
begin data
0 0 -1 -1 1 0 0 0 
0 0 1 -1 0 1 0 0 
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 -1 1 0 0 0 0 
1 1 -1 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 1 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 0 
begin data
0 0 -1 -1 1 0 0 0 
0 0 1 -1 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 0 0 0 0 1 1 0 
begin data
0 0 -1 -1 1 0 0 0 
0 0 1 -1 0 1 0 0 
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 -1 1 0 0 1 0 
1 1 -1 0 0 0 1 0 
1 2 0 0 0 0 1 0 
1 3 0 1 0 0 1 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 -1 -1 1 0 0 0 
0 0 1 -1 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 1 0 1 
begin data
0 0 -1 -1 1 0 0 0 
0 0 1 -1 0 1 0 0 
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 -1 1 0 0 0 1 
1 1 -1 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 1 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 0 1 1 
begin data
0 0 -1 -1 1 0 0 0 
0 0 1 -1 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 1 
1 3 0 0 0 0 1 1 
end data

// Const elem: 1 0 0 0 0 1 1 1 
begin data
0 0 -1 -1 1 0 0 0 
0 0 1 -1 0 1 0 0 
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 -1 1 0 0 1 1 
1 1 -1 0 0 0 1 1 
1 2 0 0 0 0 1 1 
1 3 0 1 0 0 1 1 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 1 0 1 0 0 
begin data
0 1 0 1 1 -1 0 0 
0 2 -1 1 2 0 0 0 
0 3 -1 0 1 1 0 0 
1 0 0 0 2 1 0 0 
1 1 0 1 0 1 0 0 
1 2 -1 1 0 -1 0 0 
1 3 -1 0 2 -1 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 1 0 0 1 0 0 0 
0 2 0 0 1 1 0 0 
0 3 0 0 0 1 0 0 
1 0 0 0 1 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 1 0 0 0 
end data

// Const elem: 1 1 0 1 0 2 0 0 
begin data
0 1 0 1 2 -1 0 0 
0 2 -1 1 3 1 0 0 
0 3 -1 0 1 2 0 0 
1 0 0 0 3 2 0 0 
1 1 0 1 0 2 0 0 
1 2 -1 1 0 -1 0 0 
1 3 -1 0 3 -1 0 0 
end data

// Const elem: 1 1 0 0 0 0 1 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 1 0 1 0 1 1 0 
begin data
0 1 0 1 1 -1 0 0 
0 2 -1 1 2 0 0 0 
0 3 -1 0 1 1 0 0 
1 0 0 0 2 1 1 0 
1 1 0 1 0 1 1 0 
1 2 -1 1 0 -1 1 0 
1 3 -1 0 2 -1 1 0 
end data

// Const elem: 1 1 0 0 0 1 1 0 
begin data
0 1 0 0 1 0 0 0 
0 2 0 0 1 1 0 0 
0 3 0 0 0 1 0 0 
1 0 0 0 1 1 1 0 
1 1 0 0 0 1 1 0 
1 2 0 0 0 0 1 0 
1 3 0 0 1 0 1 0 
end data

// Const elem: 1 1 0 1 0 2 1 0 
begin data
0 1 0 1 2 -1 0 0 
0 2 -1 1 3 1 0 0 
0 3 -1 0 1 2 0 0 
1 0 0 0 3 2 1 0 
1 1 0 1 0 2 1 0 
1 2 -1 1 0 -1 1 0 
1 3 -1 0 3 -1 1 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 1 0 1 0 1 0 1 
begin data
0 1 0 1 1 -1 0 0 
0 2 -1 1 2 0 0 0 
0 3 -1 0 1 1 0 0 
1 0 0 0 2 1 0 1 
1 1 0 1 0 1 0 1 
1 2 -1 1 0 -1 0 1 
1 3 -1 0 2 -1 0 1 
end data

// Const elem: 1 1 0 0 0 1 0 1 
begin data
0 1 0 0 1 0 0 0 
0 2 0 0 1 1 0 0 
0 3 0 0 0 1 0 0 
1 0 0 0 1 1 0 1 
1 1 0 0 0 1 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 1 0 0 1 
end data

// Const elem: 1 1 0 1 0 2 0 1 
begin data
0 1 0 1 2 -1 0 0 
0 2 -1 1 3 1 0 0 
0 3 -1 0 1 2 0 0 
1 0 0 0 3 2 0 1 
1 1 0 1 0 2 0 1 
1 2 -1 1 0 -1 0 1 
1 3 -1 0 3 -1 0 1 
end data

// Const elem: 1 1 0 0 0 0 1 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 1 
1 3 0 0 0 0 1 1 
end data

// Const elem: 1 1 0 1 0 1 1 1 
begin data
0 1 0 1 1 -1 0 0 
0 2 -1 1 2 0 0 0 
0 3 -1 0 1 1 0 0 
1 0 0 0 2 1 1 1 
1 1 0 1 0 1 1 1 
1 2 -1 1 0 -1 1 1 
1 3 -1 0 2 -1 1 1 
end data

// Const elem: 1 1 0 0 0 1 1 1 
begin data
0 1 0 0 1 0 0 0 
0 2 0 0 1 1 0 0 
0 3 0 0 0 1 0 0 
1 0 0 0 1 1 1 1 
1 1 0 0 0 1 1 1 
1 2 0 0 0 0 1 1 
1 3 0 0 1 0 1 1 
end data

// Const elem: 1 1 0 1 0 2 1 1 
begin data
0 1 0 1 2 -1 0 0 
0 2 -1 1 3 1 0 0 
0 3 -1 0 1 2 0 0 
1 0 0 0 3 2 1 1 
1 1 0 1 0 2 1 1 
1 2 -1 1 0 -1 1 1 
1 3 -1 0 3 -1 1 1 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 2 -1 1 0 -1 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 1 0 0 0 0 
1 2 -1 1 0 0 0 0 
1 3 -1 0 0 0 0 0 
end data

// Const elem: 1 2 0 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 2 -1 1 0 -1 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 1 0 0 1 0 
1 2 -1 1 0 0 1 0 
1 3 -1 0 0 0 1 0 
end data

// Const elem: 1 2 0 0 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 2 -1 1 0 -1 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 1 0 0 0 1 
1 2 -1 1 0 0 0 1 
1 3 -1 0 0 0 0 1 
end data

// Const elem: 1 2 0 0 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 1 
1 3 0 0 0 0 1 1 
end data

// Const elem: 1 2 -1 1 0 -1 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 0 0 0 0 1 1 
1 1 0 1 0 0 1 1 
1 2 -1 1 0 0 1 1 
1 3 -1 0 0 0 1 1 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 3 0 1 0 -1 0 0 
begin data
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 1 0 0 1 0 0 
1 2 1 1 -1 0 0 0 
1 3 0 1 0 -1 0 0 
end data

// Const elem: 1 3 0 0 0 1 0 0 
begin data
0 1 0 0 0 1 0 0 
0 2 0 0 -1 1 0 0 
0 3 0 0 -1 0 0 0 
1 0 0 0 -1 1 0 0 
1 1 0 0 -1 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 1 0 0 
end data

// Const elem: 1 3 0 1 0 0 0 0 
begin data
0 1 1 0 0 1 0 0 
0 2 1 1 -1 1 0 0 
0 3 0 1 -1 0 0 0 
1 0 0 0 0 1 0 0 
1 1 1 0 -1 1 0 0 
1 2 1 1 -1 0 0 0 
1 3 0 1 0 0 0 0 
end data

// Const elem: 1 3 0 0 0 0 1 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 3 0 1 0 -1 1 0 
begin data
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 1 0 1 0 
1 1 1 0 0 1 1 0 
1 2 1 1 -1 0 1 0 
1 3 0 1 0 -1 1 0 
end data

// Const elem: 1 3 0 0 0 1 1 0 
begin data
0 1 0 0 0 1 0 0 
0 2 0 0 -1 1 0 0 
0 3 0 0 -1 0 0 0 
1 0 0 0 -1 1 1 0 
1 1 0 0 -1 0 1 0 
1 2 0 0 0 0 1 0 
1 3 0 0 0 1 1 0 
end data

// Const elem: 1 3 0 1 0 0 1 0 
begin data
0 1 1 0 0 1 0 0 
0 2 1 1 -1 1 0 0 
0 3 0 1 -1 0 0 0 
1 0 0 0 0 1 1 0 
1 1 1 0 -1 1 1 0 
1 2 1 1 -1 0 1 0 
1 3 0 1 0 0 1 0 
end data

// Const elem: 1 3 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 3 0 1 0 -1 0 1 
begin data
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 1 0 0 1 
1 1 1 0 0 1 0 1 
1 2 1 1 -1 0 0 1 
1 3 0 1 0 -1 0 1 
end data

// Const elem: 1 3 0 0 0 1 0 1 
begin data
0 1 0 0 0 1 0 0 
0 2 0 0 -1 1 0 0 
0 3 0 0 -1 0 0 0 
1 0 0 0 -1 1 0 1 
1 1 0 0 -1 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 1 0 1 
end data

// Const elem: 1 3 0 1 0 0 0 1 
begin data
0 1 1 0 0 1 0 0 
0 2 1 1 -1 1 0 0 
0 3 0 1 -1 0 0 0 
1 0 0 0 0 1 0 1 
1 1 1 0 -1 1 0 1 
1 2 1 1 -1 0 0 1 
1 3 0 1 0 0 0 1 
end data

// Const elem: 1 3 0 0 0 0 1 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 1 
1 3 0 0 0 0 1 1 
end data

// Const elem: 1 3 0 1 0 -1 1 1 
begin data
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 1 0 1 1 
1 1 1 0 0 1 1 1 
1 2 1 1 -1 0 1 1 
1 3 0 1 0 -1 1 1 
end data

// Const elem: 1 3 0 0 0 1 1 1 
begin data
0 1 0 0 0 1 0 0 
0 2 0 0 -1 1 0 0 
0 3 0 0 -1 0 0 0 
1 0 0 0 -1 1 1 1 
1 1 0 0 -1 0 1 1 
1 2 0 0 0 0 1 1 
1 3 0 0 0 1 1 1 
end data

// Const elem: 1 3 0 1 0 0 1 1 
begin data
0 1 1 0 0 1 0 0 
0 2 1 1 -1 1 0 0 
0 3 0 1 -1 0 0 0 
1 0 0 0 0 1 1 1 
1 1 1 0 -1 1 1 1 
1 2 1 1 -1 0 1 1 
1 3 0 1 0 0 1 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_2_2.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_2

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 1/2
0 1 0 0 0 0 0 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0.70710678119
0
0
-0.70710678119
0.7071067812
next lattice vector
-0.70710678119
0.70710678119
0
0
0.70710678119
0.70710678119
next lattice vector
0
0
0
0
0
1.4142135624
next lattice vector
0
0
0
0
1.4142135624
0
next lattice vector
0
0
1.4142135624
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
end lattice

allowed order of Wilson lines
2
2
2
2
2
1

begin identical WLs
 1 2
 3 4
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 2 0 0 1 0 0 0 
0 2 1 0 1 0 0 0 
0 2 1 1 1 0 0 0 
0 2 0 0 1 1 0 0 
0 2 1 1 1 1 0 0 
new sector
1 0 0 0 0 0 0 1/2 
1 0 0 0 0 1 0 1/2 
1 0 0 0 0 0 1 1/2 
1 0 0 0 0 1 1 1/2 
new sector
1 1 0 0 0 0 0 0 
1 1 0 1 0 1 0 0 
1 1 0 0 0 1 0 0 
1 1 0 1 0 2 0 0 
1 1 0 0 0 0 1 0 
1 1 0 1 0 1 1 0 
1 1 0 0 0 1 1 0 
1 1 0 1 0 2 1 0 
new sector
1 2 0 0 0 0 0 -1/2 
1 2 -1 1 0 -1 0 -1/2 
1 2 0 0 0 0 1 -1/2 
1 2 -1 1 0 -1 1 -1/2 
new sector
1 3 0 0 0 0 0 -1 
1 3 0 1 0 -1 0 -1 
1 3 0 0 0 1 0 -1 
1 3 0 1 0 0 0 -1 
1 3 0 0 0 0 1 -1 
1 3 0 1 0 -1 1 -1 
1 3 0 0 0 1 1 -1 
1 3 0 1 0 0 1 -1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 1/2 
0 1 0 0 0 0 0 1/2 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 1/2 
0 2 0 0 0 0 0 1 
0 3 0 0 0 0 0 3/2 
1 0 0 0 0 0 0 1/2 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 -1/2 
1 3 0 0 0 0 0 -1 
end data

// Const elem: 0 2 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 0 0 0 1 
end data

// Const elem: 0 2 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 1/2 
0 2 1 1 0 0 0 1 
0 3 0 1 0 0 0 3/2 
1 0 0 0 1 0 0 1/2 
1 1 1 0 0 1 0 0 
1 2 1 1 -1 0 0 -1/2 
1 3 0 1 0 -1 0 -1 
end data

// Const elem: 0 2 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 0 1 0 0 1 
1 0 0 0 1 0 0 1/2 
1 2 0 0 0 0 0 -1/2 
end data

// Const elem: 0 2 1 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 1 0 0 1 
end data

// Const elem: 0 2 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 1 0 0 1 
1 0 0 0 2 0 0 1/2 
1 2 1 1 -1 0 0 -1/2 
end data

// Const elem: 0 2 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 1 0 0 1/2 
0 2 0 0 1 1 0 1 
0 3 0 0 0 1 0 3/2 
1 0 0 0 1 1 0 1/2 
1 1 0 0 0 1 0 0 
1 2 0 0 0 0 0 -1/2 
1 3 0 0 1 0 0 -1 
end data

// Const elem: 0 2 1 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 1 0 0 1/2 
0 2 1 1 1 1 0 1 
0 3 0 1 0 1 0 3/2 
1 0 0 0 2 1 0 1/2 
1 1 1 0 0 2 0 0 
1 2 1 1 -1 0 0 -1/2 
1 3 0 1 1 -1 0 -1 
end data

// Const elem: 1 0 0 0 0 0 0 1/2 
begin data
0 0 -1 -1 1 0 0 0 
0 0 1 -1 0 1 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 1/2 
1 2 0 0 0 0 0 1/2 
end data

// Const elem: 1 0 0 0 0 1 0 1/2 
begin data
0 0 -1 -1 1 0 0 0 
0 0 1 -1 0 1 0 0 
0 2 -1 1 0 0 0 0 
1 0 -1 1 0 0 0 1/2 
1 2 0 0 0 0 0 1/2 
end data

// Const elem: 1 0 0 0 0 0 1 1/2 
begin data
0 0 -1 -1 1 0 0 0 
0 0 1 -1 0 1 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 1 1/2 
1 2 0 0 0 0 1 1/2 
end data

// Const elem: 1 0 0 0 0 1 1 1/2 
begin data
0 0 -1 -1 1 0 0 0 
0 0 1 -1 0 1 0 0 
0 2 -1 1 0 0 0 0 
1 0 -1 1 0 0 1 1/2 
1 2 0 0 0 0 1 1/2 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 1 0 1 0 0 
begin data
0 2 -1 1 2 0 0 0 
1 1 0 1 0 1 0 0 
1 3 -1 0 2 -1 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 2 0 0 1 1 0 0 
1 1 0 0 0 1 0 0 
1 3 0 0 1 0 0 0 
end data

// Const elem: 1 1 0 1 0 2 0 0 
begin data
0 2 -1 1 3 1 0 0 
1 1 0 1 0 2 0 0 
1 3 -1 0 3 -1 0 0 
end data

// Const elem: 1 1 0 0 0 0 1 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 1 0 1 0 1 1 0 
begin data
0 2 -1 1 2 0 0 0 
1 1 0 1 0 1 1 0 
1 3 -1 0 2 -1 1 0 
end data

// Const elem: 1 1 0 0 0 1 1 0 
begin data
0 2 0 0 1 1 0 0 
1 1 0 0 0 1 1 0 
1 3 0 0 1 0 1 0 
end data

// Const elem: 1 1 0 1 0 2 1 0 
begin data
0 2 -1 1 3 1 0 0 
1 1 0 1 0 2 1 0 
1 3 -1 0 3 -1 1 0 
end data

// Const elem: 1 2 0 0 0 0 0 -1/2 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 -1/2 
1 2 0 0 0 0 0 -1/2 
end data

// Const elem: 1 2 -1 1 0 -1 0 -1/2 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 -1 1 0 0 0 0 
1 0 0 0 0 0 0 -1/2 
1 2 -1 1 0 0 0 -1/2 
end data

// Const elem: 1 2 0 0 0 0 1 -1/2 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 1 -1/2 
1 2 0 0 0 0 1 -1/2 
end data

// Const elem: 1 2 -1 1 0 -1 1 -1/2 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 -1 1 0 0 0 0 
1 0 0 0 0 0 1 -1/2 
1 2 -1 1 0 0 1 -1/2 
end data

// Const elem: 1 3 0 0 0 0 0 -1 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 -1 
1 3 0 0 0 0 0 -1 
end data

// Const elem: 1 3 0 1 0 -1 0 -1 
begin data
0 2 1 1 0 0 0 0 
1 1 1 0 0 1 0 -1 
1 3 0 1 0 -1 0 -1 
end data

// Const elem: 1 3 0 0 0 1 0 -1 
begin data
0 2 0 0 -1 1 0 0 
1 1 0 0 -1 0 0 -1 
1 3 0 0 0 1 0 -1 
end data

// Const elem: 1 3 0 1 0 0 0 -1 
begin data
0 2 1 1 -1 1 0 0 
1 1 1 0 -1 1 0 -1 
1 3 0 1 0 0 0 -1 
end data

// Const elem: 1 3 0 0 0 0 1 -1 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 1 -1 
1 3 0 0 0 0 1 -1 
end data

// Const elem: 1 3 0 1 0 -1 1 -1 
begin data
0 2 1 1 0 0 0 0 
1 1 1 0 0 1 1 -1 
1 3 0 1 0 -1 1 -1 
end data

// Const elem: 1 3 0 0 0 1 1 -1 
begin data
0 2 0 0 -1 1 0 0 
1 1 0 0 -1 0 1 -1 
1 3 0 0 0 1 1 -1 
end data

// Const elem: 1 3 0 1 0 0 1 -1 
begin data
0 2 1 1 -1 1 0 0 
1 1 1 0 -1 1 1 -1 
1 3 0 1 0 0 1 -1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_2_3.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_2

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 1/2 1/2 0 0 0 0
0 1 1/2 1/2 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 2 2 2 2 0 0
1 0 0 0 0 2 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0.70710678119
0
0
-0.70710678119
0.7071067812
next lattice vector
-0.70710678119
0.70710678119
0
0
0.70710678119
0.70710678119
next lattice vector
0
0
0
0
0
1.4142135624
next lattice vector
0
0
0
0
1.4142135624
0
next lattice vector
0
0
1.4142135624
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
end lattice

allowed order of Wilson lines
1
1
1
1
2
2

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 1/2 1/2 0 0 0 0 
0 1 1/2 3/2 0 0 0 0 
new sector
0 2 0 1 0 0 0 0 
0 2 1 1 0 0 0 0 
0 2 1 2 0 0 0 0 
0 2 0 1 1 0 0 0 
0 2 1 1 1 0 0 0 
0 2 1 1 1 1 0 0 
new sector
0 3 -1/2 1/2 0 0 0 0 
0 3 -1/2 3/2 0 0 0 0 
new sector
1 1 1 1 -1 0 0 0 
1 1 1 1 -1 1 0 0 
1 1 1 1 -1 0 1 0 
1 1 1 1 -1 1 1 0 
1 1 1 1 -1 0 0 1 
1 1 1 1 -1 1 0 1 
1 1 1 1 -1 0 1 1 
1 1 1 1 -1 1 1 1 
new sector
1 3 0 1 0 -1 0 0 
1 3 0 1 0 0 0 0 
1 3 0 1 0 -1 1 0 
1 3 0 1 0 0 1 0 
1 3 0 1 0 -1 0 1 
1 3 0 1 0 0 0 1 
1 3 0 1 0 -1 1 1 
1 3 0 1 0 0 1 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1/2 1/2 0 0 0 0 
0 1 1/2 1/2 0 0 0 0 
end data

// Const elem: 0 1 1/2 1/2 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1/2 1/2 0 0 0 0 
0 2 0 1 0 0 0 0 
0 3 -1/2 1/2 0 0 0 0 
end data

// Const elem: 0 1 1/2 3/2 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1/2 3/2 0 0 0 0 
0 2 -1 2 0 0 0 0 
0 3 -3/2 1/2 0 0 0 0 
end data

// Const elem: 0 2 0 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1/2 1/2 0 0 0 0 
0 2 0 1 0 0 0 0 
0 3 -1/2 1/2 0 0 0 0 
end data

// Const elem: 0 2 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 0 0 0 0 
1 1 1 0 0 1 0 0 
1 3 0 1 0 -1 0 0 
end data

// Const elem: 0 2 1 2 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 3/2 1/2 0 0 0 0 
0 2 1 2 0 0 0 0 
0 3 -1/2 3/2 0 0 0 0 
end data

// Const elem: 0 2 0 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 1 1 0 0 0 
end data

// Const elem: 0 2 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 1 0 0 0 
end data

// Const elem: 0 2 1 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 1 1 0 0 
1 1 1 0 0 2 0 0 
1 3 0 1 1 -1 0 0 
end data

// Const elem: 0 3 -1/2 1/2 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1/2 1/2 0 0 0 0 
0 2 0 1 0 0 0 0 
0 3 -1/2 1/2 0 0 0 0 
end data

// Const elem: 0 3 -1/2 3/2 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 3/2 1/2 0 0 0 0 
0 2 1 2 0 0 0 0 
0 3 -1/2 3/2 0 0 0 0 
end data

// Const elem: 1 1 1 1 -1 0 0 0 
begin data
0 2 0 2 -1 -1 0 0 
1 1 1 1 -1 0 0 0 
1 3 -1 1 0 -1 0 0 
end data

// Const elem: 1 1 1 1 -1 1 0 0 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 -1 1 0 0 
1 3 -1 1 1 -1 0 0 
end data

// Const elem: 1 1 1 1 -1 0 1 0 
begin data
0 2 0 2 -1 -1 0 0 
1 1 1 1 -1 0 1 0 
1 3 -1 1 0 -1 1 0 
end data

// Const elem: 1 1 1 1 -1 1 1 0 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 -1 1 1 0 
1 3 -1 1 1 -1 1 0 
end data

// Const elem: 1 1 1 1 -1 0 0 1 
begin data
0 2 0 2 -1 -1 0 0 
1 1 1 1 -1 0 0 1 
1 3 -1 1 0 -1 0 1 
end data

// Const elem: 1 1 1 1 -1 1 0 1 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 -1 1 0 1 
1 3 -1 1 1 -1 0 1 
end data

// Const elem: 1 1 1 1 -1 0 1 1 
begin data
0 2 0 2 -1 -1 0 0 
1 1 1 1 -1 0 1 1 
1 3 -1 1 0 -1 1 1 
end data

// Const elem: 1 1 1 1 -1 1 1 1 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 -1 1 1 1 
1 3 -1 1 1 -1 1 1 
end data

// Const elem: 1 3 0 1 0 -1 0 0 
begin data
0 2 1 1 0 0 0 0 
1 1 1 0 0 1 0 0 
1 3 0 1 0 -1 0 0 
end data

// Const elem: 1 3 0 1 0 0 0 0 
begin data
0 2 1 1 -1 1 0 0 
1 1 1 0 -1 1 0 0 
1 3 0 1 0 0 0 0 
end data

// Const elem: 1 3 0 1 0 -1 1 0 
begin data
0 2 1 1 0 0 0 0 
1 1 1 0 0 1 1 0 
1 3 0 1 0 -1 1 0 
end data

// Const elem: 1 3 0 1 0 0 1 0 
begin data
0 2 1 1 -1 1 0 0 
1 1 1 0 -1 1 1 0 
1 3 0 1 0 0 1 0 
end data

// Const elem: 1 3 0 1 0 -1 0 1 
begin data
0 2 1 1 0 0 0 0 
1 1 1 0 0 1 0 1 
1 3 0 1 0 -1 0 1 
end data

// Const elem: 1 3 0 1 0 0 0 1 
begin data
0 2 1 1 -1 1 0 0 
1 1 1 0 -1 1 0 1 
1 3 0 1 0 0 0 1 
end data

// Const elem: 1 3 0 1 0 -1 1 1 
begin data
0 2 1 1 0 0 0 0 
1 1 1 0 0 1 1 1 
1 3 0 1 0 -1 1 1 
end data

// Const elem: 1 3 0 1 0 0 1 1 
begin data
0 2 1 1 -1 1 0 0 
1 1 1 0 -1 1 1 1 
1 3 0 1 0 0 1 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_2_4.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_2

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 1/2 1/2 0 0 0 1/2
0 1 1/2 1/2 0 0 0 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 2 2 0 2
1 0 0 0 0 0 0 2
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 1
0 0 0 0 0 0 0 1
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0.70710678119
0
0
-0.70710678119
0.7071067812
next lattice vector
-0.70710678119
0.70710678119
0
0
0.70710678119
0.70710678119
next lattice vector
0
0
0
0
0
1.4142135624
next lattice vector
0
0
0
0
1.4142135624
0
next lattice vector
0
0
1.4142135624
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
end lattice

allowed order of Wilson lines
1
1
2
2
2
2

begin identical WLs
 3 4 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 0 1 0 0 0 0 
0 2 1 1 0 0 0 0 
0 2 1 2 0 0 0 0 
0 2 0 1 1 0 0 0 
0 2 1 1 1 0 0 0 
0 2 1 1 1 1 0 0 
new sector
1 1 1 1 -1 0 0 0 
1 1 1 2 -1 1 0 0 
1 1 1 1 -1 1 0 0 
1 1 1 2 -1 2 0 0 
1 1 1 1 -1 0 1 0 
1 1 1 2 -1 1 1 0 
1 1 1 1 -1 1 1 0 
1 1 1 2 -1 2 1 0 
new sector
1 3 0 1 0 -1 0 -1 
1 3 0 2 0 -2 0 -1 
1 3 0 1 0 0 0 -1 
1 3 0 2 0 -1 0 -1 
1 3 0 1 0 -1 1 -1 
1 3 0 2 0 -2 1 -1 
1 3 0 1 0 0 1 -1 
1 3 0 2 0 -1 1 -1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1/2 1/2 0 0 0 1/2 
0 1 1/2 1/2 0 0 0 1/2 
end data

// Const elem: 0 2 0 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1/2 1/2 0 0 0 1/2 
0 2 0 1 0 0 0 1 
0 3 -1/2 1/2 0 0 0 3/2 
end data

// Const elem: 0 2 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 0 0 0 1 
1 1 1 0 0 1 0 0 
1 3 0 1 0 -1 0 -1 
end data

// Const elem: 0 2 1 2 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 3/2 1/2 0 0 0 1/2 
0 2 1 2 0 0 0 1 
0 3 -1/2 3/2 0 0 0 3/2 
end data

// Const elem: 0 2 0 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 1 1 0 0 1 
end data

// Const elem: 0 2 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 1 0 0 1 
end data

// Const elem: 0 2 1 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 1 1 0 1 
1 1 1 0 0 2 0 0 
1 3 0 1 1 -1 0 -1 
end data

// Const elem: 1 1 1 1 -1 0 0 0 
begin data
0 2 0 2 -1 -1 0 0 
1 1 1 1 -1 0 0 0 
1 3 -1 1 0 -1 0 0 
end data

// Const elem: 1 1 1 2 -1 1 0 0 
begin data
0 2 -1 3 1 -1 0 0 
1 1 1 2 -1 1 0 0 
1 3 -2 1 2 -2 0 0 
end data

// Const elem: 1 1 1 1 -1 1 0 0 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 -1 1 0 0 
1 3 -1 1 1 -1 0 0 
end data

// Const elem: 1 1 1 2 -1 2 0 0 
begin data
0 2 -1 3 2 0 0 0 
1 1 1 2 -1 2 0 0 
1 3 -2 1 3 -2 0 0 
end data

// Const elem: 1 1 1 1 -1 0 1 0 
begin data
0 2 0 2 -1 -1 0 0 
1 1 1 1 -1 0 1 0 
1 3 -1 1 0 -1 1 0 
end data

// Const elem: 1 1 1 2 -1 1 1 0 
begin data
0 2 -1 3 1 -1 0 0 
1 1 1 2 -1 1 1 0 
1 3 -2 1 2 -2 1 0 
end data

// Const elem: 1 1 1 1 -1 1 1 0 
begin data
0 2 0 2 0 0 0 0 
1 1 1 1 -1 1 1 0 
1 3 -1 1 1 -1 1 0 
end data

// Const elem: 1 1 1 2 -1 2 1 0 
begin data
0 2 -1 3 2 0 0 0 
1 1 1 2 -1 2 1 0 
1 3 -2 1 3 -2 1 0 
end data

// Const elem: 1 3 0 1 0 -1 0 -1 
begin data
0 2 1 1 0 0 0 0 
1 1 1 0 0 1 0 -1 
1 3 0 1 0 -1 0 -1 
end data

// Const elem: 1 3 0 2 0 -2 0 -1 
begin data
0 2 2 2 0 0 0 0 
1 1 2 0 0 2 0 -1 
1 3 0 2 0 -2 0 -1 
end data

// Const elem: 1 3 0 1 0 0 0 -1 
begin data
0 2 1 1 -1 1 0 0 
1 1 1 0 -1 1 0 -1 
1 3 0 1 0 0 0 -1 
end data

// Const elem: 1 3 0 2 0 -1 0 -1 
begin data
0 2 2 2 -1 1 0 0 
1 1 2 0 -1 2 0 -1 
1 3 0 2 0 -1 0 -1 
end data

// Const elem: 1 3 0 1 0 -1 1 -1 
begin data
0 2 1 1 0 0 0 0 
1 1 1 0 0 1 1 -1 
1 3 0 1 0 -1 1 -1 
end data

// Const elem: 1 3 0 2 0 -2 1 -1 
begin data
0 2 2 2 0 0 0 0 
1 1 2 0 0 2 1 -1 
1 3 0 2 0 -2 1 -1 
end data

// Const elem: 1 3 0 1 0 0 1 -1 
begin data
0 2 1 1 -1 1 0 0 
1 1 1 0 -1 1 1 -1 
1 3 0 1 0 0 1 -1 
end data

// Const elem: 1 3 0 2 0 -1 1 -1 
begin data
0 2 2 2 -1 1 0 0 
1 1 2 0 -1 2 1 -1 
1 3 0 2 0 -1 1 -1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_2_5.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_2

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 1/2 1/2 0 0
0 1 0 0 1/2 1/2 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0.70710678119
0
0
-0.70710678119
0.7071067812
next lattice vector
-0.70710678119
0.70710678119
0
0
0.70710678119
0.70710678119
next lattice vector
0
0
0
0
0
1.4142135624
next lattice vector
0
0
0
0
1.4142135624
0
next lattice vector
0
0
1.4142135624
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
end lattice

allowed order of Wilson lines
2
2
1
1
2
2

begin identical WLs
 1 2
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 1/2 1/2 0 0 
0 1 0 1 1/2 1/2 0 0 
new sector
0 2 0 0 0 1 0 0 
0 2 1 0 0 1 0 0 
0 2 1 1 0 1 0 0 
0 2 0 0 1 1 0 0 
0 2 1 0 1 1 0 0 
0 2 0 1 1 1 0 0 
0 2 1 1 1 1 0 0 
0 2 1 0 1 2 0 0 
new sector
0 3 0 0 -1/2 1/2 0 0 
0 3 0 1 -1/2 1/2 0 0 
new sector
1 0 0 0 1/2 1/2 0 0 
1 0 0 0 1/2 1/2 1 0 
1 0 0 0 1/2 1/2 0 1 
1 0 0 0 1/2 1/2 1 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 1 0 1 0 0 
1 1 0 0 0 0 1 0 
1 1 0 1 0 1 1 0 
1 1 0 0 0 0 0 1 
1 1 0 1 0 1 0 1 
1 1 0 0 0 0 1 1 
1 1 0 1 0 1 1 1 
new sector
1 2 -1 0 1/2 -1/2 0 0 
1 2 -1 0 1/2 -1/2 1 0 
1 2 -1 0 1/2 -1/2 0 1 
1 2 -1 0 1/2 -1/2 1 1 
new sector
1 3 0 0 1 0 0 0 
1 3 0 1 1 -1 0 0 
1 3 0 0 1 0 1 0 
1 3 0 1 1 -1 1 0 
1 3 0 0 1 0 0 1 
1 3 0 1 1 -1 0 1 
1 3 0 0 1 0 1 1 
1 3 0 1 1 -1 1 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 1/2 1/2 0 0 
0 1 0 0 1/2 1/2 0 0 
end data

// Const elem: 0 1 0 0 1/2 1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 1/2 1/2 0 0 
0 2 0 0 0 1 0 0 
0 3 0 0 -1/2 1/2 0 0 
end data

// Const elem: 0 1 0 1 1/2 1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 1/2 1/2 0 0 
0 2 -1 1 0 1 0 0 
0 3 -1 0 -1/2 1/2 0 0 
end data

// Const elem: 0 2 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 1/2 1/2 0 0 
0 2 0 0 0 1 0 0 
0 3 0 0 -1/2 1/2 0 0 
end data

// Const elem: 0 2 1 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 0 1 0 0 
1 0 0 0 1/2 1/2 0 0 
1 2 1 0 -1/2 1/2 0 0 
end data

// Const elem: 0 2 1 1 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 1/2 1/2 0 0 
0 2 1 1 0 1 0 0 
0 3 0 1 -1/2 1/2 0 0 
end data

// Const elem: 0 2 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 0 1 1 0 0 
1 1 0 0 0 1 0 0 
1 3 0 0 1 0 0 0 
end data

// Const elem: 0 2 1 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 1 1 0 0 
1 0 0 0 3/2 1/2 0 0 
1 2 1 0 -1/2 1/2 0 0 
end data

// Const elem: 0 2 0 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 1 1 1 0 0 
1 0 0 0 3/2 3/2 0 0 
1 2 0 1 -1/2 -1/2 0 0 
end data

// Const elem: 0 2 1 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 1 1 0 0 
1 1 1 0 0 2 0 0 
1 3 0 1 1 -1 0 0 
end data

// Const elem: 0 2 1 0 1 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 1 2 0 0 
1 0 0 0 3/2 3/2 0 0 
1 2 1 0 -1/2 1/2 0 0 
end data

// Const elem: 0 3 0 0 -1/2 1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 1/2 1/2 0 0 
0 2 0 0 0 1 0 0 
0 3 0 0 -1/2 1/2 0 0 
end data

// Const elem: 0 3 0 1 -1/2 1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 1/2 1/2 0 0 
0 2 1 1 0 1 0 0 
0 3 0 1 -1/2 1/2 0 0 
end data

// Const elem: 1 0 0 0 1/2 1/2 0 0 
begin data
0 0 -1 -1 1 0 0 0 
0 0 1 -1 0 1 0 0 
0 2 1 0 0 1 0 0 
1 0 0 0 1/2 1/2 0 0 
1 2 -1 0 1/2 -1/2 0 0 
end data

// Const elem: 1 0 0 0 1/2 1/2 1 0 
begin data
0 0 -1 -1 1 0 0 0 
0 0 1 -1 0 1 0 0 
0 2 1 0 0 1 0 0 
1 0 0 0 1/2 1/2 1 0 
1 2 -1 0 1/2 -1/2 1 0 
end data

// Const elem: 1 0 0 0 1/2 1/2 0 1 
begin data
0 0 -1 -1 1 0 0 0 
0 0 1 -1 0 1 0 0 
0 2 1 0 0 1 0 0 
1 0 0 0 1/2 1/2 0 1 
1 2 -1 0 1/2 -1/2 0 1 
end data

// Const elem: 1 0 0 0 1/2 1/2 1 1 
begin data
0 0 -1 -1 1 0 0 0 
0 0 1 -1 0 1 0 0 
0 2 1 0 0 1 0 0 
1 0 0 0 1/2 1/2 1 1 
1 2 -1 0 1/2 -1/2 1 1 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 1 0 1 0 0 
begin data
0 2 -1 1 2 0 0 0 
1 1 0 1 0 1 0 0 
1 3 -1 0 2 -1 0 0 
end data

// Const elem: 1 1 0 0 0 0 1 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 1 0 1 0 1 1 0 
begin data
0 2 -1 1 2 0 0 0 
1 1 0 1 0 1 1 0 
1 3 -1 0 2 -1 1 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 1 0 1 0 1 0 1 
begin data
0 2 -1 1 2 0 0 0 
1 1 0 1 0 1 0 1 
1 3 -1 0 2 -1 0 1 
end data

// Const elem: 1 1 0 0 0 0 1 1 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 1 1 
1 3 0 0 0 0 1 1 
end data

// Const elem: 1 1 0 1 0 1 1 1 
begin data
0 2 -1 1 2 0 0 0 
1 1 0 1 0 1 1 1 
1 3 -1 0 2 -1 1 1 
end data

// Const elem: 1 2 -1 0 1/2 -1/2 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 -1 0 0 1 0 0 
1 0 0 0 1/2 1/2 0 0 
1 2 -1 0 1/2 -1/2 0 0 
end data

// Const elem: 1 2 -1 0 1/2 -1/2 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 -1 0 0 1 0 0 
1 0 0 0 1/2 1/2 1 0 
1 2 -1 0 1/2 -1/2 1 0 
end data

// Const elem: 1 2 -1 0 1/2 -1/2 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 -1 0 0 1 0 0 
1 0 0 0 1/2 1/2 0 1 
1 2 -1 0 1/2 -1/2 0 1 
end data

// Const elem: 1 2 -1 0 1/2 -1/2 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 -1 0 0 1 0 0 
1 0 0 0 1/2 1/2 1 1 
1 2 -1 0 1/2 -1/2 1 1 
end data

// Const elem: 1 3 0 0 1 0 0 0 
begin data
0 2 0 0 1 1 0 0 
1 1 0 0 0 1 0 0 
1 3 0 0 1 0 0 0 
end data

// Const elem: 1 3 0 1 1 -1 0 0 
begin data
0 2 1 1 1 1 0 0 
1 1 1 0 0 2 0 0 
1 3 0 1 1 -1 0 0 
end data

// Const elem: 1 3 0 0 1 0 1 0 
begin data
0 2 0 0 1 1 0 0 
1 1 0 0 0 1 1 0 
1 3 0 0 1 0 1 0 
end data

// Const elem: 1 3 0 1 1 -1 1 0 
begin data
0 2 1 1 1 1 0 0 
1 1 1 0 0 2 1 0 
1 3 0 1 1 -1 1 0 
end data

// Const elem: 1 3 0 0 1 0 0 1 
begin data
0 2 0 0 1 1 0 0 
1 1 0 0 0 1 0 1 
1 3 0 0 1 0 0 1 
end data

// Const elem: 1 3 0 1 1 -1 0 1 
begin data
0 2 1 1 1 1 0 0 
1 1 1 0 0 2 0 1 
1 3 0 1 1 -1 0 1 
end data

// Const elem: 1 3 0 0 1 0 1 1 
begin data
0 2 0 0 1 1 0 0 
1 1 0 0 0 1 1 1 
1 3 0 0 1 0 1 1 
end data

// Const elem: 1 3 0 1 1 -1 1 1 
begin data
0 2 1 1 1 1 0 0 
1 1 1 0 0 2 1 1 
1 3 0 1 1 -1 1 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_2_6.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_2

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 1/2 1/2 0 1/2
0 1 0 0 1/2 1/2 0 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 1 0 1
0 0 0 0 0 0 0 1
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0.70710678119
0
0
-0.70710678119
0.7071067812
next lattice vector
-0.70710678119
0.70710678119
0
0
0.70710678119
0.70710678119
next lattice vector
0
0
0
0
0
1.4142135624
next lattice vector
0
0
0
0
1.4142135624
0
next lattice vector
0
0
1.4142135624
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
end lattice

allowed order of Wilson lines
2
2
1
1
2
1

begin identical WLs
 1 2
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 0 0 0 1 0 0 
0 2 1 0 0 1 0 0 
0 2 1 1 0 1 0 0 
0 2 0 0 1 1 0 0 
0 2 1 0 1 1 0 0 
0 2 0 1 1 1 0 0 
0 2 1 1 1 1 0 0 
0 2 1 0 1 2 0 0 
new sector
1 0 0 0 1/2 1/2 0 1/2 
1 0 0 0 1/2 3/2 0 1/2 
1 0 0 0 1/2 1/2 1 1/2 
1 0 0 0 1/2 3/2 1 1/2 
new sector
1 1 0 0 0 0 0 0 
1 1 0 1 0 1 0 0 
1 1 0 0 0 1 0 0 
1 1 0 1 0 2 0 0 
1 1 0 0 0 0 1 0 
1 1 0 1 0 1 1 0 
1 1 0 0 0 1 1 0 
1 1 0 1 0 2 1 0 
new sector
1 2 -1 0 1/2 -1/2 0 -1/2 
1 2 -2 1 1/2 -3/2 0 -1/2 
1 2 -1 0 1/2 -1/2 1 -1/2 
1 2 -2 1 1/2 -3/2 1 -1/2 
new sector
1 3 0 0 1 0 0 -1 
1 3 0 1 1 -1 0 -1 
1 3 0 0 1 1 0 -1 
1 3 0 1 1 0 0 -1 
1 3 0 0 1 0 1 -1 
1 3 0 1 1 -1 1 -1 
1 3 0 0 1 1 1 -1 
1 3 0 1 1 0 1 -1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 1/2 1/2 0 1/2 
0 1 0 0 1/2 1/2 0 1/2 
end data

// Const elem: 0 2 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 1/2 1/2 0 1/2 
0 2 0 0 0 1 0 1 
0 3 0 0 -1/2 1/2 0 3/2 
end data

// Const elem: 0 2 1 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 0 1 0 1 
1 0 0 0 1/2 1/2 0 1/2 
1 2 1 0 -1/2 1/2 0 -1/2 
end data

// Const elem: 0 2 1 1 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 1/2 1/2 0 1/2 
0 2 1 1 0 1 0 1 
0 3 0 1 -1/2 1/2 0 3/2 
end data

// Const elem: 0 2 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 0 1 1 0 1 
1 1 0 0 0 1 0 0 
1 3 0 0 1 0 0 -1 
end data

// Const elem: 0 2 1 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 1 1 0 1 
1 0 0 0 3/2 1/2 0 1/2 
1 2 1 0 -1/2 1/2 0 -1/2 
end data

// Const elem: 0 2 0 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 1 1 1 0 1 
1 0 0 0 3/2 3/2 0 1/2 
1 2 0 1 -1/2 -1/2 0 -1/2 
end data

// Const elem: 0 2 1 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 1 1 0 1 
1 1 1 0 0 2 0 0 
1 3 0 1 1 -1 0 -1 
end data

// Const elem: 0 2 1 0 1 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 1 2 0 1 
1 0 0 0 3/2 3/2 0 1/2 
1 2 1 0 -1/2 1/2 0 -1/2 
end data

// Const elem: 1 0 0 0 1/2 1/2 0 1/2 
begin data
0 0 -1 -1 1 0 0 0 
0 0 1 -1 0 1 0 0 
0 2 1 0 0 1 0 0 
1 0 0 0 1/2 1/2 0 1/2 
1 2 -1 0 1/2 -1/2 0 1/2 
end data

// Const elem: 1 0 0 0 1/2 3/2 0 1/2 
begin data
0 0 -1 -1 1 0 0 0 
0 0 1 -1 0 1 0 0 
0 2 0 1 0 1 0 0 
1 0 -1 1 1/2 1/2 0 1/2 
1 2 -1 0 1/2 -1/2 0 1/2 
end data

// Const elem: 1 0 0 0 1/2 1/2 1 1/2 
begin data
0 0 -1 -1 1 0 0 0 
0 0 1 -1 0 1 0 0 
0 2 1 0 0 1 0 0 
1 0 0 0 1/2 1/2 1 1/2 
1 2 -1 0 1/2 -1/2 1 1/2 
end data

// Const elem: 1 0 0 0 1/2 3/2 1 1/2 
begin data
0 0 -1 -1 1 0 0 0 
0 0 1 -1 0 1 0 0 
0 2 0 1 0 1 0 0 
1 0 -1 1 1/2 1/2 1 1/2 
1 2 -1 0 1/2 -1/2 1 1/2 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 1 0 1 0 0 
begin data
0 2 -1 1 2 0 0 0 
1 1 0 1 0 1 0 0 
1 3 -1 0 2 -1 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 2 0 0 1 1 0 0 
1 1 0 0 0 1 0 0 
1 3 0 0 1 0 0 0 
end data

// Const elem: 1 1 0 1 0 2 0 0 
begin data
0 2 -1 1 3 1 0 0 
1 1 0 1 0 2 0 0 
1 3 -1 0 3 -1 0 0 
end data

// Const elem: 1 1 0 0 0 0 1 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 1 0 1 0 1 1 0 
begin data
0 2 -1 1 2 0 0 0 
1 1 0 1 0 1 1 0 
1 3 -1 0 2 -1 1 0 
end data

// Const elem: 1 1 0 0 0 1 1 0 
begin data
0 2 0 0 1 1 0 0 
1 1 0 0 0 1 1 0 
1 3 0 0 1 0 1 0 
end data

// Const elem: 1 1 0 1 0 2 1 0 
begin data
0 2 -1 1 3 1 0 0 
1 1 0 1 0 2 1 0 
1 3 -1 0 3 -1 1 0 
end data

// Const elem: 1 2 -1 0 1/2 -1/2 0 -1/2 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 -1 0 0 1 0 0 
1 0 0 0 1/2 1/2 0 -1/2 
1 2 -1 0 1/2 -1/2 0 -1/2 
end data

// Const elem: 1 2 -2 1 1/2 -3/2 0 -1/2 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 -2 1 0 1 0 0 
1 0 0 0 1/2 1/2 0 -1/2 
1 2 -2 1 1/2 -1/2 0 -1/2 
end data

// Const elem: 1 2 -1 0 1/2 -1/2 1 -1/2 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 -1 0 0 1 0 0 
1 0 0 0 1/2 1/2 1 -1/2 
1 2 -1 0 1/2 -1/2 1 -1/2 
end data

// Const elem: 1 2 -2 1 1/2 -3/2 1 -1/2 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 -2 1 0 1 0 0 
1 0 0 0 1/2 1/2 1 -1/2 
1 2 -2 1 1/2 -1/2 1 -1/2 
end data

// Const elem: 1 3 0 0 1 0 0 -1 
begin data
0 2 0 0 1 1 0 0 
1 1 0 0 0 1 0 -1 
1 3 0 0 1 0 0 -1 
end data

// Const elem: 1 3 0 1 1 -1 0 -1 
begin data
0 2 1 1 1 1 0 0 
1 1 1 0 0 2 0 -1 
1 3 0 1 1 -1 0 -1 
end data

// Const elem: 1 3 0 0 1 1 0 -1 
begin data
0 2 0 0 0 2 0 0 
1 1 0 0 -1 1 0 -1 
1 3 0 0 1 1 0 -1 
end data

// Const elem: 1 3 0 1 1 0 0 -1 
begin data
0 2 1 1 0 2 0 0 
1 1 1 0 -1 2 0 -1 
1 3 0 1 1 0 0 -1 
end data

// Const elem: 1 3 0 0 1 0 1 -1 
begin data
0 2 0 0 1 1 0 0 
1 1 0 0 0 1 1 -1 
1 3 0 0 1 0 1 -1 
end data

// Const elem: 1 3 0 1 1 -1 1 -1 
begin data
0 2 1 1 1 1 0 0 
1 1 1 0 0 2 1 -1 
1 3 0 1 1 -1 1 -1 
end data

// Const elem: 1 3 0 0 1 1 1 -1 
begin data
0 2 0 0 0 2 0 0 
1 1 0 0 -1 1 1 -1 
1 3 0 0 1 1 1 -1 
end data

// Const elem: 1 3 0 1 1 0 1 -1 
begin data
0 2 1 1 0 2 0 0 
1 1 1 0 -1 2 1 -1 
1 3 0 1 1 0 1 -1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_3_1.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_3

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
1.
1.
0
0
0
next lattice vector
1.
-1.
-1.
0
0
0
next lattice vector
-1.
1.
-1.
0
0
0
next lattice vector
0
0
0
2.
0
0
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
0
2.
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2 3
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 0 0 0 0 1 
new sector
0 2 0 0 0 0 0 0 
0 2 -1 0 -1 0 0 0 
0 2 0 0 0 0 1 0 
0 2 -1 0 -1 0 1 0 
0 2 0 0 0 0 1 1 
0 2 -1 0 -1 0 1 1 
new sector
0 3 0 0 0 0 0 0 
0 3 0 0 0 0 0 1 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 0 0 0 0 0 1 0 
1 0 0 0 0 1 1 0 
1 0 0 0 0 0 1 1 
1 0 0 0 0 1 1 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 1 0 0 
1 1 0 0 0 0 0 1 
1 1 0 0 0 1 0 1 
1 1 0 0 1 0 0 0 
1 1 0 0 1 1 0 0 
1 1 0 0 1 0 0 1 
1 1 0 0 1 1 0 1 
1 1 0 0 2 0 0 0 
1 1 0 0 2 1 0 0 
1 1 0 0 2 0 0 1 
1 1 0 0 2 1 0 1 
new sector
1 2 0 0 0 0 0 0 
1 2 1 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 2 0 1 1 0 0 0 
1 2 0 0 0 1 0 0 
1 2 1 0 0 1 0 0 
1 2 1 1 0 1 0 0 
1 2 0 1 1 1 0 0 
new sector
1 3 0 0 0 0 0 0 
1 3 0 0 0 1 0 0 
1 3 0 0 0 0 0 1 
1 3 0 0 0 1 0 1 
1 3 0 0 1 0 0 0 
1 3 0 0 1 1 0 0 
1 3 0 0 1 0 0 1 
1 3 0 0 1 1 0 1 
1 3 0 0 2 0 0 0 
1 3 0 0 2 1 0 0 
1 3 0 0 2 0 0 1 
1 3 0 0 2 1 0 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 1 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 1 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 2 -1 0 -1 0 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 -1 0 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 -1 0 0 0 0 0 
1 2 -1 1 0 0 0 0 
1 3 0 1 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 1 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 0 0 1 0 
1 2 0 0 0 0 0 0 
end data

// Const elem: 0 2 -1 0 -1 0 1 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 -1 1 0 0 1 0 
1 0 0 0 0 0 1 0 
1 2 -1 1 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 1 1 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 1 
end data

// Const elem: 0 2 -1 0 -1 0 1 1 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 -1 0 0 0 0 1 
0 2 -1 1 0 0 1 1 
0 3 0 1 0 0 1 0 
1 0 0 0 0 0 1 1 
1 1 -1 0 0 0 1 0 
1 2 -1 1 0 0 0 0 
1 3 0 1 0 0 0 1 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 3 0 0 0 0 0 1 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 -1 1 
0 3 0 0 0 0 0 1 
1 0 0 0 0 0 -1 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 -1 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 0 
begin data
0 0 1 0 1 0 0 0 
0 0 1 1 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 0 0 1 0 
1 2 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 1 0 
begin data
0 0 1 0 1 0 0 0 
0 0 1 1 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 0 1 1 0 
1 2 0 0 0 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 1 
begin data
0 0 1 0 1 0 0 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 1 1 1 
begin data
0 0 1 0 1 0 0 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 1 1 1 
1 1 0 0 0 1 1 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 1 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 -1 1 
0 3 0 0 0 0 0 1 
1 0 0 0 0 0 -1 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 -1 0 
end data

// Const elem: 1 1 0 0 0 1 0 1 
begin data
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 -1 1 
0 3 0 0 0 0 0 1 
1 0 0 0 0 1 -1 1 
1 1 0 0 0 1 0 1 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 -1 0 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
0 2 -1 -1 0 0 0 0 
1 1 0 0 1 0 0 0 
1 3 -1 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 1 1 0 0 
begin data
0 2 -1 -1 0 0 0 0 
1 1 0 0 1 1 0 0 
1 3 -1 0 0 1 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 1 
begin data
0 2 -1 -1 0 0 -1 1 
1 1 0 0 1 0 0 1 
1 3 -1 0 0 0 -1 0 
end data

// Const elem: 1 1 0 0 1 1 0 1 
begin data
0 2 -1 -1 0 0 -1 1 
1 1 0 0 1 1 0 1 
1 3 -1 0 0 1 -1 0 
end data

// Const elem: 1 1 0 0 2 0 0 0 
begin data
0 1 0 -1 1 0 0 0 
0 2 -2 -2 0 0 0 0 
0 3 -2 -1 -1 0 0 0 
1 0 0 1 1 0 0 0 
1 1 0 0 2 0 0 0 
1 2 -2 -1 1 0 0 0 
1 3 -2 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 2 1 0 0 
begin data
0 1 0 -1 1 0 0 0 
0 2 -2 -2 0 0 0 0 
0 3 -2 -1 -1 0 0 0 
1 0 0 1 1 1 0 0 
1 1 0 0 2 1 0 0 
1 2 -2 -1 1 1 0 0 
1 3 -2 0 0 1 0 0 
end data

// Const elem: 1 1 0 0 2 0 0 1 
begin data
0 1 0 -1 1 0 -1 0 
0 2 -2 -2 0 0 -1 1 
0 3 -2 -1 -1 0 0 1 
1 0 0 1 1 0 -1 1 
1 1 0 0 2 0 0 1 
1 2 -2 -1 1 0 0 0 
1 3 -2 0 0 0 -1 0 
end data

// Const elem: 1 1 0 0 2 1 0 1 
begin data
0 1 0 -1 1 0 -1 0 
0 2 -2 -2 0 0 -1 1 
0 3 -2 -1 -1 0 0 1 
1 0 0 1 1 1 -1 1 
1 1 0 0 2 1 0 1 
1 2 -2 -1 1 1 0 0 
1 3 -2 0 0 1 -1 0 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 2 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 2 1 0 0 0 0 0 
end data

// Const elem: 1 2 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 1 1 0 0 0 0 
end data

// Const elem: 1 2 0 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 1 1 0 0 0 
1 1 0 1 1 0 0 0 
1 2 0 1 1 0 0 0 
1 3 0 1 1 0 0 0 
end data

// Const elem: 1 2 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 0 
end data

// Const elem: 1 2 1 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 2 1 0 0 1 0 0 
end data

// Const elem: 1 2 1 1 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 0 0 0 0 
1 0 0 0 0 1 0 0 
1 2 1 1 0 1 0 0 
end data

// Const elem: 1 2 0 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 1 1 1 0 0 
1 1 0 1 1 1 0 0 
1 2 0 1 1 1 0 0 
1 3 0 1 1 1 0 0 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 3 0 0 0 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 0 
end data

// Const elem: 1 3 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 3 0 0 0 1 0 1 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 1 1 1 
1 1 0 0 0 1 1 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 1 
end data

// Const elem: 1 3 0 0 1 0 0 0 
begin data
0 2 1 0 1 0 0 0 
1 1 1 1 1 0 0 0 
1 3 0 0 1 0 0 0 
end data

// Const elem: 1 3 0 0 1 1 0 0 
begin data
0 2 1 0 1 0 0 0 
1 1 1 1 1 1 0 0 
1 3 0 0 1 1 0 0 
end data

// Const elem: 1 3 0 0 1 0 0 1 
begin data
0 2 1 0 1 0 1 1 
1 1 1 1 1 0 1 0 
1 3 0 0 1 0 0 1 
end data

// Const elem: 1 3 0 0 1 1 0 1 
begin data
0 2 1 0 1 0 1 1 
1 1 1 1 1 1 1 0 
1 3 0 0 1 1 0 1 
end data

// Const elem: 1 3 0 0 2 0 0 0 
begin data
0 1 2 1 1 0 0 0 
0 2 2 0 2 0 0 0 
0 3 0 -1 1 0 0 0 
1 0 0 1 1 0 0 0 
1 1 2 2 2 0 0 0 
1 2 2 1 3 0 0 0 
1 3 0 0 2 0 0 0 
end data

// Const elem: 1 3 0 0 2 1 0 0 
begin data
0 1 2 1 1 0 0 0 
0 2 2 0 2 0 0 0 
0 3 0 -1 1 0 0 0 
1 0 0 1 1 1 0 0 
1 1 2 2 2 1 0 0 
1 2 2 1 3 1 0 0 
1 3 0 0 2 1 0 0 
end data

// Const elem: 1 3 0 0 2 0 0 1 
begin data
0 1 2 1 1 0 0 1 
0 2 2 0 2 0 1 1 
0 3 0 -1 1 0 1 0 
1 0 0 1 1 0 1 1 
1 1 2 2 2 0 1 0 
1 2 2 1 3 0 0 0 
1 3 0 0 2 0 0 1 
end data

// Const elem: 1 3 0 0 2 1 0 1 
begin data
0 1 2 1 1 0 0 1 
0 2 2 0 2 0 1 1 
0 3 0 -1 1 0 1 0 
1 0 0 1 1 1 1 1 
1 1 2 2 2 1 1 0 
1 2 2 1 3 1 0 0 
1 3 0 0 2 1 0 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_3_2.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_3

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 1/2 1/2
0 1 0 0 0 0 1/2 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
end discrete symmetries

begin lattice
next lattice vector
1.
1.
1.
0
0
0
next lattice vector
1.
-1.
-1.
0
0
0
next lattice vector
-1.
1.
-1.
0
0
0
next lattice vector
0
0
0
2.
0
0
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
0
2.
end lattice

allowed order of Wilson lines
2
2
2
2
1
1

begin identical WLs
 1 2 3
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 1/2 1/2 
new sector
0 2 0 0 0 0 1 0 
0 2 -1 0 -1 0 1 0 
0 2 0 0 0 0 2 0 
0 2 -1 0 -1 0 2 0 
new sector
0 3 0 0 0 0 1/2 -1/2 
new sector
1 0 0 0 0 0 1/2 1/2 
1 0 0 0 0 1 1/2 1/2 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 1 0 0 
1 1 0 0 1 0 0 0 
1 1 0 0 1 1 0 0 
1 1 0 0 1 0 0 1 
1 1 0 0 1 1 0 1 
1 1 0 0 2 0 0 0 
1 1 0 0 2 1 0 0 
new sector
1 3 0 0 0 0 0 1 
1 3 0 0 0 1 0 1 
1 3 0 0 1 0 0 1 
1 3 0 0 1 1 0 1 
1 3 0 0 1 0 0 2 
1 3 0 0 1 1 0 2 
1 3 0 0 2 0 0 1 
1 3 0 0 2 1 0 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 1/2 1/2 
0 1 0 0 0 0 1/2 1/2 
end data

// Const elem: 0 1 0 0 0 0 1/2 1/2 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 1/2 1/2 
0 2 0 0 0 0 1 0 
0 3 0 0 0 0 1/2 -1/2 
end data

// Const elem: 0 2 0 0 0 0 1 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 1/2 1/2 
0 2 0 0 0 0 1 0 
0 3 0 0 0 0 1/2 -1/2 
end data

// Const elem: 0 2 -1 0 -1 0 1 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 -1 0 0 0 1/2 1/2 
0 2 -1 1 0 0 1 0 
0 3 0 1 0 0 1/2 -1/2 
end data

// Const elem: 0 2 0 0 0 0 2 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 0 0 0 2 0 
1 1 0 0 0 0 1 -1 
1 3 0 0 0 0 1 1 
end data

// Const elem: 0 2 -1 0 -1 0 2 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 -1 1 0 0 2 0 
1 1 -1 0 0 0 1 -1 
1 3 0 1 0 0 1 1 
end data

// Const elem: 0 3 0 0 0 0 1/2 -1/2 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 1/2 1/2 
0 2 0 0 0 0 1 0 
0 3 0 0 0 0 1/2 -1/2 
end data

// Const elem: 1 0 0 0 0 0 1/2 1/2 
begin data
0 0 1 0 1 0 0 0 
0 0 1 1 0 0 0 0 
1 0 0 0 0 0 1/2 1/2 
end data

// Const elem: 1 0 0 0 0 1 1/2 1/2 
begin data
0 0 1 0 1 0 0 0 
0 0 1 1 0 0 0 0 
1 0 0 0 0 1 1/2 1/2 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 1 0 0 
1 3 0 0 0 1 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
0 2 -1 -1 0 0 0 0 
1 1 0 0 1 0 0 0 
1 3 -1 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 1 1 0 0 
begin data
0 2 -1 -1 0 0 0 0 
1 1 0 0 1 1 0 0 
1 3 -1 0 0 1 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 1 
begin data
0 2 -1 -1 0 0 -1 1 
1 1 0 0 1 0 0 1 
1 3 -1 0 0 0 -1 0 
end data

// Const elem: 1 1 0 0 1 1 0 1 
begin data
0 2 -1 -1 0 0 -1 1 
1 1 0 0 1 1 0 1 
1 3 -1 0 0 1 -1 0 
end data

// Const elem: 1 1 0 0 2 0 0 0 
begin data
0 2 -2 -2 0 0 0 0 
1 1 0 0 2 0 0 0 
1 3 -2 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 2 1 0 0 
begin data
0 2 -2 -2 0 0 0 0 
1 1 0 0 2 1 0 0 
1 3 -2 0 0 1 0 0 
end data

// Const elem: 1 3 0 0 0 0 0 1 
begin data
0 2 0 0 0 0 1 1 
1 1 0 0 0 0 1 0 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 3 0 0 0 1 0 1 
begin data
0 2 0 0 0 0 1 1 
1 1 0 0 0 1 1 0 
1 3 0 0 0 1 0 1 
end data

// Const elem: 1 3 0 0 1 0 0 1 
begin data
0 2 1 0 1 0 1 1 
1 1 1 1 1 0 1 0 
1 3 0 0 1 0 0 1 
end data

// Const elem: 1 3 0 0 1 1 0 1 
begin data
0 2 1 0 1 0 1 1 
1 1 1 1 1 1 1 0 
1 3 0 0 1 1 0 1 
end data

// Const elem: 1 3 0 0 1 0 0 2 
begin data
0 2 1 0 1 0 2 2 
1 1 1 1 1 0 2 0 
1 3 0 0 1 0 0 2 
end data

// Const elem: 1 3 0 0 1 1 0 2 
begin data
0 2 1 0 1 0 2 2 
1 1 1 1 1 1 2 0 
1 3 0 0 1 1 0 2 
end data

// Const elem: 1 3 0 0 2 0 0 1 
begin data
0 2 2 0 2 0 1 1 
1 1 2 2 2 0 1 0 
1 3 0 0 2 0 0 1 
end data

// Const elem: 1 3 0 0 2 1 0 1 
begin data
0 2 2 0 2 0 1 1 
1 1 2 2 2 1 1 0 
1 3 0 0 2 1 0 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_3_3.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_3

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 1/2 0 0
0 1 0 0 0 1/2 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
1.
1.
0
0
0
next lattice vector
1.
-1.
-1.
0
0
0
next lattice vector
-1.
1.
-1.
0
0
0
next lattice vector
0
0
0
2.
0
0
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
0
2.
end lattice

allowed order of Wilson lines
2
2
2
1
2
2

begin identical WLs
 1 2 3
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 -1 0 -1 0 0 0 
0 2 0 0 0 0 1 0 
0 2 -1 0 -1 0 1 0 
0 2 0 0 0 0 1 1 
0 2 -1 0 -1 0 1 1 
new sector
1 0 0 0 0 1/2 0 0 
1 0 0 0 0 1/2 1 0 
1 0 0 0 0 3/2 1 0 
1 0 0 0 0 1/2 1 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 0 0 1 
1 1 0 0 1 0 0 0 
1 1 0 0 1 1 0 0 
1 1 0 0 1 0 0 1 
1 1 0 0 1 1 0 1 
1 1 0 0 2 0 0 0 
1 1 0 0 2 0 0 1 
new sector
1 2 0 0 0 -1/2 0 0 
1 2 1 0 0 -1/2 0 0 
1 2 0 1 0 -1/2 0 0 
1 2 1 1 0 -1/2 0 0 
1 2 1 0 1 -1/2 0 0 
1 2 0 1 1 -1/2 0 0 
new sector
1 3 0 0 0 -1 0 0 
1 3 0 0 0 -1 0 1 
1 3 0 0 1 -1 0 0 
1 3 0 0 1 0 0 0 
1 3 0 0 1 -1 0 1 
1 3 0 0 1 0 0 1 
1 3 0 0 2 -1 0 0 
1 3 0 0 2 -1 0 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 1/2 0 0 
0 1 0 0 0 1/2 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 1/2 0 0 
0 2 0 0 0 1 0 0 
0 3 0 0 0 3/2 0 0 
1 0 0 0 0 1/2 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 -1/2 0 0 
1 3 0 0 0 -1 0 0 
end data

// Const elem: 0 2 -1 0 -1 0 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 -1 0 0 1/2 0 0 
0 2 -1 1 0 1 0 0 
0 3 0 1 0 3/2 0 0 
1 0 0 0 0 1/2 0 0 
1 1 -1 0 0 0 0 0 
1 2 -1 1 0 -1/2 0 0 
1 3 0 1 0 -1 0 0 
end data

// Const elem: 0 2 0 0 0 0 1 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 0 0 1 1 0 
1 0 0 0 0 1/2 1 0 
1 2 0 0 0 -1/2 0 0 
end data

// Const elem: 0 2 -1 0 -1 0 1 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 -1 1 0 1 1 0 
1 0 0 0 0 1/2 1 0 
1 2 -1 1 0 -1/2 0 0 
end data

// Const elem: 0 2 0 0 0 0 1 1 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 1/2 0 1 
0 2 0 0 0 1 1 1 
0 3 0 0 0 3/2 1 0 
1 0 0 0 0 1/2 1 1 
1 1 0 0 0 0 1 0 
1 2 0 0 0 -1/2 0 0 
1 3 0 0 0 -1 0 1 
end data

// Const elem: 0 2 -1 0 -1 0 1 1 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 -1 0 0 1/2 0 1 
0 2 -1 1 0 1 1 1 
0 3 0 1 0 3/2 1 0 
1 0 0 0 0 1/2 1 1 
1 1 -1 0 0 0 1 0 
1 2 -1 1 0 -1/2 0 0 
1 3 0 1 0 -1 0 1 
end data

// Const elem: 1 0 0 0 0 1/2 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 1 1 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 1/2 0 0 
1 2 0 0 0 1/2 0 0 
end data

// Const elem: 1 0 0 0 0 1/2 1 0 
begin data
0 0 1 0 1 0 0 0 
0 0 1 1 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 0 1/2 1 0 
1 2 0 0 0 1/2 0 0 
end data

// Const elem: 1 0 0 0 0 3/2 1 0 
begin data
0 0 1 0 1 0 0 0 
0 0 1 1 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 0 3/2 1 0 
1 2 0 0 0 3/2 0 0 
end data

// Const elem: 1 0 0 0 0 1/2 1 1 
begin data
0 0 1 0 1 0 0 0 
0 0 1 1 0 0 0 0 
0 2 0 0 0 0 1 1 
1 0 0 0 0 1/2 1 1 
1 2 0 0 0 1/2 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 2 0 0 0 0 -1 1 
1 1 0 0 0 0 0 1 
1 3 0 0 0 0 -1 0 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
0 2 -1 -1 0 0 0 0 
1 1 0 0 1 0 0 0 
1 3 -1 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 1 1 0 0 
begin data
0 2 -1 -1 0 0 0 0 
1 1 0 0 1 1 0 0 
1 3 -1 0 0 1 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 1 
begin data
0 2 -1 -1 0 0 -1 1 
1 1 0 0 1 0 0 1 
1 3 -1 0 0 0 -1 0 
end data

// Const elem: 1 1 0 0 1 1 0 1 
begin data
0 2 -1 -1 0 0 -1 1 
1 1 0 0 1 1 0 1 
1 3 -1 0 0 1 -1 0 
end data

// Const elem: 1 1 0 0 2 0 0 0 
begin data
0 2 -2 -2 0 0 0 0 
1 1 0 0 2 0 0 0 
1 3 -2 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 2 0 0 1 
begin data
0 2 -2 -2 0 0 -1 1 
1 1 0 0 2 0 0 1 
1 3 -2 0 0 0 -1 0 
end data

// Const elem: 1 2 0 0 0 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 0 0 0 0 0 
1 0 0 0 0 -1/2 0 0 
1 2 0 0 0 -1/2 0 0 
end data

// Const elem: 1 2 1 0 0 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 2 1 0 0 -1/2 0 0 
end data

// Const elem: 1 2 0 1 0 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 2 0 1 0 -1/2 0 0 
end data

// Const elem: 1 2 1 1 0 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 0 0 0 0 
1 0 0 0 0 -1/2 0 0 
1 2 1 1 0 -1/2 0 0 
end data

// Const elem: 1 2 1 0 1 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 1 0 0 0 
1 0 0 0 0 -1/2 0 0 
1 2 1 0 1 -1/2 0 0 
end data

// Const elem: 1 2 0 1 1 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 0 0 0 0 0 
1 0 0 1 1 -1/2 0 0 
1 2 0 1 1 -1/2 0 0 
end data

// Const elem: 1 3 0 0 0 -1 0 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 -1 0 0 
1 3 0 0 0 -1 0 0 
end data

// Const elem: 1 3 0 0 0 -1 0 1 
begin data
0 2 0 0 0 0 1 1 
1 1 0 0 0 -1 1 0 
1 3 0 0 0 -1 0 1 
end data

// Const elem: 1 3 0 0 1 -1 0 0 
begin data
0 2 1 0 1 0 0 0 
1 1 1 1 1 -1 0 0 
1 3 0 0 1 -1 0 0 
end data

// Const elem: 1 3 0 0 1 0 0 0 
begin data
0 2 1 0 1 0 0 0 
1 1 1 1 1 0 0 0 
1 3 0 0 1 0 0 0 
end data

// Const elem: 1 3 0 0 1 -1 0 1 
begin data
0 2 1 0 1 0 1 1 
1 1 1 1 1 -1 1 0 
1 3 0 0 1 -1 0 1 
end data

// Const elem: 1 3 0 0 1 0 0 1 
begin data
0 2 1 0 1 0 1 1 
1 1 1 1 1 0 1 0 
1 3 0 0 1 0 0 1 
end data

// Const elem: 1 3 0 0 2 -1 0 0 
begin data
0 2 2 0 2 0 0 0 
1 1 2 2 2 -1 0 0 
1 3 0 0 2 -1 0 0 
end data

// Const elem: 1 3 0 0 2 -1 0 1 
begin data
0 2 2 0 2 0 1 1 
1 1 2 2 2 -1 1 0 
1 3 0 0 2 -1 0 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_3_4.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_3

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 1/2 1/2 1/2
0 1 0 0 0 1/2 1/2 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
1.
1.
0
0
0
next lattice vector
1.
-1.
-1.
0
0
0
next lattice vector
-1.
1.
-1.
0
0
0
next lattice vector
0
0
0
2.
0
0
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
0
2.
end lattice

allowed order of Wilson lines
2
2
2
1
1
1

begin identical WLs
 1 2 3
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 1 0 
0 2 -1 0 -1 0 1 0 
0 2 0 0 0 0 2 0 
0 2 -1 0 -1 0 2 0 
new sector
1 0 0 0 0 1/2 1/2 1/2 
1 0 0 0 0 3/2 1/2 1/2 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 1 0 0 
1 1 0 0 1 0 0 0 
1 1 0 0 1 1 0 0 
1 1 0 0 1 0 0 1 
1 1 0 0 1 1 0 1 
1 1 0 0 2 0 0 0 
1 1 0 0 2 1 0 0 
new sector
1 3 0 0 0 -1 0 1 
1 3 0 0 0 0 0 1 
1 3 0 0 1 -1 0 1 
1 3 0 0 1 0 0 1 
1 3 0 0 1 -1 0 2 
1 3 0 0 1 0 0 2 
1 3 0 0 2 -1 0 1 
1 3 0 0 2 0 0 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 1/2 1/2 1/2 
0 1 0 0 0 1/2 1/2 1/2 
end data

// Const elem: 0 2 0 0 0 0 1 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 1/2 1/2 1/2 
0 2 0 0 0 1 1 0 
0 3 0 0 0 3/2 1/2 -1/2 
end data

// Const elem: 0 2 -1 0 -1 0 1 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 -1 0 0 1/2 1/2 1/2 
0 2 -1 1 0 1 1 0 
0 3 0 1 0 3/2 1/2 -1/2 
end data

// Const elem: 0 2 0 0 0 0 2 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 0 0 1 2 0 
1 1 0 0 0 0 1 -1 
1 3 0 0 0 -1 1 1 
end data

// Const elem: 0 2 -1 0 -1 0 2 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 -1 1 0 1 2 0 
1 1 -1 0 0 0 1 -1 
1 3 0 1 0 -1 1 1 
end data

// Const elem: 1 0 0 0 0 1/2 1/2 1/2 
begin data
0 0 1 0 1 0 0 0 
0 0 1 1 0 0 0 0 
1 0 0 0 0 1/2 1/2 1/2 
end data

// Const elem: 1 0 0 0 0 3/2 1/2 1/2 
begin data
0 0 1 0 1 0 0 0 
0 0 1 1 0 0 0 0 
1 0 0 0 0 3/2 1/2 1/2 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 1 0 0 
1 3 0 0 0 1 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
0 2 -1 -1 0 0 0 0 
1 1 0 0 1 0 0 0 
1 3 -1 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 1 1 0 0 
begin data
0 2 -1 -1 0 0 0 0 
1 1 0 0 1 1 0 0 
1 3 -1 0 0 1 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 1 
begin data
0 2 -1 -1 0 0 -1 1 
1 1 0 0 1 0 0 1 
1 3 -1 0 0 0 -1 0 
end data

// Const elem: 1 1 0 0 1 1 0 1 
begin data
0 2 -1 -1 0 0 -1 1 
1 1 0 0 1 1 0 1 
1 3 -1 0 0 1 -1 0 
end data

// Const elem: 1 1 0 0 2 0 0 0 
begin data
0 2 -2 -2 0 0 0 0 
1 1 0 0 2 0 0 0 
1 3 -2 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 2 1 0 0 
begin data
0 2 -2 -2 0 0 0 0 
1 1 0 0 2 1 0 0 
1 3 -2 0 0 1 0 0 
end data

// Const elem: 1 3 0 0 0 -1 0 1 
begin data
0 2 0 0 0 0 1 1 
1 1 0 0 0 -1 1 0 
1 3 0 0 0 -1 0 1 
end data

// Const elem: 1 3 0 0 0 0 0 1 
begin data
0 2 0 0 0 0 1 1 
1 1 0 0 0 0 1 0 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 3 0 0 1 -1 0 1 
begin data
0 2 1 0 1 0 1 1 
1 1 1 1 1 -1 1 0 
1 3 0 0 1 -1 0 1 
end data

// Const elem: 1 3 0 0 1 0 0 1 
begin data
0 2 1 0 1 0 1 1 
1 1 1 1 1 0 1 0 
1 3 0 0 1 0 0 1 
end data

// Const elem: 1 3 0 0 1 -1 0 2 
begin data
0 2 1 0 1 0 2 2 
1 1 1 1 1 -1 2 0 
1 3 0 0 1 -1 0 2 
end data

// Const elem: 1 3 0 0 1 0 0 2 
begin data
0 2 1 0 1 0 2 2 
1 1 1 1 1 0 2 0 
1 3 0 0 1 0 0 2 
end data

// Const elem: 1 3 0 0 2 -1 0 1 
begin data
0 2 2 0 2 0 1 1 
1 1 2 2 2 -1 1 0 
1 3 0 0 2 -1 0 1 
end data

// Const elem: 1 3 0 0 2 0 0 1 
begin data
0 2 2 0 2 0 1 1 
1 1 2 2 2 0 1 0 
1 3 0 0 2 0 0 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_3_5.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_3

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 1/2 0 1/2 0 0 0
0 1 1/2 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
1.
1.
0
0
0
next lattice vector
1.
-1.
-1.
0
0
0
next lattice vector
-1.
1.
-1.
0
0
0
next lattice vector
0
0
0
2.
0
0
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
0
2.
end lattice

allowed order of Wilson lines
1
1
1
2
2
2

begin identical WLs
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 1/2 -1/2 1 0 0 0 
0 2 1/2 -1/2 1 0 1 0 
0 2 1/2 -1/2 1 0 1 1 
new sector
1 1 1 1/2 1 0 0 0 
1 1 1 1/2 1 1 0 0 
1 1 1 1/2 1 0 0 1 
1 1 1 1/2 1 1 0 1 
1 1 1 1/2 3 0 0 0 
1 1 1 1/2 3 1 0 0 
1 1 1 1/2 3 0 0 1 
1 1 1 1/2 3 1 0 1 
new sector
1 2 1 1/2 3/2 0 0 0 
1 2 2 1/2 3/2 0 0 0 
1 2 1 1/2 3/2 1 0 0 
1 2 2 1/2 3/2 1 0 0 
new sector
1 3 1/2 1/2 3/2 0 0 0 
1 3 1/2 1/2 3/2 1 0 0 
1 3 1/2 1/2 3/2 0 0 1 
1 3 1/2 1/2 3/2 1 0 1 
1 3 1/2 1/2 7/2 0 0 0 
1 3 1/2 1/2 7/2 1 0 0 
1 3 1/2 1/2 7/2 0 0 1 
1 3 1/2 1/2 7/2 1 0 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1/2 0 1/2 0 0 0 
0 1 1/2 0 0 0 0 0 
end data

// Const elem: 0 2 1/2 -1/2 1 0 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1/2 -3/2 0 0 0 0 
1 1 1 1/2 1 0 0 0 
1 3 -1/2 1/2 3/2 0 0 0 
end data

// Const elem: 0 2 1/2 -1/2 1 0 1 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1/2 -3/2 0 0 1 0 
end data

// Const elem: 0 2 1/2 -1/2 1 0 1 1 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1/2 -3/2 0 0 1 1 
1 1 1 1/2 1 0 1 0 
1 3 -1/2 1/2 3/2 0 0 1 
end data

// Const elem: 1 1 1 1/2 1 0 0 0 
begin data
0 2 1/2 -1/2 1 0 0 0 
1 1 1 1/2 1 0 0 0 
1 3 -1/2 -1/2 1/2 0 0 0 
end data

// Const elem: 1 1 1 1/2 1 1 0 0 
begin data
0 2 1/2 -1/2 1 0 0 0 
1 1 1 1/2 1 1 0 0 
1 3 -1/2 -1/2 1/2 1 0 0 
end data

// Const elem: 1 1 1 1/2 1 0 0 1 
begin data
0 2 1/2 -1/2 1 0 -1 1 
1 1 1 1/2 1 0 0 1 
1 3 -1/2 -1/2 1/2 0 -1 0 
end data

// Const elem: 1 1 1 1/2 1 1 0 1 
begin data
0 2 1/2 -1/2 1 0 -1 1 
1 1 1 1/2 1 1 0 1 
1 3 -1/2 -1/2 1/2 1 -1 0 
end data

// Const elem: 1 1 1 1/2 3 0 0 0 
begin data
0 2 -3/2 -5/2 1 0 0 0 
1 1 1 1/2 3 0 0 0 
1 3 -5/2 -1/2 1/2 0 0 0 
end data

// Const elem: 1 1 1 1/2 3 1 0 0 
begin data
0 2 -3/2 -5/2 1 0 0 0 
1 1 1 1/2 3 1 0 0 
1 3 -5/2 -1/2 1/2 1 0 0 
end data

// Const elem: 1 1 1 1/2 3 0 0 1 
begin data
0 2 -3/2 -5/2 1 0 -1 1 
1 1 1 1/2 3 0 0 1 
1 3 -5/2 -1/2 1/2 0 -1 0 
end data

// Const elem: 1 1 1 1/2 3 1 0 1 
begin data
0 2 -3/2 -5/2 1 0 -1 1 
1 1 1 1/2 3 1 0 1 
1 3 -5/2 -1/2 1/2 1 -1 0 
end data

// Const elem: 1 2 1 1/2 3/2 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 2 1 1/2 3/2 0 0 0 
end data

// Const elem: 1 2 2 1/2 3/2 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 2 2 1/2 3/2 0 0 0 
end data

// Const elem: 1 2 1 1/2 3/2 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 2 1 1/2 3/2 1 0 0 
end data

// Const elem: 1 2 2 1/2 3/2 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 2 2 1/2 3/2 1 0 0 
end data

// Const elem: 1 3 1/2 1/2 3/2 0 0 0 
begin data
0 2 3/2 1/2 1 0 0 0 
1 1 1 3/2 1 0 0 0 
1 3 1/2 1/2 3/2 0 0 0 
end data

// Const elem: 1 3 1/2 1/2 3/2 1 0 0 
begin data
0 2 3/2 1/2 1 0 0 0 
1 1 1 3/2 1 1 0 0 
1 3 1/2 1/2 3/2 1 0 0 
end data

// Const elem: 1 3 1/2 1/2 3/2 0 0 1 
begin data
0 2 3/2 1/2 1 0 1 1 
1 1 1 3/2 1 0 1 0 
1 3 1/2 1/2 3/2 0 0 1 
end data

// Const elem: 1 3 1/2 1/2 3/2 1 0 1 
begin data
0 2 3/2 1/2 1 0 1 1 
1 1 1 3/2 1 1 1 0 
1 3 1/2 1/2 3/2 1 0 1 
end data

// Const elem: 1 3 1/2 1/2 7/2 0 0 0 
begin data
0 2 7/2 1/2 3 0 0 0 
1 1 3 7/2 3 0 0 0 
1 3 1/2 1/2 7/2 0 0 0 
end data

// Const elem: 1 3 1/2 1/2 7/2 1 0 0 
begin data
0 2 7/2 1/2 3 0 0 0 
1 1 3 7/2 3 1 0 0 
1 3 1/2 1/2 7/2 1 0 0 
end data

// Const elem: 1 3 1/2 1/2 7/2 0 0 1 
begin data
0 2 7/2 1/2 3 0 1 1 
1 1 3 7/2 3 0 1 0 
1 3 1/2 1/2 7/2 0 0 1 
end data

// Const elem: 1 3 1/2 1/2 7/2 1 0 1 
begin data
0 2 7/2 1/2 3 0 1 1 
1 1 3 7/2 3 1 1 0 
1 3 1/2 1/2 7/2 1 0 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_3_6.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_3

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 1/2 0 1/2 0 1/2 1/2
0 1 1/2 0 0 0 1/2 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 0 1 1
0 0 0 0 0 0 0 1
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
end discrete symmetries

begin lattice
next lattice vector
1.
1.
1.
0
0
0
next lattice vector
1.
-1.
-1.
0
0
0
next lattice vector
-1.
1.
-1.
0
0
0
next lattice vector
0
0
0
2.
0
0
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
0
2.
end lattice

allowed order of Wilson lines
1
1
1
2
1
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 1/2 -1/2 1 0 1 0 
0 2 1/2 -1/2 1 0 2 0 
0 2 -1/2 -1/2 0 0 2 0 
new sector
1 1 1 1/2 1 0 0 0 
1 1 1 1/2 1 1 0 0 
1 1 1 1/2 1 0 0 1 
1 1 1 1/2 1 1 0 1 
1 1 1 1/2 3 0 0 0 
1 1 1 1/2 3 1 0 0 
1 1 1 1/2 3 0 0 1 
1 1 1 1/2 3 1 0 1 
new sector
1 3 1/2 1/2 3/2 0 0 1 
1 3 1/2 1/2 3/2 1 0 1 
1 3 1/2 1/2 3/2 0 0 2 
1 3 1/2 1/2 3/2 1 0 2 
1 3 1/2 1/2 7/2 0 0 1 
1 3 1/2 1/2 7/2 1 0 1 
1 3 1/2 1/2 7/2 0 0 2 
1 3 1/2 1/2 7/2 1 0 2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1/2 0 1/2 0 1/2 1/2 
0 1 1/2 0 0 0 1/2 1/2 
end data

// Const elem: 0 2 1/2 -1/2 1 0 1 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1/2 -3/2 0 0 1 0 
end data

// Const elem: 0 2 1/2 -1/2 1 0 2 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1/2 -3/2 0 0 2 0 
1 1 1 1/2 1 0 1 -1 
1 3 -1/2 1/2 3/2 0 1 1 
end data

// Const elem: 0 2 -1/2 -1/2 0 0 2 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 -1/2 -1/2 0 0 2 0 
1 1 0 1/2 1 0 1 -1 
1 3 -1/2 3/2 3/2 0 1 1 
end data

// Const elem: 1 1 1 1/2 1 0 0 0 
begin data
0 2 1/2 -1/2 1 0 0 0 
1 1 1 1/2 1 0 0 0 
1 3 -1/2 -1/2 1/2 0 0 0 
end data

// Const elem: 1 1 1 1/2 1 1 0 0 
begin data
0 2 1/2 -1/2 1 0 0 0 
1 1 1 1/2 1 1 0 0 
1 3 -1/2 -1/2 1/2 1 0 0 
end data

// Const elem: 1 1 1 1/2 1 0 0 1 
begin data
0 2 1/2 -1/2 1 0 -1 1 
1 1 1 1/2 1 0 0 1 
1 3 -1/2 -1/2 1/2 0 -1 0 
end data

// Const elem: 1 1 1 1/2 1 1 0 1 
begin data
0 2 1/2 -1/2 1 0 -1 1 
1 1 1 1/2 1 1 0 1 
1 3 -1/2 -1/2 1/2 1 -1 0 
end data

// Const elem: 1 1 1 1/2 3 0 0 0 
begin data
0 2 -3/2 -5/2 1 0 0 0 
1 1 1 1/2 3 0 0 0 
1 3 -5/2 -1/2 1/2 0 0 0 
end data

// Const elem: 1 1 1 1/2 3 1 0 0 
begin data
0 2 -3/2 -5/2 1 0 0 0 
1 1 1 1/2 3 1 0 0 
1 3 -5/2 -1/2 1/2 1 0 0 
end data

// Const elem: 1 1 1 1/2 3 0 0 1 
begin data
0 2 -3/2 -5/2 1 0 -1 1 
1 1 1 1/2 3 0 0 1 
1 3 -5/2 -1/2 1/2 0 -1 0 
end data

// Const elem: 1 1 1 1/2 3 1 0 1 
begin data
0 2 -3/2 -5/2 1 0 -1 1 
1 1 1 1/2 3 1 0 1 
1 3 -5/2 -1/2 1/2 1 -1 0 
end data

// Const elem: 1 3 1/2 1/2 3/2 0 0 1 
begin data
0 2 3/2 1/2 1 0 1 1 
1 1 1 3/2 1 0 1 0 
1 3 1/2 1/2 3/2 0 0 1 
end data

// Const elem: 1 3 1/2 1/2 3/2 1 0 1 
begin data
0 2 3/2 1/2 1 0 1 1 
1 1 1 3/2 1 1 1 0 
1 3 1/2 1/2 3/2 1 0 1 
end data

// Const elem: 1 3 1/2 1/2 3/2 0 0 2 
begin data
0 2 3/2 1/2 1 0 2 2 
1 1 1 3/2 1 0 2 0 
1 3 1/2 1/2 3/2 0 0 2 
end data

// Const elem: 1 3 1/2 1/2 3/2 1 0 2 
begin data
0 2 3/2 1/2 1 0 2 2 
1 1 1 3/2 1 1 2 0 
1 3 1/2 1/2 3/2 1 0 2 
end data

// Const elem: 1 3 1/2 1/2 7/2 0 0 1 
begin data
0 2 7/2 1/2 3 0 1 1 
1 1 3 7/2 3 0 1 0 
1 3 1/2 1/2 7/2 0 0 1 
end data

// Const elem: 1 3 1/2 1/2 7/2 1 0 1 
begin data
0 2 7/2 1/2 3 0 1 1 
1 1 3 7/2 3 1 1 0 
1 3 1/2 1/2 7/2 1 0 1 
end data

// Const elem: 1 3 1/2 1/2 7/2 0 0 2 
begin data
0 2 7/2 1/2 3 0 2 2 
1 1 3 7/2 3 0 2 0 
1 3 1/2 1/2 7/2 0 0 2 
end data

// Const elem: 1 3 1/2 1/2 7/2 1 0 2 
begin data
0 2 7/2 1/2 3 0 2 2 
1 1 3 7/2 3 1 2 0 
1 3 1/2 1/2 7/2 1 0 2 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_4_1.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_4

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 1 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
1.
-1.
0
0
0
next lattice vector
1.
-1.
-1.
0
0
0
next lattice vector
0
0
1.
0
1.
-1.
next lattice vector
0
0
1.
0
1.
1.
next lattice vector
0
0
1.
0
-1.
1.
next lattice vector
0
0
0
2.
0
0
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2
 3 4 5
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 1 0 0 1 0 
new sector
0 2 0 0 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 2 -1 0 0 0 -1 0 
0 2 -2 1 0 0 -1 0 
0 2 0 0 0 1 -1 0 
0 2 -1 1 0 1 -1 0 
new sector
0 3 0 0 0 0 0 0 
0 3 0 -1 0 0 -1 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 0 0 0 0 1 -1 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 1 0 1 
1 0 0 0 0 1 -1 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 3 0 0 -1 0 
1 1 0 0 0 0 0 1 
1 1 0 3 0 0 -1 1 
1 1 0 1 0 0 0 0 
1 1 0 4 0 0 -1 0 
1 1 0 1 0 0 0 1 
1 1 0 4 0 0 -1 1 
1 1 0 2 0 0 0 0 
1 1 0 5 0 0 -1 0 
1 1 0 2 0 0 0 1 
1 1 0 5 0 0 -1 1 
new sector
1 2 0 0 0 0 0 0 
1 2 0 1 0 0 0 0 
1 2 1 1 0 0 0 0 
1 2 0 0 0 0 0 1 
1 2 0 1 0 0 0 1 
1 2 1 1 0 0 0 1 
new sector
1 3 0 0 0 0 0 0 
1 3 0 1 0 0 1 0 
1 3 0 0 0 0 0 1 
1 3 0 1 0 0 1 1 
1 3 0 0 0 0 1 0 
1 3 0 1 0 0 2 0 
1 3 0 0 0 0 1 1 
1 3 0 1 0 0 2 1 
1 3 0 0 0 0 2 0 
1 3 0 1 0 0 3 0 
1 3 0 0 0 0 2 1 
1 3 0 1 0 0 3 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 0 0 1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 -1 0 0 0 
0 2 1 1 -1 1 0 0 
0 3 1 0 0 1 0 0 
1 0 0 0 -1 1 0 0 
1 1 0 1 0 1 0 0 
1 2 1 1 0 0 0 0 
1 3 1 0 -1 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 2 -1 1 0 0 0 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 1 -1 0 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 -1 0 0 0 0 0 
1 2 -1 1 0 0 0 0 
1 3 0 1 0 0 0 0 
end data

// Const elem: 0 2 -1 0 0 0 -1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 2 -1 0 1 0 0 0 
1 0 0 0 1 0 0 0 
1 2 -1 0 0 0 0 0 
end data

// Const elem: 0 2 -2 1 0 0 -1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 2 -2 1 1 0 0 0 
1 0 0 0 1 0 0 0 
1 2 -2 1 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 1 -1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 1 0 0 
0 2 0 0 1 1 0 0 
0 3 0 0 1 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 0 1 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 1 0 0 
end data

// Const elem: 0 2 -1 1 0 1 -1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 1 -1 0 0 1 0 0 
0 2 -1 1 1 1 0 0 
0 3 0 1 1 0 0 0 
1 0 0 0 1 1 0 0 
1 1 -1 0 1 0 0 0 
1 2 -1 1 0 0 0 0 
1 3 0 1 0 1 0 0 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 3 0 -1 0 0 -1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 1 0 0 
0 2 1 -1 1 1 0 0 
0 3 0 -1 1 0 0 0 
1 0 0 0 1 1 0 0 
1 1 1 0 1 0 0 0 
1 2 1 -1 0 0 0 0 
1 3 0 -1 0 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 2 0 1 0 1 0 
0 0 -1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 0 0 
begin data
0 0 2 0 1 0 1 0 
0 0 -1 1 0 0 0 0 
0 2 1 0 0 1 0 0 
1 0 0 0 0 1 0 0 
1 2 -1 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 -1 0 
begin data
0 0 2 0 1 0 1 0 
0 0 -1 1 0 0 0 0 
0 1 1 0 0 1 0 0 
0 2 2 0 1 1 0 0 
0 3 1 0 1 0 0 0 
1 0 2 0 1 1 0 0 
1 1 1 0 1 0 0 0 
1 2 0 0 0 0 0 0 
1 3 1 0 0 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 2 0 1 0 1 0 
0 0 -1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 1 0 1 
begin data
0 0 2 0 1 0 1 0 
0 0 -1 1 0 0 0 0 
0 2 1 0 0 1 0 0 
1 0 0 0 0 1 0 1 
1 2 -1 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 1 -1 1 
begin data
0 0 2 0 1 0 1 0 
0 0 -1 1 0 0 0 0 
0 1 1 0 0 1 0 0 
0 2 2 0 1 1 0 0 
0 3 1 0 1 0 0 0 
1 0 2 0 1 1 0 1 
1 1 1 0 1 0 0 1 
1 2 0 0 0 0 0 1 
1 3 1 0 0 1 0 1 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 3 0 0 -1 0 
begin data
0 1 0 3 1 1 1 0 
0 2 3 3 3 1 2 0 
0 3 3 0 2 0 1 0 
1 0 0 0 -2 1 -3 0 
1 1 0 3 0 0 -1 0 
1 2 3 3 1 0 1 0 
1 3 3 0 -1 1 -1 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 1 0 3 0 0 -1 1 
begin data
0 1 0 3 1 1 1 0 
0 2 3 3 3 1 2 0 
0 3 3 0 2 0 1 0 
1 0 0 0 -2 1 -3 1 
1 1 0 3 0 0 -1 1 
1 2 3 3 1 0 1 1 
1 3 3 0 -1 1 -1 1 
end data

// Const elem: 1 1 0 1 0 0 0 0 
begin data
0 2 1 1 1 0 1 0 
1 1 0 1 0 0 0 0 
1 3 1 0 0 0 0 0 
end data

// Const elem: 1 1 0 4 0 0 -1 0 
begin data
0 2 4 4 4 1 3 0 
1 1 0 4 0 0 -1 0 
1 3 4 0 -1 1 -1 0 
end data

// Const elem: 1 1 0 1 0 0 0 1 
begin data
0 2 1 1 1 0 1 0 
1 1 0 1 0 0 0 1 
1 3 1 0 0 0 0 1 
end data

// Const elem: 1 1 0 4 0 0 -1 1 
begin data
0 2 4 4 4 1 3 0 
1 1 0 4 0 0 -1 1 
1 3 4 0 -1 1 -1 1 
end data

// Const elem: 1 1 0 2 0 0 0 0 
begin data
0 1 0 2 1 0 1 0 
0 2 2 2 2 0 2 0 
0 3 2 0 1 0 1 0 
1 0 0 0 -1 0 -1 0 
1 1 0 2 0 0 0 0 
1 2 2 2 1 0 1 0 
1 3 2 0 0 0 0 0 
end data

// Const elem: 1 1 0 5 0 0 -1 0 
begin data
0 1 0 5 2 1 2 0 
0 2 5 5 5 1 4 0 
0 3 5 0 3 0 2 0 
1 0 0 0 -3 1 -4 0 
1 1 0 5 0 0 -1 0 
1 2 5 5 2 0 2 0 
1 3 5 0 -1 1 -1 0 
end data

// Const elem: 1 1 0 2 0 0 0 1 
begin data
0 1 0 2 1 0 1 0 
0 2 2 2 2 0 2 0 
0 3 2 0 1 0 1 0 
1 0 0 0 -1 0 -1 1 
1 1 0 2 0 0 0 1 
1 2 2 2 1 0 1 1 
1 3 2 0 0 0 0 1 
end data

// Const elem: 1 1 0 5 0 0 -1 1 
begin data
0 1 0 5 2 1 2 0 
0 2 5 5 5 1 4 0 
0 3 5 0 3 0 2 0 
1 0 0 0 -3 1 -4 1 
1 1 0 5 0 0 -1 1 
1 2 5 5 2 0 2 1 
1 3 5 0 -1 1 -1 1 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 -1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 1 0 0 0 0 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 -1 1 0 0 
0 2 0 1 1 0 0 0 
1 0 0 0 -1 0 0 0 
1 2 0 1 0 0 0 0 
end data

// Const elem: 1 2 1 1 0 0 0 0 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 -1 1 0 0 
0 1 0 1 1 0 0 0 
0 2 1 1 2 0 0 0 
0 3 1 0 1 0 0 0 
1 0 0 0 -2 0 0 0 
1 1 0 1 -1 0 0 0 
1 2 1 1 0 0 0 0 
1 3 1 0 -1 0 0 0 
end data

// Const elem: 1 2 0 0 0 0 0 1 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 -1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 2 0 1 0 0 0 1 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 -1 1 0 0 
0 2 0 1 1 0 0 0 
1 0 0 0 -1 0 0 1 
1 2 0 1 0 0 0 1 
end data

// Const elem: 1 2 1 1 0 0 0 1 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 -1 1 0 0 
0 1 0 1 1 0 0 0 
0 2 1 1 2 0 0 0 
0 3 1 0 1 0 0 0 
1 0 0 0 -2 0 0 1 
1 1 0 1 -1 0 0 1 
1 2 1 1 0 0 0 1 
1 3 1 0 -1 0 0 1 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 3 0 1 0 0 1 0 
begin data
0 1 -1 0 -1 0 0 0 
0 2 -1 1 -1 1 0 0 
0 3 0 1 0 1 0 0 
1 0 0 0 -1 1 0 0 
1 1 -1 0 -1 1 -1 0 
1 2 -1 1 0 0 0 0 
1 3 0 1 0 0 1 0 
end data

// Const elem: 1 3 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 3 0 1 0 0 1 1 
begin data
0 1 -1 0 -1 0 0 0 
0 2 -1 1 -1 1 0 0 
0 3 0 1 0 1 0 0 
1 0 0 0 -1 1 0 1 
1 1 -1 0 -1 1 -1 1 
1 2 -1 1 0 0 0 1 
1 3 0 1 0 0 1 1 
end data

// Const elem: 1 3 0 0 0 0 1 0 
begin data
0 2 0 0 -1 1 0 0 
1 1 0 0 0 1 0 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 3 0 1 0 0 2 0 
begin data
0 2 -1 1 -2 2 0 0 
1 1 -1 0 -1 2 -1 0 
1 3 0 1 0 0 2 0 
end data

// Const elem: 1 3 0 0 0 0 1 1 
begin data
0 2 0 0 -1 1 0 0 
1 1 0 0 0 1 0 1 
1 3 0 0 0 0 1 1 
end data

// Const elem: 1 3 0 1 0 0 2 1 
begin data
0 2 -1 1 -2 2 0 0 
1 1 -1 0 -1 2 -1 1 
1 3 0 1 0 0 2 1 
end data

// Const elem: 1 3 0 0 0 0 2 0 
begin data
0 1 0 0 -1 0 1 0 
0 2 0 0 -2 2 0 0 
0 3 0 0 -1 2 -1 0 
1 0 0 0 -1 2 1 0 
1 1 0 0 0 2 0 0 
1 2 0 0 1 0 1 0 
1 3 0 0 0 0 2 0 
end data

// Const elem: 1 3 0 1 0 0 3 0 
begin data
0 1 -1 0 -2 0 1 0 
0 2 -1 1 -3 3 0 0 
0 3 0 1 -1 3 -1 0 
1 0 0 0 -2 3 1 0 
1 1 -1 0 -1 3 -1 0 
1 2 -1 1 1 0 1 0 
1 3 0 1 0 0 3 0 
end data

// Const elem: 1 3 0 0 0 0 2 1 
begin data
0 1 0 0 -1 0 1 0 
0 2 0 0 -2 2 0 0 
0 3 0 0 -1 2 -1 0 
1 0 0 0 -1 2 1 1 
1 1 0 0 0 2 0 1 
1 2 0 0 1 0 1 1 
1 3 0 0 0 0 2 1 
end data

// Const elem: 1 3 0 1 0 0 3 1 
begin data
0 1 -1 0 -2 0 1 0 
0 2 -1 1 -3 3 0 0 
0 3 0 1 -1 3 -1 0 
1 0 0 0 -2 3 1 1 
1 1 -1 0 -1 3 -1 1 
1 2 -1 1 1 0 1 1 
1 3 0 1 0 0 3 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_4_2.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_4

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 1/2
0 1 0 0 0 0 0 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 1 1 0
0 0 0 0 0 0 1 0
end discrete symmetries

begin lattice
next lattice vector
1.
1.
-1.
0
0
0
next lattice vector
1.
-1.
-1.
0
0
0
next lattice vector
0
0
1.
0
1.
-1.
next lattice vector
0
0
1.
0
1.
1.
next lattice vector
0
0
1.
0
-1.
1.
next lattice vector
0
0
0
2.
0
0
end lattice

allowed order of Wilson lines
2
2
2
2
2
1

begin identical WLs
 1 2
 3 4 5
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 2 -1 0 0 0 -1 0 
0 2 -2 1 0 0 -1 0 
0 2 0 0 0 1 -1 0 
0 2 -1 1 0 1 -1 0 
new sector
1 0 0 0 0 0 0 1/2 
1 0 0 0 0 1 0 1/2 
1 0 0 0 0 0 -1 1/2 
1 0 0 0 0 1 -1 1/2 
new sector
1 1 0 0 0 0 0 0 
1 1 0 3 0 0 -1 0 
1 1 0 1 0 0 0 0 
1 1 0 4 0 0 -1 0 
1 1 0 1 0 0 0 1 
1 1 0 4 0 0 -1 1 
1 1 0 2 0 0 0 0 
1 1 0 5 0 0 -1 0 
new sector
1 2 0 0 0 0 0 -1/2 
1 2 0 1 0 0 0 -1/2 
1 2 1 0 0 0 0 -1/2 
1 2 1 1 0 0 0 -1/2 
new sector
1 3 0 0 0 0 0 -1 
1 3 0 1 0 0 1 -1 
1 3 0 0 0 0 1 -1 
1 3 0 1 0 0 2 -1 
1 3 0 0 0 0 1 0 
1 3 0 1 0 0 2 0 
1 3 0 0 0 0 2 -1 
1 3 0 1 0 0 3 -1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 1/2 
0 1 0 0 0 0 0 1/2 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 1/2 
0 2 0 0 0 0 0 1 
0 3 0 0 0 0 0 3/2 
1 0 0 0 0 0 0 1/2 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 -1/2 
1 3 0 0 0 0 0 -1 
end data

// Const elem: 0 2 -1 1 0 0 0 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 1 -1 0 0 0 0 1/2 
0 2 -1 1 0 0 0 1 
0 3 0 1 0 0 0 3/2 
1 0 0 0 0 0 0 1/2 
1 1 -1 0 0 0 0 0 
1 2 -1 1 0 0 0 -1/2 
1 3 0 1 0 0 0 -1 
end data

// Const elem: 0 2 -1 0 0 0 -1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 2 -1 0 1 0 0 1 
1 0 0 0 1 0 0 1/2 
1 2 -1 0 0 0 0 -1/2 
end data

// Const elem: 0 2 -2 1 0 0 -1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 2 -2 1 1 0 0 1 
1 0 0 0 1 0 0 1/2 
1 2 -2 1 0 0 0 -1/2 
end data

// Const elem: 0 2 0 0 0 1 -1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 1 0 1/2 
0 2 0 0 1 1 0 1 
0 3 0 0 1 0 0 3/2 
1 0 0 0 1 1 0 1/2 
1 1 0 0 1 0 0 0 
1 2 0 0 0 0 0 -1/2 
1 3 0 0 0 1 0 -1 
end data

// Const elem: 0 2 -1 1 0 1 -1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 1 -1 0 0 1 0 1/2 
0 2 -1 1 1 1 0 1 
0 3 0 1 1 0 0 3/2 
1 0 0 0 1 1 0 1/2 
1 1 -1 0 1 0 0 0 
1 2 -1 1 0 0 0 -1/2 
1 3 0 1 0 1 0 -1 
end data

// Const elem: 1 0 0 0 0 0 0 1/2 
begin data
0 0 2 0 1 0 1 0 
0 0 -1 1 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 1/2 
1 2 0 0 0 0 0 1/2 
end data

// Const elem: 1 0 0 0 0 1 0 1/2 
begin data
0 0 2 0 1 0 1 0 
0 0 -1 1 0 0 0 0 
0 2 1 0 0 1 0 0 
1 0 0 0 0 1 0 1/2 
1 2 -1 0 0 0 0 1/2 
end data

// Const elem: 1 0 0 0 0 0 -1 1/2 
begin data
0 0 2 0 1 0 1 0 
0 0 -1 1 0 0 0 0 
0 2 1 0 1 0 0 0 
1 0 2 0 1 0 0 1/2 
1 2 1 0 0 0 0 1/2 
end data

// Const elem: 1 0 0 0 0 1 -1 1/2 
begin data
0 0 2 0 1 0 1 0 
0 0 -1 1 0 0 0 0 
0 2 2 0 1 1 0 0 
1 0 2 0 1 1 0 1/2 
1 2 0 0 0 0 0 1/2 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 3 0 0 -1 0 
begin data
0 2 3 3 3 1 2 0 
1 1 0 3 0 0 -1 0 
1 3 3 0 -1 1 -1 0 
end data

// Const elem: 1 1 0 1 0 0 0 0 
begin data
0 2 1 1 1 0 1 0 
1 1 0 1 0 0 0 0 
1 3 1 0 0 0 0 0 
end data

// Const elem: 1 1 0 4 0 0 -1 0 
begin data
0 2 4 4 4 1 3 0 
1 1 0 4 0 0 -1 0 
1 3 4 0 -1 1 -1 0 
end data

// Const elem: 1 1 0 1 0 0 0 1 
begin data
0 2 1 1 1 0 1 0 
1 1 0 1 0 0 0 1 
1 3 1 0 0 0 0 1 
end data

// Const elem: 1 1 0 4 0 0 -1 1 
begin data
0 2 4 4 4 1 3 0 
1 1 0 4 0 0 -1 1 
1 3 4 0 -1 1 -1 1 
end data

// Const elem: 1 1 0 2 0 0 0 0 
begin data
0 2 2 2 2 0 2 0 
1 1 0 2 0 0 0 0 
1 3 2 0 0 0 0 0 
end data

// Const elem: 1 1 0 5 0 0 -1 0 
begin data
0 2 5 5 5 1 4 0 
1 1 0 5 0 0 -1 0 
1 3 5 0 -1 1 -1 0 
end data

// Const elem: 1 2 0 0 0 0 0 -1/2 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 -1 1 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 -1/2 
1 2 0 0 0 0 0 -1/2 
end data

// Const elem: 1 2 0 1 0 0 0 -1/2 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 -1 1 0 0 
0 2 0 1 1 0 0 0 
1 0 0 0 -1 0 0 -1/2 
1 2 0 1 0 0 0 -1/2 
end data

// Const elem: 1 2 1 0 0 0 0 -1/2 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 -1 1 0 0 
0 2 1 0 1 0 0 0 
1 0 0 0 -1 0 0 -1/2 
1 2 1 0 0 0 0 -1/2 
end data

// Const elem: 1 2 1 1 0 0 0 -1/2 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 -1 1 0 0 
0 2 1 1 2 0 0 0 
1 0 0 0 -2 0 0 -1/2 
1 2 1 1 0 0 0 -1/2 
end data

// Const elem: 1 3 0 0 0 0 0 -1 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 -1 
1 3 0 0 0 0 0 -1 
end data

// Const elem: 1 3 0 1 0 0 1 -1 
begin data
0 2 -1 1 -1 1 0 0 
1 1 -1 0 -1 1 -1 -1 
1 3 0 1 0 0 1 -1 
end data

// Const elem: 1 3 0 0 0 0 1 -1 
begin data
0 2 0 0 -1 1 0 0 
1 1 0 0 0 1 0 -1 
1 3 0 0 0 0 1 -1 
end data

// Const elem: 1 3 0 1 0 0 2 -1 
begin data
0 2 -1 1 -2 2 0 0 
1 1 -1 0 -1 2 -1 -1 
1 3 0 1 0 0 2 -1 
end data

// Const elem: 1 3 0 0 0 0 1 0 
begin data
0 2 0 0 -1 1 0 0 
1 1 0 0 0 1 0 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 3 0 1 0 0 2 0 
begin data
0 2 -1 1 -2 2 0 0 
1 1 -1 0 -1 2 -1 0 
1 3 0 1 0 0 2 0 
end data

// Const elem: 1 3 0 0 0 0 2 -1 
begin data
0 2 0 0 -2 2 0 0 
1 1 0 0 0 2 0 -1 
1 3 0 0 0 0 2 -1 
end data

// Const elem: 1 3 0 1 0 0 3 -1 
begin data
0 2 -1 1 -3 3 0 0 
1 1 -1 0 -1 3 -1 -1 
1 3 0 1 0 0 3 -1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_4_3.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_4

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 1/2 1/2 1/2 1/2 0 0
0 1 1/2 1/2 1/2 1/2 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 1 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
1.
-1.
0
0
0
next lattice vector
1.
-1.
-1.
0
0
0
next lattice vector
0
0
1.
0
1.
-1.
next lattice vector
0
0
1.
0
1.
1.
next lattice vector
0
0
1.
0
-1.
1.
next lattice vector
0
0
0
2.
0
0
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2 3 4 5
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 1/2 1/2 1/2 1/2 0 0 
new sector
0 2 1 0 1 0 0 0 
0 2 0 1 1 0 0 0 
0 2 0 0 1 0 -1 0 
0 2 -1 1 1 0 -1 0 
new sector
0 3 1/2 -1/2 1/2 -1/2 0 0 
new sector
1 1 1 1 1 0 1 0 
1 1 1 1 1 0 1 1 
1 1 1 2 1 0 1 0 
1 1 1 5 1 0 0 0 
1 1 1 2 1 0 1 1 
1 1 1 5 1 0 0 1 
1 1 1 3 1 0 1 0 
1 1 1 3 1 0 1 1 
new sector
1 3 1 0 0 1 0 0 
1 3 1 0 0 1 0 1 
1 3 1 0 0 1 1 0 
1 3 1 1 0 1 2 0 
1 3 1 0 0 1 1 1 
1 3 1 1 0 1 2 1 
1 3 1 0 0 1 2 0 
1 3 1 0 0 1 2 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1/2 1/2 1/2 1/2 0 0 
0 1 1/2 1/2 1/2 1/2 0 0 
end data

// Const elem: 0 1 1/2 1/2 1/2 1/2 0 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1/2 1/2 1/2 1/2 0 0 
0 2 1 0 1 0 0 0 
0 3 1/2 -1/2 1/2 -1/2 0 0 
end data

// Const elem: 0 2 1 0 1 0 0 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1/2 1/2 1/2 1/2 0 0 
0 2 1 0 1 0 0 0 
0 3 1/2 -1/2 1/2 -1/2 0 0 
end data

// Const elem: 0 2 0 1 1 0 0 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 1 -1/2 1/2 1/2 1/2 0 0 
0 2 0 1 1 0 0 0 
0 3 1/2 1/2 1/2 -1/2 0 0 
end data

// Const elem: 0 2 0 0 1 0 -1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 0 2 0 0 0 
1 1 0 0 2 -1 1 0 
1 3 0 0 1 1 0 0 
end data

// Const elem: 0 2 -1 1 1 0 -1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 2 -1 1 2 0 0 0 
1 1 -1 0 2 -1 1 0 
1 3 0 1 1 1 0 0 
end data

// Const elem: 0 3 1/2 -1/2 1/2 -1/2 0 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1/2 1/2 1/2 1/2 0 0 
0 2 1 0 1 0 0 0 
0 3 1/2 -1/2 1/2 -1/2 0 0 
end data

// Const elem: 1 1 1 1 1 0 1 0 
begin data
0 2 2 0 1 0 1 0 
1 1 1 1 1 0 1 0 
1 3 1 -1 0 0 0 0 
end data

// Const elem: 1 1 1 1 1 0 1 1 
begin data
0 2 2 0 1 0 1 0 
1 1 1 1 1 0 1 1 
1 3 1 -1 0 0 0 1 
end data

// Const elem: 1 1 1 2 1 0 1 0 
begin data
0 2 3 1 2 0 2 0 
1 1 1 2 1 0 1 0 
1 3 2 -1 0 0 0 0 
end data

// Const elem: 1 1 1 5 1 0 0 0 
begin data
0 2 6 4 5 1 4 0 
1 1 1 5 1 0 0 0 
1 3 5 -1 -1 1 -1 0 
end data

// Const elem: 1 1 1 2 1 0 1 1 
begin data
0 2 3 1 2 0 2 0 
1 1 1 2 1 0 1 1 
1 3 2 -1 0 0 0 1 
end data

// Const elem: 1 1 1 5 1 0 0 1 
begin data
0 2 6 4 5 1 4 0 
1 1 1 5 1 0 0 1 
1 3 5 -1 -1 1 -1 1 
end data

// Const elem: 1 1 1 3 1 0 1 0 
begin data
0 2 4 2 3 0 3 0 
1 1 1 3 1 0 1 0 
1 3 3 -1 0 0 0 0 
end data

// Const elem: 1 1 1 3 1 0 1 1 
begin data
0 2 4 2 3 0 3 0 
1 1 1 3 1 0 1 1 
1 3 3 -1 0 0 0 1 
end data

// Const elem: 1 3 1 0 0 1 0 0 
begin data
0 2 1 1 1 1 0 0 
1 1 0 1 1 0 0 0 
1 3 1 0 0 1 0 0 
end data

// Const elem: 1 3 1 0 0 1 0 1 
begin data
0 2 1 1 1 1 0 0 
1 1 0 1 1 0 0 1 
1 3 1 0 0 1 0 1 
end data

// Const elem: 1 3 1 0 0 1 1 0 
begin data
0 2 1 1 0 2 0 0 
1 1 0 1 1 1 0 0 
1 3 1 0 0 1 1 0 
end data

// Const elem: 1 3 1 1 0 1 2 0 
begin data
0 2 0 2 -1 3 0 0 
1 1 -1 1 0 2 -1 0 
1 3 1 1 0 1 2 0 
end data

// Const elem: 1 3 1 0 0 1 1 1 
begin data
0 2 1 1 0 2 0 0 
1 1 0 1 1 1 0 1 
1 3 1 0 0 1 1 1 
end data

// Const elem: 1 3 1 1 0 1 2 1 
begin data
0 2 0 2 -1 3 0 0 
1 1 -1 1 0 2 -1 1 
1 3 1 1 0 1 2 1 
end data

// Const elem: 1 3 1 0 0 1 2 0 
begin data
0 2 1 1 -1 3 0 0 
1 1 0 1 1 2 0 0 
1 3 1 0 0 1 2 0 
end data

// Const elem: 1 3 1 0 0 1 2 1 
begin data
0 2 1 1 -1 3 0 0 
1 1 0 1 1 2 0 1 
1 3 1 0 0 1 2 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_4_4.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_4

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 1/2 1/2 1/2 1/2 0 1/2
0 1 1/2 1/2 1/2 1/2 0 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 1
0 0 0 0 0 0 0 1
new non-R symmetry
2
0
0 0 0 0 1 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
1.
-1.
0
0
0
next lattice vector
1.
-1.
-1.
0
0
0
next lattice vector
0
0
1.
0
1.
-1.
next lattice vector
0
0
1.
0
1.
1.
next lattice vector
0
0
1.
0
-1.
1.
next lattice vector
0
0
0
2.
0
0
end lattice

allowed order of Wilson lines
2
2
2
2
2
1

begin identical WLs
 1 2 3 4 5
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 1 0 1 0 0 0 
0 2 0 1 1 0 0 0 
0 2 0 0 1 0 -1 0 
0 2 -1 1 1 0 -1 0 
new sector
1 1 1 1 1 0 1 0 
1 1 1 4 1 0 0 0 
1 1 1 2 1 0 1 0 
1 1 1 5 1 0 0 0 
1 1 1 2 1 0 1 1 
1 1 1 5 1 0 0 1 
1 1 1 3 1 0 1 0 
1 1 1 6 1 0 0 0 
new sector
1 3 1 0 0 1 0 -1 
1 3 1 1 0 1 1 -1 
1 3 1 0 0 1 1 -1 
1 3 1 1 0 1 2 -1 
1 3 1 0 0 1 1 0 
1 3 1 1 0 1 2 0 
1 3 1 0 0 1 2 -1 
1 3 1 1 0 1 3 -1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1/2 1/2 1/2 1/2 0 1/2 
0 1 1/2 1/2 1/2 1/2 0 1/2 
end data

// Const elem: 0 2 1 0 1 0 0 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1/2 1/2 1/2 1/2 0 1/2 
0 2 1 0 1 0 0 1 
0 3 1/2 -1/2 1/2 -1/2 0 3/2 
end data

// Const elem: 0 2 0 1 1 0 0 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 1 -1/2 1/2 1/2 1/2 0 1/2 
0 2 0 1 1 0 0 1 
0 3 1/2 1/2 1/2 -1/2 0 3/2 
end data

// Const elem: 0 2 0 0 1 0 -1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 0 2 0 0 1 
1 1 0 0 2 -1 1 0 
1 3 0 0 1 1 0 -1 
end data

// Const elem: 0 2 -1 1 1 0 -1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 2 -1 1 2 0 0 1 
1 1 -1 0 2 -1 1 0 
1 3 0 1 1 1 0 -1 
end data

// Const elem: 1 1 1 1 1 0 1 0 
begin data
0 2 2 0 1 0 1 0 
1 1 1 1 1 0 1 0 
1 3 1 -1 0 0 0 0 
end data

// Const elem: 1 1 1 4 1 0 0 0 
begin data
0 2 5 3 4 1 3 0 
1 1 1 4 1 0 0 0 
1 3 4 -1 -1 1 -1 0 
end data

// Const elem: 1 1 1 2 1 0 1 0 
begin data
0 2 3 1 2 0 2 0 
1 1 1 2 1 0 1 0 
1 3 2 -1 0 0 0 0 
end data

// Const elem: 1 1 1 5 1 0 0 0 
begin data
0 2 6 4 5 1 4 0 
1 1 1 5 1 0 0 0 
1 3 5 -1 -1 1 -1 0 
end data

// Const elem: 1 1 1 2 1 0 1 1 
begin data
0 2 3 1 2 0 2 0 
1 1 1 2 1 0 1 1 
1 3 2 -1 0 0 0 1 
end data

// Const elem: 1 1 1 5 1 0 0 1 
begin data
0 2 6 4 5 1 4 0 
1 1 1 5 1 0 0 1 
1 3 5 -1 -1 1 -1 1 
end data

// Const elem: 1 1 1 3 1 0 1 0 
begin data
0 2 4 2 3 0 3 0 
1 1 1 3 1 0 1 0 
1 3 3 -1 0 0 0 0 
end data

// Const elem: 1 1 1 6 1 0 0 0 
begin data
0 2 7 5 6 1 5 0 
1 1 1 6 1 0 0 0 
1 3 6 -1 -1 1 -1 0 
end data

// Const elem: 1 3 1 0 0 1 0 -1 
begin data
0 2 1 1 1 1 0 0 
1 1 0 1 1 0 0 -1 
1 3 1 0 0 1 0 -1 
end data

// Const elem: 1 3 1 1 0 1 1 -1 
begin data
0 2 0 2 0 2 0 0 
1 1 -1 1 0 1 -1 -1 
1 3 1 1 0 1 1 -1 
end data

// Const elem: 1 3 1 0 0 1 1 -1 
begin data
0 2 1 1 0 2 0 0 
1 1 0 1 1 1 0 -1 
1 3 1 0 0 1 1 -1 
end data

// Const elem: 1 3 1 1 0 1 2 -1 
begin data
0 2 0 2 -1 3 0 0 
1 1 -1 1 0 2 -1 -1 
1 3 1 1 0 1 2 -1 
end data

// Const elem: 1 3 1 0 0 1 1 0 
begin data
0 2 1 1 0 2 0 0 
1 1 0 1 1 1 0 0 
1 3 1 0 0 1 1 0 
end data

// Const elem: 1 3 1 1 0 1 2 0 
begin data
0 2 0 2 -1 3 0 0 
1 1 -1 1 0 2 -1 0 
1 3 1 1 0 1 2 0 
end data

// Const elem: 1 3 1 0 0 1 2 -1 
begin data
0 2 1 1 -1 3 0 0 
1 1 0 1 1 2 0 -1 
1 3 1 0 0 1 2 -1 
end data

// Const elem: 1 3 1 1 0 1 3 -1 
begin data
0 2 0 2 -2 4 0 0 
1 1 -1 1 0 3 -1 -1 
1 3 1 1 0 1 3 -1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_4_5.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_4

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 1/2 1/2 0 0
0 1 0 1/2 0 1/2 1/2 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
1.
-1.
0
0
0
next lattice vector
1.
-1.
-1.
0
0
0
next lattice vector
0
0
1.
0
1.
-1.
next lattice vector
0
0
1.
0
1.
1.
next lattice vector
0
0
1.
0
-1.
1.
next lattice vector
0
0
0
2.
0
0
end lattice

allowed order of Wilson lines
1
1
1
1
1
2

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 1/2 1/2 1/2 1 -1/2 0 
0 2 -1/2 3/2 1/2 1 -1/2 0 
0 2 -1/2 1/2 1/2 1 -3/2 0 
new sector
1 0 0 0 1/2 1/2 0 0 
1 0 0 0 1/2 1/2 0 1 
new sector
1 1 0 1/2 1 0 0 0 
1 1 0 7/2 1 0 -1 0 
1 1 0 1/2 1 0 0 1 
1 1 0 7/2 1 0 -1 1 
1 1 0 3/2 1 0 0 0 
1 1 0 9/2 1 0 -1 0 
1 1 0 3/2 1 0 0 1 
1 1 0 9/2 1 0 -1 1 
new sector
1 3 1/2 0 0 0 0 0 
1 3 1/2 1 0 0 1 0 
1 3 1/2 0 0 0 0 1 
1 3 1/2 1 0 0 1 1 
1 3 1/2 0 0 0 2 0 
1 3 1/2 1 0 0 3 0 
1 3 1/2 0 0 0 2 1 
1 3 1/2 1 0 0 3 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 1/2 1/2 0 0 
0 1 0 1/2 0 1/2 1/2 0 
end data

// Const elem: 0 2 1/2 1/2 1/2 1 -1/2 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1/2 1/2 3/2 1 1/2 0 
1 1 0 1/2 1 0 0 0 
1 3 1/2 0 0 1 0 0 
end data

// Const elem: 0 2 -1/2 3/2 1/2 1 -1/2 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 2 -1/2 3/2 3/2 1 1/2 0 
1 1 -1 1/2 1 0 0 0 
1 3 1/2 1 0 1 0 0 
end data

// Const elem: 0 2 -1/2 1/2 1/2 1 -3/2 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 0 0 0 0 1 
0 2 -1/2 1/2 5/2 1 1/2 0 
end data

// Const elem: 1 0 0 0 1/2 1/2 0 0 
begin data
0 0 2 0 1 0 1 0 
0 0 -1 1 0 0 0 0 
1 0 0 0 1/2 1/2 0 0 
end data

// Const elem: 1 0 0 0 1/2 1/2 0 1 
begin data
0 0 2 0 1 0 1 0 
0 0 -1 1 0 0 0 0 
1 0 0 0 1/2 1/2 0 1 
end data

// Const elem: 1 1 0 1/2 1 0 0 0 
begin data
0 2 1/2 1/2 1/2 1 -1/2 0 
1 1 0 1/2 1 0 0 0 
1 3 1/2 0 0 1 0 0 
end data

// Const elem: 1 1 0 7/2 1 0 -1 0 
begin data
0 2 7/2 7/2 7/2 2 3/2 0 
1 1 0 7/2 1 0 -1 0 
1 3 7/2 0 -1 2 -1 0 
end data

// Const elem: 1 1 0 1/2 1 0 0 1 
begin data
0 2 1/2 1/2 1/2 1 -1/2 0 
1 1 0 1/2 1 0 0 1 
1 3 1/2 0 0 1 0 1 
end data

// Const elem: 1 1 0 7/2 1 0 -1 1 
begin data
0 2 7/2 7/2 7/2 2 3/2 0 
1 1 0 7/2 1 0 -1 1 
1 3 7/2 0 -1 2 -1 1 
end data

// Const elem: 1 1 0 3/2 1 0 0 0 
begin data
0 2 3/2 3/2 3/2 1 1/2 0 
1 1 0 3/2 1 0 0 0 
1 3 3/2 0 0 1 0 0 
end data

// Const elem: 1 1 0 9/2 1 0 -1 0 
begin data
0 2 9/2 9/2 9/2 2 5/2 0 
1 1 0 9/2 1 0 -1 0 
1 3 9/2 0 -1 2 -1 0 
end data

// Const elem: 1 1 0 3/2 1 0 0 1 
begin data
0 2 3/2 3/2 3/2 1 1/2 0 
1 1 0 3/2 1 0 0 1 
1 3 3/2 0 0 1 0 1 
end data

// Const elem: 1 1 0 9/2 1 0 -1 1 
begin data
0 2 9/2 9/2 9/2 2 5/2 0 
1 1 0 9/2 1 0 -1 1 
1 3 9/2 0 -1 2 -1 1 
end data

// Const elem: 1 3 1/2 0 0 0 0 0 
begin data
0 2 1/2 1/2 1/2 0 1/2 0 
1 1 0 1/2 0 0 0 0 
1 3 1/2 0 0 0 0 0 
end data

// Const elem: 1 3 1/2 1 0 0 1 0 
begin data
0 2 -1/2 3/2 -1/2 1 1/2 0 
1 1 -1 1/2 -1 1 -1 0 
1 3 1/2 1 0 0 1 0 
end data

// Const elem: 1 3 1/2 0 0 0 0 1 
begin data
0 2 1/2 1/2 1/2 0 1/2 0 
1 1 0 1/2 0 0 0 1 
1 3 1/2 0 0 0 0 1 
end data

// Const elem: 1 3 1/2 1 0 0 1 1 
begin data
0 2 -1/2 3/2 -1/2 1 1/2 0 
1 1 -1 1/2 -1 1 -1 1 
1 3 1/2 1 0 0 1 1 
end data

// Const elem: 1 3 1/2 0 0 0 2 0 
begin data
0 2 1/2 1/2 -3/2 2 1/2 0 
1 1 0 1/2 0 2 0 0 
1 3 1/2 0 0 0 2 0 
end data

// Const elem: 1 3 1/2 1 0 0 3 0 
begin data
0 2 -1/2 3/2 -5/2 3 1/2 0 
1 1 -1 1/2 -1 3 -1 0 
1 3 1/2 1 0 0 3 0 
end data

// Const elem: 1 3 1/2 0 0 0 2 1 
begin data
0 2 1/2 1/2 -3/2 2 1/2 0 
1 1 0 1/2 0 2 0 1 
1 3 1/2 0 0 0 2 1 
end data

// Const elem: 1 3 1/2 1 0 0 3 1 
begin data
0 2 -1/2 3/2 -5/2 3 1/2 0 
1 1 -1 1/2 -1 3 -1 1 
1 3 1/2 1 0 0 3 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_5_1.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_5

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0
0
0
0.70710678119
0
next lattice vector
0.70710678119
0
0
0
-0.70710678119
0
next lattice vector
0
0.70710678119
0
0
0
0.70710678119
next lattice vector
0
0.70710678119
0
0
0
-0.70710678119
next lattice vector
0
0
1.4142135624
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2 3 4
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 0 1 0 0 0 
0 1 0 0 1 1 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 2 1 0 1 0 0 0 
0 2 0 1 1 0 0 0 
0 2 1 1 1 0 0 0 
0 2 1 1 1 1 0 0 
new sector
0 3 0 0 0 0 0 0 
0 3 0 0 1 0 0 0 
0 3 0 0 1 1 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 0 1 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 1 0 0 0 
1 1 0 0 1 1 0 0 
1 1 0 0 0 0 1 0 
1 1 0 0 1 0 1 0 
1 1 0 0 1 1 1 0 
1 1 0 0 0 0 0 1 
1 1 0 0 1 0 0 1 
1 1 0 0 1 1 0 1 
1 1 0 0 0 0 1 1 
1 1 0 0 1 0 1 1 
1 1 0 0 1 1 1 1 
new sector
1 2 0 0 0 0 0 0 
1 2 0 0 0 0 1 0 
1 2 0 0 0 0 0 1 
1 2 0 0 0 0 1 1 
new sector
1 3 0 0 0 0 0 0 
1 3 0 0 1 0 0 0 
1 3 0 0 1 1 0 0 
1 3 0 0 0 0 1 0 
1 3 0 0 1 0 1 0 
1 3 0 0 1 1 1 0 
1 3 0 0 0 0 0 1 
1 3 0 0 1 0 0 1 
1 3 0 0 1 1 0 1 
1 3 0 0 0 0 1 1 
1 3 0 0 1 0 1 1 
1 3 0 0 1 1 1 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 1 0 0 0 
0 2 0 -1 1 0 0 0 
0 3 0 -1 0 0 0 0 
end data

// Const elem: 0 1 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 1 1 0 0 
0 2 -1 -1 1 1 0 0 
0 3 -1 -1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 1 1 0 0 
1 2 -1 -1 1 1 0 0 
1 3 -1 -1 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 2 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 0 0 0 0 
end data

// Const elem: 0 2 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 1 1 0 0 0 0 
end data

// Const elem: 0 2 1 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 1 0 0 0 
1 1 1 0 0 0 0 0 
1 3 0 0 1 0 0 0 
end data

// Const elem: 0 2 0 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 0 0 0 
0 2 0 1 1 0 0 0 
0 3 0 0 1 0 0 0 
end data

// Const elem: 0 2 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 1 0 0 0 
end data

// Const elem: 0 2 1 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 1 0 0 0 0 
0 2 1 1 1 1 0 0 
0 3 0 0 1 1 0 0 
1 0 0 0 0 0 0 0 
1 1 1 1 0 0 0 0 
1 2 1 1 1 1 0 0 
1 3 0 0 1 1 0 0 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 3 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 0 0 0 
0 2 0 1 1 0 0 0 
0 3 0 0 1 0 0 0 
end data

// Const elem: 0 3 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 1 0 0 0 0 
0 2 1 1 1 1 0 0 
0 3 0 0 1 1 0 0 
1 0 0 0 0 0 0 0 
1 1 1 1 0 0 0 0 
1 2 1 1 1 1 0 0 
1 3 0 0 1 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 0 1 1 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 1 
1 3 0 0 0 0 1 1 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
0 2 -1 0 1 0 0 0 
1 1 0 0 1 0 0 0 
1 3 -1 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 1 1 0 0 
begin data
0 1 0 0 1 1 0 0 
0 2 -1 -1 1 1 0 0 
0 3 -1 -1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 1 1 0 0 
1 2 -1 -1 1 1 0 0 
1 3 -1 -1 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 1 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 1 0 0 1 0 1 0 
begin data
0 2 -1 0 1 0 0 0 
1 1 0 0 1 0 1 0 
1 3 -1 0 0 0 1 0 
end data

// Const elem: 1 1 0 0 1 1 1 0 
begin data
0 1 0 0 1 1 0 0 
0 2 -1 -1 1 1 0 0 
0 3 -1 -1 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 1 1 1 0 
1 2 -1 -1 1 1 1 0 
1 3 -1 -1 0 0 1 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 1 0 0 1 0 0 1 
begin data
0 2 -1 0 1 0 0 0 
1 1 0 0 1 0 0 1 
1 3 -1 0 0 0 0 1 
end data

// Const elem: 1 1 0 0 1 1 0 1 
begin data
0 1 0 0 1 1 0 0 
0 2 -1 -1 1 1 0 0 
0 3 -1 -1 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 1 1 0 1 
1 2 -1 -1 1 1 0 1 
1 3 -1 -1 0 0 0 1 
end data

// Const elem: 1 1 0 0 0 0 1 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 1 
1 3 0 0 0 0 1 1 
end data

// Const elem: 1 1 0 0 1 0 1 1 
begin data
0 2 -1 0 1 0 0 0 
1 1 0 0 1 0 1 1 
1 3 -1 0 0 0 1 1 
end data

// Const elem: 1 1 0 0 1 1 1 1 
begin data
0 1 0 0 1 1 0 0 
0 2 -1 -1 1 1 0 0 
0 3 -1 -1 0 0 0 0 
1 0 0 0 0 0 1 1 
1 1 0 0 1 1 1 1 
1 2 -1 -1 1 1 1 1 
1 3 -1 -1 0 0 1 1 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 0 0 0 1 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 2 0 0 0 0 0 1 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 2 0 0 0 0 1 1 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 1 
1 3 0 0 0 0 1 1 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 3 0 0 1 0 0 0 
begin data
0 2 1 0 1 0 0 0 
1 1 1 0 0 0 0 0 
1 3 0 0 1 0 0 0 
end data

// Const elem: 1 3 0 0 1 1 0 0 
begin data
0 1 1 1 0 0 0 0 
0 2 1 1 1 1 0 0 
0 3 0 0 1 1 0 0 
1 0 0 0 0 0 0 0 
1 1 1 1 0 0 0 0 
1 2 1 1 1 1 0 0 
1 3 0 0 1 1 0 0 
end data

// Const elem: 1 3 0 0 0 0 1 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 3 0 0 1 0 1 0 
begin data
0 2 1 0 1 0 0 0 
1 1 1 0 0 0 1 0 
1 3 0 0 1 0 1 0 
end data

// Const elem: 1 3 0 0 1 1 1 0 
begin data
0 1 1 1 0 0 0 0 
0 2 1 1 1 1 0 0 
0 3 0 0 1 1 0 0 
1 0 0 0 0 0 1 0 
1 1 1 1 0 0 1 0 
1 2 1 1 1 1 1 0 
1 3 0 0 1 1 1 0 
end data

// Const elem: 1 3 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 3 0 0 1 0 0 1 
begin data
0 2 1 0 1 0 0 0 
1 1 1 0 0 0 0 1 
1 3 0 0 1 0 0 1 
end data

// Const elem: 1 3 0 0 1 1 0 1 
begin data
0 1 1 1 0 0 0 0 
0 2 1 1 1 1 0 0 
0 3 0 0 1 1 0 0 
1 0 0 0 0 0 0 1 
1 1 1 1 0 0 0 1 
1 2 1 1 1 1 0 1 
1 3 0 0 1 1 0 1 
end data

// Const elem: 1 3 0 0 0 0 1 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 1 
1 3 0 0 0 0 1 1 
end data

// Const elem: 1 3 0 0 1 0 1 1 
begin data
0 2 1 0 1 0 0 0 
1 1 1 0 0 0 1 1 
1 3 0 0 1 0 1 1 
end data

// Const elem: 1 3 0 0 1 1 1 1 
begin data
0 1 1 1 0 0 0 0 
0 2 1 1 1 1 0 0 
0 3 0 0 1 1 0 0 
1 0 0 0 0 0 1 1 
1 1 1 1 0 0 1 1 
1 2 1 1 1 1 1 1 
1 3 0 0 1 1 1 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_5_2.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_5

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 1/2
0 1 0 0 0 0 0 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0
0
0
0.70710678119
0
next lattice vector
0.70710678119
0
0
0
-0.70710678119
0
next lattice vector
0
0.70710678119
0
0
0
0.70710678119
next lattice vector
0
0.70710678119
0
0
0
-0.70710678119
next lattice vector
0
0
1.4142135624
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
end lattice

allowed order of Wilson lines
2
2
2
2
2
1

begin identical WLs
 1 2 3 4
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 2 1 0 1 0 0 0 
0 2 0 1 1 0 0 0 
0 2 1 1 1 0 0 0 
0 2 1 1 1 1 0 0 
new sector
1 0 0 0 0 0 0 1/2 
1 0 0 0 0 0 1 1/2 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 1 0 0 0 
1 1 0 0 0 1 0 0 
1 1 0 0 1 1 0 0 
1 1 0 0 0 0 1 0 
1 1 0 0 1 0 1 0 
1 1 0 0 0 1 1 0 
1 1 0 0 1 1 1 0 
new sector
1 2 0 0 0 0 0 -1/2 
1 2 0 0 0 0 1 -1/2 
new sector
1 3 0 0 0 0 0 -1 
1 3 0 0 1 0 0 -1 
1 3 0 0 0 1 0 -1 
1 3 0 0 1 1 0 -1 
1 3 0 0 0 0 1 -1 
1 3 0 0 1 0 1 -1 
1 3 0 0 0 1 1 -1 
1 3 0 0 1 1 1 -1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 1/2 
0 1 0 0 0 0 0 1/2 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 1/2 
0 2 0 0 0 0 0 1 
0 3 0 0 0 0 0 3/2 
1 0 0 0 0 0 0 1/2 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 -1/2 
1 3 0 0 0 0 0 -1 
end data

// Const elem: 0 2 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 0 0 0 1 
end data

// Const elem: 0 2 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 0 0 0 1 
1 0 0 0 0 0 0 1/2 
1 2 1 1 0 0 0 -1/2 
end data

// Const elem: 0 2 1 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 1 0 0 1 
1 1 1 0 0 0 0 0 
1 3 0 0 1 0 0 -1 
end data

// Const elem: 0 2 0 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 0 0 1/2 
0 2 0 1 1 0 0 1 
0 3 0 0 1 0 0 3/2 
end data

// Const elem: 0 2 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 1 0 0 1 
end data

// Const elem: 0 2 1 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 1 0 0 0 1/2 
0 2 1 1 1 1 0 1 
0 3 0 0 1 1 0 3/2 
1 0 0 0 0 0 0 1/2 
1 1 1 1 0 0 0 0 
1 2 1 1 1 1 0 -1/2 
1 3 0 0 1 1 0 -1 
end data

// Const elem: 1 0 0 0 0 0 0 1/2 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 1/2 
1 2 0 0 0 0 0 1/2 
end data

// Const elem: 1 0 0 0 0 0 1 1/2 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 1 1/2 
1 2 0 0 0 0 1 1/2 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
0 2 -1 0 1 0 0 0 
1 1 0 0 1 0 0 0 
1 3 -1 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 2 0 -1 0 1 0 0 
1 1 0 0 0 1 0 0 
1 3 0 -1 0 0 0 0 
end data

// Const elem: 1 1 0 0 1 1 0 0 
begin data
0 2 -1 -1 1 1 0 0 
1 1 0 0 1 1 0 0 
1 3 -1 -1 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 1 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 1 0 0 1 0 1 0 
begin data
0 2 -1 0 1 0 0 0 
1 1 0 0 1 0 1 0 
1 3 -1 0 0 0 1 0 
end data

// Const elem: 1 1 0 0 0 1 1 0 
begin data
0 2 0 -1 0 1 0 0 
1 1 0 0 0 1 1 0 
1 3 0 -1 0 0 1 0 
end data

// Const elem: 1 1 0 0 1 1 1 0 
begin data
0 2 -1 -1 1 1 0 0 
1 1 0 0 1 1 1 0 
1 3 -1 -1 0 0 1 0 
end data

// Const elem: 1 2 0 0 0 0 0 -1/2 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 -1/2 
1 2 0 0 0 0 0 -1/2 
end data

// Const elem: 1 2 0 0 0 0 1 -1/2 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 1 -1/2 
1 2 0 0 0 0 1 -1/2 
end data

// Const elem: 1 3 0 0 0 0 0 -1 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 -1 
1 3 0 0 0 0 0 -1 
end data

// Const elem: 1 3 0 0 1 0 0 -1 
begin data
0 2 1 0 1 0 0 0 
1 1 1 0 0 0 0 -1 
1 3 0 0 1 0 0 -1 
end data

// Const elem: 1 3 0 0 0 1 0 -1 
begin data
0 2 0 1 0 1 0 0 
1 1 0 1 0 0 0 -1 
1 3 0 0 0 1 0 -1 
end data

// Const elem: 1 3 0 0 1 1 0 -1 
begin data
0 2 1 1 1 1 0 0 
1 1 1 1 0 0 0 -1 
1 3 0 0 1 1 0 -1 
end data

// Const elem: 1 3 0 0 0 0 1 -1 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 1 -1 
1 3 0 0 0 0 1 -1 
end data

// Const elem: 1 3 0 0 1 0 1 -1 
begin data
0 2 1 0 1 0 0 0 
1 1 1 0 0 0 1 -1 
1 3 0 0 1 0 1 -1 
end data

// Const elem: 1 3 0 0 0 1 1 -1 
begin data
0 2 0 1 0 1 0 0 
1 1 0 1 0 0 1 -1 
1 3 0 0 0 1 1 -1 
end data

// Const elem: 1 3 0 0 1 1 1 -1 
begin data
0 2 1 1 1 1 0 0 
1 1 1 1 0 0 1 -1 
1 3 0 0 1 1 1 -1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_6_1.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_6

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 1 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
0
0
next lattice vector
0
2.
0
0
0
0
next lattice vector
1.
-1.
-1.
0
1.
1.
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
0
2.
next lattice vector
0
0
0
2.
0
0
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2 4 5
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 0 0 0 1 0 
new sector
0 2 0 0 0 0 0 0 
0 2 0 1 0 0 0 0 
0 2 0 0 0 -1 -1 0 
0 2 0 0 0 0 -1 0 
0 2 0 1 0 0 -1 0 
0 2 0 1 0 -1 -2 0 
new sector
0 3 0 0 0 0 0 0 
0 3 0 0 0 0 1 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 0 0 0 0 1 1 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 1 0 1 
1 0 0 0 0 1 1 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 2 0 -1 0 
1 1 0 0 0 0 0 1 
1 1 0 0 2 0 -1 1 
1 1 0 0 1 0 0 0 
1 1 0 0 3 0 -1 0 
1 1 0 0 1 0 0 1 
1 1 0 0 3 0 -1 1 
1 1 0 0 2 0 0 0 
1 1 0 0 4 0 -1 0 
1 1 0 0 2 0 0 1 
1 1 0 0 4 0 -1 1 
new sector
1 2 0 0 0 0 0 0 
1 2 0 1 0 0 0 0 
1 2 1 1 0 0 0 0 
1 2 0 0 0 0 0 1 
1 2 0 1 0 0 0 1 
1 2 1 1 0 0 0 1 
new sector
1 3 0 0 0 0 0 0 
1 3 0 0 -2 0 -1 0 
1 3 0 0 0 0 0 1 
1 3 0 0 -2 0 -1 1 
1 3 0 0 -1 0 0 0 
1 3 0 0 -3 0 -1 0 
1 3 0 0 -1 0 0 1 
1 3 0 0 -3 0 -1 1 
1 3 0 0 -2 0 0 0 
1 3 0 0 -4 0 -1 0 
1 3 0 0 -2 0 0 1 
1 3 0 0 -4 0 -1 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 1 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 1 -1 1 2 -1 0 0 
0 2 -1 1 2 0 0 0 
0 3 0 0 0 1 0 0 
1 0 -1 1 2 0 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 0 0 0 
1 3 -1 1 2 -1 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 1 0 0 0 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 2 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 0 1 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 -1 -1 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 1 1 -1 -2 1 0 0 
0 2 1 -1 -2 0 0 0 
0 3 0 0 0 -1 0 0 
1 0 1 -1 -2 0 0 0 
1 1 0 0 0 -1 0 0 
1 2 0 0 0 0 0 0 
1 3 1 -1 -2 1 0 0 
end data

// Const elem: 0 2 0 0 0 0 -1 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 2 1 -1 -2 1 0 0 
1 0 1 -1 -2 1 0 0 
1 2 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 1 0 0 -1 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 -1 1 0 0 
0 2 1 0 -2 1 0 0 
0 3 0 0 -1 0 0 0 
1 0 1 -1 -2 1 0 0 
1 1 1 0 -1 0 0 0 
1 2 0 1 0 0 0 0 
1 3 0 0 -1 1 0 0 
end data

// Const elem: 0 2 0 1 0 -1 -2 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 1 2 -1 -3 2 0 0 
0 2 2 -1 -4 1 0 0 
0 3 0 0 -1 -1 0 0 
1 0 2 -2 -4 1 0 0 
1 1 1 0 -1 -1 0 0 
1 2 0 1 0 0 0 0 
1 3 1 -1 -3 2 0 0 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 3 0 0 0 0 1 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 -1 0 0 
0 2 -1 1 2 -2 0 0 
0 3 -1 1 2 -1 0 0 
1 0 -1 1 2 -2 0 0 
1 1 -1 1 2 -1 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 -1 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 1 0 0 
1 0 0 0 0 1 0 0 
1 2 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 1 0 
0 2 0 0 0 1 1 0 
0 3 0 0 0 1 0 0 
1 0 0 0 0 1 1 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 1 0 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 1 0 0 
1 0 0 0 0 1 0 1 
1 2 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 1 1 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 1 0 
0 2 0 0 0 1 1 0 
0 3 0 0 0 1 0 0 
1 0 0 0 0 1 1 1 
1 1 0 0 0 1 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 1 1 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 2 0 -1 0 
begin data
0 1 1 -1 0 0 1 0 
0 2 2 0 0 1 1 0 
0 3 1 1 0 1 0 0 
1 0 -1 1 2 0 0 0 
1 1 0 0 2 0 -1 0 
1 2 1 1 2 -1 -1 0 
1 3 0 2 2 -1 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 1 0 0 2 0 -1 1 
begin data
0 1 1 -1 0 0 1 0 
0 2 2 0 0 1 1 0 
0 3 1 1 0 1 0 0 
1 0 -1 1 2 0 0 1 
1 1 0 0 2 0 -1 1 
1 2 1 1 2 -1 -1 1 
1 3 0 2 2 -1 0 1 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
0 2 1 0 0 0 1 0 
1 1 0 0 1 0 0 0 
1 3 0 1 1 -1 0 0 
end data

// Const elem: 1 1 0 0 3 0 -1 0 
begin data
0 2 3 0 0 1 2 0 
1 1 0 0 3 0 -1 0 
1 3 0 3 3 -2 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 1 
begin data
0 2 1 0 0 0 1 0 
1 1 0 0 1 0 0 1 
1 3 0 1 1 -1 0 1 
end data

// Const elem: 1 1 0 0 3 0 -1 1 
begin data
0 2 3 0 0 1 2 0 
1 1 0 0 3 0 -1 1 
1 3 0 3 3 -2 0 1 
end data

// Const elem: 1 1 0 0 2 0 0 0 
begin data
0 1 1 -1 0 -1 1 0 
0 2 2 0 0 0 2 0 
0 3 1 1 0 1 1 0 
1 0 -1 1 2 -1 1 0 
1 1 0 0 2 0 0 0 
1 2 1 1 2 -1 -1 0 
1 3 0 2 2 -2 0 0 
end data

// Const elem: 1 1 0 0 4 0 -1 0 
begin data
0 1 2 -2 0 -1 2 0 
0 2 4 0 0 1 3 0 
0 3 2 2 0 2 1 0 
1 0 -2 2 4 -1 1 0 
1 1 0 0 4 0 -1 0 
1 2 2 2 4 -2 -2 0 
1 3 0 4 4 -3 0 0 
end data

// Const elem: 1 1 0 0 2 0 0 1 
begin data
0 1 1 -1 0 -1 1 0 
0 2 2 0 0 0 2 0 
0 3 1 1 0 1 1 0 
1 0 -1 1 2 -1 1 1 
1 1 0 0 2 0 0 1 
1 2 1 1 2 -1 -1 1 
1 3 0 2 2 -2 0 1 
end data

// Const elem: 1 1 0 0 4 0 -1 1 
begin data
0 1 2 -2 0 -1 2 0 
0 2 4 0 0 1 3 0 
0 3 2 2 0 2 1 0 
1 0 -2 2 4 -1 1 1 
1 1 0 0 4 0 -1 1 
1 2 2 2 4 -2 -2 1 
1 3 0 4 4 -3 0 1 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 2 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 0 1 0 0 0 0 
end data

// Const elem: 1 2 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 3 0 1 0 0 0 0 
end data

// Const elem: 1 2 0 0 0 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 2 0 1 0 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 2 0 1 0 0 0 0 
1 0 0 0 0 0 0 1 
1 2 0 1 0 0 0 1 
end data

// Const elem: 1 2 1 1 0 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 1 0 0 0 0 1 
1 2 1 1 0 0 0 1 
1 3 0 1 0 0 0 1 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 3 0 0 -2 0 -1 0 
begin data
0 1 1 1 0 -1 -2 0 
0 2 0 2 0 -3 -1 0 
0 3 -1 1 0 -2 1 0 
1 0 1 -1 -2 -2 0 0 
1 1 2 0 -2 -1 2 0 
1 2 1 1 -2 1 1 0 
1 3 0 0 -2 0 -1 0 
end data

// Const elem: 1 3 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 3 0 0 -2 0 -1 1 
begin data
0 1 1 1 0 -1 -2 0 
0 2 0 2 0 -3 -1 0 
0 3 -1 1 0 -2 1 0 
1 0 1 -1 -2 -2 0 1 
1 1 2 0 -2 -1 2 1 
1 2 1 1 -2 1 1 1 
1 3 0 0 -2 0 -1 1 
end data

// Const elem: 1 3 0 0 -1 0 0 0 
begin data
0 2 0 1 0 -1 0 0 
1 1 1 0 -1 0 1 0 
1 3 0 0 -1 0 0 0 
end data

// Const elem: 1 3 0 0 -3 0 -1 0 
begin data
0 2 0 3 0 -4 -1 0 
1 1 3 0 -3 -1 3 0 
1 3 0 0 -3 0 -1 0 
end data

// Const elem: 1 3 0 0 -1 0 0 1 
begin data
0 2 0 1 0 -1 0 0 
1 1 1 0 -1 0 1 1 
1 3 0 0 -1 0 0 1 
end data

// Const elem: 1 3 0 0 -3 0 -1 1 
begin data
0 2 0 3 0 -4 -1 0 
1 1 3 0 -3 -1 3 1 
1 3 0 0 -3 0 -1 1 
end data

// Const elem: 1 3 0 0 -2 0 0 0 
begin data
0 1 1 1 0 -1 -1 0 
0 2 0 2 0 -2 0 0 
0 3 -1 1 0 -1 1 0 
1 0 1 -1 -2 -1 1 0 
1 1 2 0 -2 0 2 0 
1 2 1 1 -2 1 1 0 
1 3 0 0 -2 0 0 0 
end data

// Const elem: 1 3 0 0 -4 0 -1 0 
begin data
0 1 2 2 0 -2 -3 0 
0 2 0 4 0 -5 -1 0 
0 3 -2 2 0 -3 2 0 
1 0 2 -2 -4 -3 1 0 
1 1 4 0 -4 -1 4 0 
1 2 2 2 -4 2 2 0 
1 3 0 0 -4 0 -1 0 
end data

// Const elem: 1 3 0 0 -2 0 0 1 
begin data
0 1 1 1 0 -1 -1 0 
0 2 0 2 0 -2 0 0 
0 3 -1 1 0 -1 1 0 
1 0 1 -1 -2 -1 1 1 
1 1 2 0 -2 0 2 1 
1 2 1 1 -2 1 1 1 
1 3 0 0 -2 0 0 1 
end data

// Const elem: 1 3 0 0 -4 0 -1 1 
begin data
0 1 2 2 0 -2 -3 0 
0 2 0 4 0 -5 -1 0 
0 3 -2 2 0 -3 2 0 
1 0 2 -2 -4 -3 1 1 
1 1 4 0 -4 -1 4 1 
1 2 2 2 -4 2 2 1 
1 3 0 0 -4 0 -1 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_6_2.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_6

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 1/2 1/2 0
0 1 0 0 0 1/2 1/2 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
0
0
next lattice vector
0
2.
0
0
0
0
next lattice vector
1.
-1.
-1.
0
1.
1.
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
0
2.
next lattice vector
0
0
0
2.
0
0
end lattice

allowed order of Wilson lines
1
1
2
1
1
2

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 1/2 1/2 0 
new sector
0 2 0 0 0 1 0 0 
0 2 0 1 0 1 0 0 
0 2 0 0 0 1 -1 0 
0 2 0 1 0 1 -1 0 
new sector
0 3 0 0 0 1/2 -1/2 0 
new sector
1 0 0 0 0 1/2 1/2 0 
1 0 0 0 0 1/2 1/2 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 2 0 -1 0 
1 1 0 0 0 0 0 1 
1 1 0 0 2 0 -1 1 
1 1 0 0 1 0 0 0 
1 1 0 0 1 0 0 1 
1 1 0 0 3 0 0 0 
1 1 0 0 3 0 0 1 
new sector
1 2 0 0 1 -1/2 -1/2 0 
1 2 0 0 1 -1/2 -1/2 1 
new sector
1 3 0 0 0 0 1 0 
1 3 0 0 -2 0 0 0 
1 3 0 0 0 0 1 1 
1 3 0 0 -2 0 0 1 
1 3 0 0 -1 0 1 0 
1 3 0 0 -1 0 1 1 
1 3 0 0 -3 0 1 0 
1 3 0 0 -3 0 1 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 1/2 1/2 0 
0 1 0 0 0 1/2 1/2 0 
end data

// Const elem: 0 1 0 0 0 1/2 1/2 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 1/2 1/2 0 
0 2 0 0 0 1 0 0 
0 3 0 0 0 1/2 -1/2 0 
end data

// Const elem: 0 2 0 0 0 1 0 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 1/2 1/2 0 
0 2 0 0 0 1 0 0 
0 3 0 0 0 1/2 -1/2 0 
end data

// Const elem: 0 2 0 1 0 1 0 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 2 0 1 0 1 0 0 
1 1 1 0 -1 1 0 0 
1 3 0 0 -1 1 1 0 
end data

// Const elem: 0 2 0 0 0 1 -1 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 2 1 -1 -2 2 0 0 
1 1 1 -1 -2 1 0 0 
1 3 1 -1 -2 2 1 0 
end data

// Const elem: 0 2 0 1 0 1 -1 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 -1 3/2 1/2 0 
0 2 1 0 -2 2 0 0 
0 3 0 0 -1 1/2 -1/2 0 
end data

// Const elem: 0 3 0 0 0 1/2 -1/2 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 1/2 1/2 0 
0 2 0 0 0 1 0 0 
0 3 0 0 0 1/2 -1/2 0 
end data

// Const elem: 1 0 0 0 0 1/2 1/2 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
1 0 0 0 0 1/2 1/2 0 
end data

// Const elem: 1 0 0 0 0 1/2 1/2 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
1 0 0 0 0 1/2 1/2 1 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 2 0 -1 0 
begin data
0 2 2 0 0 1 1 0 
1 1 0 0 2 0 -1 0 
1 3 0 2 2 -1 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 1 0 0 2 0 -1 1 
begin data
0 2 2 0 0 1 1 0 
1 1 0 0 2 0 -1 1 
1 3 0 2 2 -1 0 1 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
0 2 1 0 0 0 1 0 
1 1 0 0 1 0 0 0 
1 3 0 1 1 -1 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 1 
begin data
0 2 1 0 0 0 1 0 
1 1 0 0 1 0 0 1 
1 3 0 1 1 -1 0 1 
end data

// Const elem: 1 1 0 0 3 0 0 0 
begin data
0 2 3 0 0 0 3 0 
1 1 0 0 3 0 0 0 
1 3 0 3 3 -3 0 0 
end data

// Const elem: 1 1 0 0 3 0 0 1 
begin data
0 2 3 0 0 0 3 0 
1 1 0 0 3 0 0 1 
1 3 0 3 3 -3 0 1 
end data

// Const elem: 1 2 0 0 1 -1/2 -1/2 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
1 2 0 0 1 -1/2 1/2 0 
end data

// Const elem: 1 2 0 0 1 -1/2 -1/2 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
1 2 0 0 1 -1/2 1/2 1 
end data

// Const elem: 1 3 0 0 0 0 1 0 
begin data
0 2 0 0 0 1 1 0 
1 1 0 0 0 1 0 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 3 0 0 -2 0 0 0 
begin data
0 2 0 2 0 -2 0 0 
1 1 2 0 -2 0 2 0 
1 3 0 0 -2 0 0 0 
end data

// Const elem: 1 3 0 0 0 0 1 1 
begin data
0 2 0 0 0 1 1 0 
1 1 0 0 0 1 0 1 
1 3 0 0 0 0 1 1 
end data

// Const elem: 1 3 0 0 -2 0 0 1 
begin data
0 2 0 2 0 -2 0 0 
1 1 2 0 -2 0 2 1 
1 3 0 0 -2 0 0 1 
end data

// Const elem: 1 3 0 0 -1 0 1 0 
begin data
0 2 0 1 0 0 1 0 
1 1 1 0 -1 1 1 0 
1 3 0 0 -1 0 1 0 
end data

// Const elem: 1 3 0 0 -1 0 1 1 
begin data
0 2 0 1 0 0 1 0 
1 1 1 0 -1 1 1 1 
1 3 0 0 -1 0 1 1 
end data

// Const elem: 1 3 0 0 -3 0 1 0 
begin data
0 2 0 3 0 -2 1 0 
1 1 3 0 -3 1 3 0 
1 3 0 0 -3 0 1 0 
end data

// Const elem: 1 3 0 0 -3 0 1 1 
begin data
0 2 0 3 0 -2 1 0 
1 1 3 0 -3 1 3 1 
1 3 0 0 -3 0 1 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_6_3.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_6

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 1/2
0 1 0 0 0 0 0 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 1 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
0
0
next lattice vector
0
2.
0
0
0
0
next lattice vector
1.
-1.
-1.
0
1.
1.
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
0
2.
next lattice vector
0
0
0
2.
0
0
end lattice

allowed order of Wilson lines
2
2
2
2
2
1

begin identical WLs
 1 2 4 5
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 0 1 0 0 0 0 
0 2 0 0 0 -1 -1 0 
0 2 0 0 0 0 -1 0 
0 2 0 1 0 0 -1 0 
0 2 0 1 0 -1 -2 0 
new sector
1 0 0 0 0 0 0 1/2 
1 0 0 0 0 1 0 1/2 
1 0 0 0 0 0 1 1/2 
1 0 0 0 0 1 1 1/2 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 2 0 -1 0 
1 1 0 0 1 0 0 0 
1 1 0 0 3 0 -1 0 
1 1 0 0 1 0 0 1 
1 1 0 0 3 0 -1 1 
1 1 0 0 2 0 0 0 
1 1 0 0 4 0 -1 0 
new sector
1 2 0 0 0 0 0 -1/2 
1 2 0 1 0 0 0 -1/2 
1 2 1 0 0 0 0 -1/2 
1 2 1 1 0 0 0 -1/2 
new sector
1 3 0 0 0 0 0 -1 
1 3 0 0 -2 0 -1 -1 
1 3 0 0 -1 0 0 -1 
1 3 0 0 -3 0 -1 -1 
1 3 0 0 -1 0 0 0 
1 3 0 0 -3 0 -1 0 
1 3 0 0 -2 0 0 -1 
1 3 0 0 -4 0 -1 -1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 1/2 
0 1 0 0 0 0 0 1/2 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 1/2 
0 2 0 0 0 0 0 1 
0 3 0 0 0 0 0 3/2 
1 0 0 0 0 0 0 1/2 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 -1/2 
1 3 0 0 0 0 0 -1 
end data

// Const elem: 0 2 0 1 0 0 0 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 2 0 1 0 0 0 1 
1 0 0 0 0 0 0 1/2 
1 2 0 1 0 0 0 -1/2 
end data

// Const elem: 0 2 0 0 0 -1 -1 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 1 1 -1 -2 1 0 1/2 
0 2 1 -1 -2 0 0 1 
0 3 0 0 0 -1 0 3/2 
1 0 1 -1 -2 0 0 1/2 
1 1 0 0 0 -1 0 0 
1 2 0 0 0 0 0 -1/2 
1 3 1 -1 -2 1 0 -1 
end data

// Const elem: 0 2 0 0 0 0 -1 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 2 1 -1 -2 1 0 1 
1 0 1 -1 -2 1 0 1/2 
1 2 0 0 0 0 0 -1/2 
end data

// Const elem: 0 2 0 1 0 0 -1 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 -1 1 0 1/2 
0 2 1 0 -2 1 0 1 
0 3 0 0 -1 0 0 3/2 
1 0 1 -1 -2 1 0 1/2 
1 1 1 0 -1 0 0 0 
1 2 0 1 0 0 0 -1/2 
1 3 0 0 -1 1 0 -1 
end data

// Const elem: 0 2 0 1 0 -1 -2 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 1 2 -1 -3 2 0 1/2 
0 2 2 -1 -4 1 0 1 
0 3 0 0 -1 -1 0 3/2 
1 0 2 -2 -4 1 0 1/2 
1 1 1 0 -1 -1 0 0 
1 2 0 1 0 0 0 -1/2 
1 3 1 -1 -3 2 0 -1 
end data

// Const elem: 1 0 0 0 0 0 0 1/2 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 1/2 
1 2 0 0 0 0 0 1/2 
end data

// Const elem: 1 0 0 0 0 1 0 1/2 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 1 0 0 
1 0 0 0 0 1 0 1/2 
1 2 0 0 0 0 0 1/2 
end data

// Const elem: 1 0 0 0 0 0 1 1/2 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 0 0 1 1/2 
1 2 0 0 0 0 0 1/2 
end data

// Const elem: 1 0 0 0 0 1 1 1/2 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 1 1 0 
1 0 0 0 0 1 1 1/2 
1 2 0 0 0 0 0 1/2 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 2 0 -1 0 
begin data
0 2 2 0 0 1 1 0 
1 1 0 0 2 0 -1 0 
1 3 0 2 2 -1 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
0 2 1 0 0 0 1 0 
1 1 0 0 1 0 0 0 
1 3 0 1 1 -1 0 0 
end data

// Const elem: 1 1 0 0 3 0 -1 0 
begin data
0 2 3 0 0 1 2 0 
1 1 0 0 3 0 -1 0 
1 3 0 3 3 -2 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 1 
begin data
0 2 1 0 0 0 1 0 
1 1 0 0 1 0 0 1 
1 3 0 1 1 -1 0 1 
end data

// Const elem: 1 1 0 0 3 0 -1 1 
begin data
0 2 3 0 0 1 2 0 
1 1 0 0 3 0 -1 1 
1 3 0 3 3 -2 0 1 
end data

// Const elem: 1 1 0 0 2 0 0 0 
begin data
0 2 2 0 0 0 2 0 
1 1 0 0 2 0 0 0 
1 3 0 2 2 -2 0 0 
end data

// Const elem: 1 1 0 0 4 0 -1 0 
begin data
0 2 4 0 0 1 3 0 
1 1 0 0 4 0 -1 0 
1 3 0 4 4 -3 0 0 
end data

// Const elem: 1 2 0 0 0 0 0 -1/2 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 -1/2 
1 2 0 0 0 0 0 -1/2 
end data

// Const elem: 1 2 0 1 0 0 0 -1/2 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 2 0 1 0 0 0 0 
1 0 0 0 0 0 0 -1/2 
1 2 0 1 0 0 0 -1/2 
end data

// Const elem: 1 2 1 0 0 0 0 -1/2 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 2 1 0 0 0 0 0 
1 0 0 0 0 0 0 -1/2 
1 2 1 0 0 0 0 -1/2 
end data

// Const elem: 1 2 1 1 0 0 0 -1/2 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 0 0 0 
1 0 0 0 0 0 0 -1/2 
1 2 1 1 0 0 0 -1/2 
end data

// Const elem: 1 3 0 0 0 0 0 -1 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 -1 
1 3 0 0 0 0 0 -1 
end data

// Const elem: 1 3 0 0 -2 0 -1 -1 
begin data
0 2 0 2 0 -3 -1 0 
1 1 2 0 -2 -1 2 -1 
1 3 0 0 -2 0 -1 -1 
end data

// Const elem: 1 3 0 0 -1 0 0 -1 
begin data
0 2 0 1 0 -1 0 0 
1 1 1 0 -1 0 1 -1 
1 3 0 0 -1 0 0 -1 
end data

// Const elem: 1 3 0 0 -3 0 -1 -1 
begin data
0 2 0 3 0 -4 -1 0 
1 1 3 0 -3 -1 3 -1 
1 3 0 0 -3 0 -1 -1 
end data

// Const elem: 1 3 0 0 -1 0 0 0 
begin data
0 2 0 1 0 -1 0 0 
1 1 1 0 -1 0 1 0 
1 3 0 0 -1 0 0 0 
end data

// Const elem: 1 3 0 0 -3 0 -1 0 
begin data
0 2 0 3 0 -4 -1 0 
1 1 3 0 -3 -1 3 0 
1 3 0 0 -3 0 -1 0 
end data

// Const elem: 1 3 0 0 -2 0 0 -1 
begin data
0 2 0 2 0 -2 0 0 
1 1 2 0 -2 0 2 -1 
1 3 0 0 -2 0 0 -1 
end data

// Const elem: 1 3 0 0 -4 0 -1 -1 
begin data
0 2 0 4 0 -5 -1 0 
1 1 4 0 -4 -1 4 -1 
1 3 0 0 -4 0 -1 -1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_6_4.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_6

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 1/2 1/2 1/2
0 1 0 0 0 1/2 1/2 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 1 1 1
0 0 0 0 0 0 0 1
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
0
0
next lattice vector
0
2.
0
0
0
0
next lattice vector
1.
-1.
-1.
0
1.
1.
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
0
2.
next lattice vector
0
0
0
2.
0
0
end lattice

allowed order of Wilson lines
1
1
2
1
1
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 0 0 0 1 0 0 
0 2 0 1 0 1 0 0 
0 2 0 0 0 1 -1 0 
0 2 0 1 0 1 -1 0 
new sector
1 0 0 0 0 1/2 1/2 1/2 
1 0 0 0 0 3/2 1/2 1/2 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 2 0 -1 0 
1 1 0 0 0 0 0 1 
1 1 0 0 2 0 -1 1 
1 1 0 0 1 0 0 0 
1 1 0 0 3 0 -1 0 
1 1 0 0 3 0 0 0 
1 1 0 0 5 0 -1 0 
new sector
1 2 0 0 1 -1/2 -1/2 -1/2 
1 2 0 1 1 -1/2 -1/2 -1/2 
new sector
1 3 0 0 0 0 1 -1 
1 3 0 0 -2 0 0 -1 
1 3 0 0 0 0 1 0 
1 3 0 0 -2 0 0 0 
1 3 0 0 -1 0 1 -1 
1 3 0 0 -3 0 0 -1 
1 3 0 0 -3 0 1 -1 
1 3 0 0 -5 0 0 -1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 1/2 1/2 1/2 
0 1 0 0 0 1/2 1/2 1/2 
end data

// Const elem: 0 2 0 0 0 1 0 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 1/2 1/2 1/2 
0 2 0 0 0 1 0 1 
0 3 0 0 0 1/2 -1/2 3/2 
end data

// Const elem: 0 2 0 1 0 1 0 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 2 0 1 0 1 0 1 
1 1 1 0 -1 1 0 0 
1 3 0 0 -1 1 1 -1 
end data

// Const elem: 0 2 0 0 0 1 -1 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 2 1 -1 -2 2 0 1 
1 1 1 -1 -2 1 0 0 
1 3 1 -1 -2 2 1 -1 
end data

// Const elem: 0 2 0 1 0 1 -1 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 -1 3/2 1/2 1/2 
0 2 1 0 -2 2 0 1 
0 3 0 0 -1 1/2 -1/2 3/2 
end data

// Const elem: 1 0 0 0 0 1/2 1/2 1/2 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
1 0 0 0 0 1/2 1/2 1/2 
end data

// Const elem: 1 0 0 0 0 3/2 1/2 1/2 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
1 0 0 0 0 3/2 1/2 1/2 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 2 0 -1 0 
begin data
0 2 2 0 0 1 1 0 
1 1 0 0 2 0 -1 0 
1 3 0 2 2 -1 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 1 0 0 2 0 -1 1 
begin data
0 2 2 0 0 1 1 0 
1 1 0 0 2 0 -1 1 
1 3 0 2 2 -1 0 1 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
0 2 1 0 0 0 1 0 
1 1 0 0 1 0 0 0 
1 3 0 1 1 -1 0 0 
end data

// Const elem: 1 1 0 0 3 0 -1 0 
begin data
0 2 3 0 0 1 2 0 
1 1 0 0 3 0 -1 0 
1 3 0 3 3 -2 0 0 
end data

// Const elem: 1 1 0 0 3 0 0 0 
begin data
0 2 3 0 0 0 3 0 
1 1 0 0 3 0 0 0 
1 3 0 3 3 -3 0 0 
end data

// Const elem: 1 1 0 0 5 0 -1 0 
begin data
0 2 5 0 0 1 4 0 
1 1 0 0 5 0 -1 0 
1 3 0 5 5 -4 0 0 
end data

// Const elem: 1 2 0 0 1 -1/2 -1/2 -1/2 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
1 2 0 0 1 -1/2 1/2 -1/2 
end data

// Const elem: 1 2 0 1 1 -1/2 -1/2 -1/2 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
1 2 0 1 1 -1/2 1/2 -1/2 
end data

// Const elem: 1 3 0 0 0 0 1 -1 
begin data
0 2 0 0 0 1 1 0 
1 1 0 0 0 1 0 -1 
1 3 0 0 0 0 1 -1 
end data

// Const elem: 1 3 0 0 -2 0 0 -1 
begin data
0 2 0 2 0 -2 0 0 
1 1 2 0 -2 0 2 -1 
1 3 0 0 -2 0 0 -1 
end data

// Const elem: 1 3 0 0 0 0 1 0 
begin data
0 2 0 0 0 1 1 0 
1 1 0 0 0 1 0 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 3 0 0 -2 0 0 0 
begin data
0 2 0 2 0 -2 0 0 
1 1 2 0 -2 0 2 0 
1 3 0 0 -2 0 0 0 
end data

// Const elem: 1 3 0 0 -1 0 1 -1 
begin data
0 2 0 1 0 0 1 0 
1 1 1 0 -1 1 1 -1 
1 3 0 0 -1 0 1 -1 
end data

// Const elem: 1 3 0 0 -3 0 0 -1 
begin data
0 2 0 3 0 -3 0 0 
1 1 3 0 -3 0 3 -1 
1 3 0 0 -3 0 0 -1 
end data

// Const elem: 1 3 0 0 -3 0 1 -1 
begin data
0 2 0 3 0 -2 1 0 
1 1 3 0 -3 1 3 -1 
1 3 0 0 -3 0 1 -1 
end data

// Const elem: 1 3 0 0 -5 0 0 -1 
begin data
0 2 0 5 0 -5 0 0 
1 1 5 0 -5 0 5 -1 
1 3 0 0 -5 0 0 -1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_6_5.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_6

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 1/2 0 0 0 0
0 1 1/2 0 1/2 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 2 2 2 2 2 0
1 0 0 0 0 0 2 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
0
0
next lattice vector
0
2.
0
0
0
0
next lattice vector
1.
-1.
-1.
0
1.
1.
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
0
2.
next lattice vector
0
0
0
2.
0
0
end lattice

allowed order of Wilson lines
1
1
1
1
1
2

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 1/2 1 0 0 -1/2 0 
0 2 1/2 2 0 0 -1/2 0 
0 2 1/2 1 0 -1 -3/2 0 
new sector
1 1 1 0 -1/2 0 0 0 
1 1 1 0 3/2 0 -1 0 
1 1 1 0 -1/2 0 0 1 
1 1 1 0 3/2 0 -1 1 
1 1 1 0 3/2 0 0 0 
1 1 1 0 7/2 0 -1 0 
1 1 1 0 3/2 0 0 1 
1 1 1 0 7/2 0 -1 1 
new sector
1 3 1 1/2 -3/2 1/2 1 0 
1 3 1 1/2 -7/2 1/2 0 0 
1 3 1 1/2 -3/2 1/2 1 1 
1 3 1 1/2 -7/2 1/2 0 1 
1 3 1 1/2 -5/2 1/2 1 0 
1 3 1 1/2 -9/2 1/2 0 0 
1 3 1 1/2 -5/2 1/2 1 1 
1 3 1 1/2 -9/2 1/2 0 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 1/2 0 0 0 0 
0 1 1/2 0 1/2 0 0 0 
end data

// Const elem: 0 2 1/2 1 0 0 -1/2 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 2 1/2 1 0 0 -1/2 0 
1 1 1 0 -1/2 0 0 0 
1 3 1 -1/2 -5/2 3/2 1 0 
end data

// Const elem: 0 2 1/2 2 0 0 -1/2 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 2 1/2 2 0 0 -1/2 0 
end data

// Const elem: 0 2 1/2 1 0 -1 -3/2 0 
begin data
0 0 1 -1 -2 1 1 0 
0 0 0 0 0 0 0 1 
0 2 3/2 0 -2 0 -1/2 0 
1 1 1 0 -1/2 -1 0 0 
1 3 2 -3/2 -9/2 5/2 1 0 
end data

// Const elem: 1 1 1 0 -1/2 0 0 0 
begin data
0 2 1/2 1 0 0 -1/2 0 
1 1 1 0 -1/2 0 0 0 
1 3 0 1/2 -1/2 1/2 0 0 
end data

// Const elem: 1 1 1 0 3/2 0 -1 0 
begin data
0 2 5/2 1 0 1 1/2 0 
1 1 1 0 3/2 0 -1 0 
1 3 0 5/2 3/2 -1/2 0 0 
end data

// Const elem: 1 1 1 0 -1/2 0 0 1 
begin data
0 2 1/2 1 0 0 -1/2 0 
1 1 1 0 -1/2 0 0 1 
1 3 0 1/2 -1/2 1/2 0 1 
end data

// Const elem: 1 1 1 0 3/2 0 -1 1 
begin data
0 2 5/2 1 0 1 1/2 0 
1 1 1 0 3/2 0 -1 1 
1 3 0 5/2 3/2 -1/2 0 1 
end data

// Const elem: 1 1 1 0 3/2 0 0 0 
begin data
0 2 5/2 1 0 0 3/2 0 
1 1 1 0 3/2 0 0 0 
1 3 0 5/2 3/2 -3/2 0 0 
end data

// Const elem: 1 1 1 0 7/2 0 -1 0 
begin data
0 2 9/2 1 0 1 5/2 0 
1 1 1 0 7/2 0 -1 0 
1 3 0 9/2 7/2 -5/2 0 0 
end data

// Const elem: 1 1 1 0 3/2 0 0 1 
begin data
0 2 5/2 1 0 0 3/2 0 
1 1 1 0 3/2 0 0 1 
1 3 0 5/2 3/2 -3/2 0 1 
end data

// Const elem: 1 1 1 0 7/2 0 -1 1 
begin data
0 2 9/2 1 0 1 5/2 0 
1 1 1 0 7/2 0 -1 1 
1 3 0 9/2 7/2 -5/2 0 1 
end data

// Const elem: 1 3 1 1/2 -3/2 1/2 1 0 
begin data
0 2 3/2 1 0 0 1/2 0 
1 1 2 -1 -3/2 1 1 0 
1 3 1 1/2 -3/2 1/2 1 0 
end data

// Const elem: 1 3 1 1/2 -7/2 1/2 0 0 
begin data
0 2 3/2 3 0 -3 -1/2 0 
1 1 4 -1 -7/2 0 3 0 
1 3 1 1/2 -7/2 1/2 0 0 
end data

// Const elem: 1 3 1 1/2 -3/2 1/2 1 1 
begin data
0 2 3/2 1 0 0 1/2 0 
1 1 2 -1 -3/2 1 1 1 
1 3 1 1/2 -3/2 1/2 1 1 
end data

// Const elem: 1 3 1 1/2 -7/2 1/2 0 1 
begin data
0 2 3/2 3 0 -3 -1/2 0 
1 1 4 -1 -7/2 0 3 1 
1 3 1 1/2 -7/2 1/2 0 1 
end data

// Const elem: 1 3 1 1/2 -5/2 1/2 1 0 
begin data
0 2 3/2 2 0 -1 1/2 0 
1 1 3 -1 -5/2 1 2 0 
1 3 1 1/2 -5/2 1/2 1 0 
end data

// Const elem: 1 3 1 1/2 -9/2 1/2 0 0 
begin data
0 2 3/2 4 0 -4 -1/2 0 
1 1 5 -1 -9/2 0 4 0 
1 3 1 1/2 -9/2 1/2 0 0 
end data

// Const elem: 1 3 1 1/2 -5/2 1/2 1 1 
begin data
0 2 3/2 2 0 -1 1/2 0 
1 1 3 -1 -5/2 1 2 1 
1 3 1 1/2 -5/2 1/2 1 1 
end data

// Const elem: 1 3 1 1/2 -9/2 1/2 0 1 
begin data
0 2 3/2 4 0 -4 -1/2 0 
1 1 5 -1 -9/2 0 4 1 
1 3 1 1/2 -9/2 1/2 0 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_7_1.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_7

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
0
-1.
0
next lattice vector
1.
0
0
0
1.
0
next lattice vector
0
1.
0
0
0
1.
next lattice vector
0
1.
0
0
0
-1.
next lattice vector
0
0
0
1.
1.
-1.
next lattice vector
0
0
2.
0
0
0
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2 3 4
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 0 0 1 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 0 1 0 0 0 0 
0 2 0 1 1 0 0 0 
0 2 0 1 0 1 0 0 
0 2 0 0 1 1 0 0 
new sector
0 3 0 0 0 0 0 0 
0 3 0 0 0 1 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 0 1 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 1 0 0 
1 1 0 0 0 0 0 1 
1 1 0 0 0 1 0 1 
1 1 0 0 0 0 1 0 
1 1 0 0 0 1 1 0 
1 1 0 0 0 0 1 1 
1 1 0 0 0 1 1 1 
1 1 0 0 0 0 2 0 
1 1 0 0 0 0 2 1 
1 1 0 0 0 1 3 0 
1 1 0 0 0 1 3 1 
new sector
1 2 0 0 0 0 0 0 
1 2 0 -1 0 -1 1 0 
1 2 0 0 0 0 0 1 
1 2 0 -1 0 -1 1 1 
new sector
1 3 0 0 0 0 0 0 
1 3 0 0 0 1 0 0 
1 3 0 0 0 0 0 1 
1 3 0 0 0 1 0 1 
1 3 0 0 0 0 -1 0 
1 3 0 0 0 1 -1 0 
1 3 0 0 0 0 -1 1 
1 3 0 0 0 1 -1 1 
1 3 0 0 0 0 -2 0 
1 3 0 0 0 0 -2 1 
1 3 0 0 0 1 -3 0 
1 3 0 0 0 1 -3 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 1 -1 1 -1 2 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 1 0 0 
begin data
0 0 1 -1 1 -1 2 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 1 0 0 
0 2 0 -1 0 1 0 0 
0 3 0 -1 0 0 0 0 
1 0 1 -1 0 0 1 0 
1 1 0 0 0 1 -1 0 
1 2 -1 0 0 1 -1 0 
1 3 0 -1 0 0 1 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 1 -1 1 -1 2 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 1 0 0 0 0 
begin data
0 0 1 -1 1 -1 2 0 
0 0 0 0 0 0 0 1 
0 2 0 1 0 0 0 0 
end data

// Const elem: 0 2 0 1 1 0 0 0 
begin data
0 0 1 -1 1 -1 2 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 0 -1 0 
0 2 0 1 1 0 0 0 
0 3 0 0 1 0 1 0 
1 0 0 0 1 -1 1 0 
1 1 0 1 0 0 0 0 
1 2 0 1 0 1 -1 0 
1 3 0 0 1 0 0 0 
end data

// Const elem: 0 2 0 1 0 1 0 0 
begin data
0 0 1 -1 1 -1 2 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 0 0 0 
0 2 0 1 0 1 0 0 
0 3 0 0 0 1 0 0 
1 0 0 0 0 0 1 0 
1 1 0 1 -1 1 -1 0 
1 2 0 1 0 1 -1 0 
1 3 0 0 1 0 1 0 
end data

// Const elem: 0 2 0 0 1 1 0 0 
begin data
0 0 1 -1 1 -1 2 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 1 -1 0 
0 2 0 0 1 1 0 0 
0 3 0 -1 1 0 1 0 
1 0 0 0 0 0 0 0 
1 1 0 1 0 1 -1 0 
1 2 0 0 1 1 0 0 
1 3 0 -1 1 0 1 0 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 1 -1 1 -1 2 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 3 0 0 0 1 0 0 
begin data
0 0 1 -1 1 -1 2 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 0 0 0 
0 2 0 1 0 1 0 0 
0 3 0 0 0 1 0 0 
1 0 0 0 0 0 1 0 
1 1 1 0 0 0 1 0 
1 2 0 1 0 1 -1 0 
1 3 -1 1 0 1 -1 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 -1 0 0 0 0 0 
0 2 -1 0 -1 0 0 0 
0 3 0 0 -1 0 0 0 
1 0 0 0 0 0 1 0 
1 1 1 0 0 0 1 0 
1 2 1 0 1 0 1 0 
1 3 0 0 1 0 1 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 0 1 1 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 -1 0 0 0 0 0 
0 2 -1 0 -1 0 0 0 
0 3 0 0 -1 0 0 0 
1 0 0 0 0 0 1 1 
1 1 1 0 0 0 1 1 
1 2 1 0 1 0 1 1 
1 3 0 0 1 0 1 1 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 2 -1 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 3 -1 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 1 0 0 0 1 0 1 
begin data
0 2 -1 0 0 1 0 0 
1 1 0 0 0 1 0 1 
1 3 -1 0 0 0 0 1 
end data

// Const elem: 1 1 0 0 0 0 1 0 
begin data
0 2 -1 1 0 0 0 0 
1 1 0 0 0 0 1 0 
1 3 0 0 1 -1 1 0 
end data

// Const elem: 1 1 0 0 0 1 1 0 
begin data
0 1 -1 1 1 0 0 0 
0 2 -2 1 0 1 0 0 
0 3 -1 0 -1 1 0 0 
1 0 -1 1 0 0 1 0 
1 1 0 0 0 1 1 0 
1 2 0 -1 1 0 1 0 
1 3 -1 0 1 -1 1 0 
end data

// Const elem: 1 1 0 0 0 0 1 1 
begin data
0 2 -1 1 0 0 0 0 
1 1 0 0 0 0 1 1 
1 3 0 0 1 -1 1 1 
end data

// Const elem: 1 1 0 0 0 1 1 1 
begin data
0 1 -1 1 1 0 0 0 
0 2 -2 1 0 1 0 0 
0 3 -1 0 -1 1 0 0 
1 0 -1 1 0 0 1 1 
1 1 0 0 0 1 1 1 
1 2 0 -1 1 0 1 1 
1 3 -1 0 1 -1 1 1 
end data

// Const elem: 1 1 0 0 0 0 2 0 
begin data
0 1 -1 1 1 -1 0 0 
0 2 -2 2 0 0 0 0 
0 3 -1 1 -1 1 0 0 
1 0 -1 1 1 -1 2 0 
1 1 0 0 0 0 2 0 
1 2 1 -1 1 -1 2 0 
1 3 0 0 2 -2 2 0 
end data

// Const elem: 1 1 0 0 0 0 2 1 
begin data
0 1 -1 1 1 -1 0 0 
0 2 -2 2 0 0 0 0 
0 3 -1 1 -1 1 0 0 
1 0 -1 1 1 -1 2 1 
1 1 0 0 0 0 2 1 
1 2 1 -1 1 -1 2 1 
1 3 0 0 2 -2 2 1 
end data

// Const elem: 1 1 0 0 0 1 3 0 
begin data
0 1 -2 2 2 -1 0 0 
0 2 -4 3 0 1 0 0 
0 3 -2 1 -2 2 0 0 
1 0 -2 2 1 -1 3 0 
1 1 0 0 0 1 3 0 
1 2 1 -2 2 -1 3 0 
1 3 -1 0 3 -3 3 0 
end data

// Const elem: 1 1 0 0 0 1 3 1 
begin data
0 1 -2 2 2 -1 0 0 
0 2 -4 3 0 1 0 0 
0 3 -2 1 -2 2 0 0 
1 0 -2 2 1 -1 3 1 
1 1 0 0 0 1 3 1 
1 2 1 -2 2 -1 3 1 
1 3 -1 0 3 -3 3 1 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 -1 0 -1 1 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 1 -1 0 0 0 0 0 
0 2 -1 0 -1 0 0 0 
0 3 0 0 -1 0 0 0 
1 0 0 0 0 0 1 0 
1 1 -1 0 0 0 1 0 
1 2 -1 0 -1 0 1 0 
1 3 0 0 -1 0 1 0 
end data

// Const elem: 1 2 0 0 0 0 0 1 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 2 0 -1 0 -1 1 1 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 1 -1 0 0 0 0 0 
0 2 -1 0 -1 0 0 0 
0 3 0 0 -1 0 0 0 
1 0 0 0 0 0 1 1 
1 1 -1 0 0 0 1 1 
1 2 -1 0 -1 0 1 1 
1 3 0 0 -1 0 1 1 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 3 0 0 0 1 0 0 
begin data
0 2 1 0 0 1 0 0 
1 1 1 0 0 0 0 0 
1 3 0 0 0 1 0 0 
end data

// Const elem: 1 3 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 3 0 0 0 1 0 1 
begin data
0 2 1 0 0 1 0 0 
1 1 1 0 0 0 0 1 
1 3 0 0 0 1 0 1 
end data

// Const elem: 1 3 0 0 0 0 -1 0 
begin data
0 2 0 0 1 -1 0 0 
1 1 -1 1 0 0 -1 0 
1 3 0 0 0 0 -1 0 
end data

// Const elem: 1 3 0 0 0 1 -1 0 
begin data
0 1 1 0 0 0 0 0 
0 2 1 0 1 0 0 0 
0 3 0 0 1 0 0 0 
1 0 0 0 0 0 -1 0 
1 1 0 1 0 0 -1 0 
1 2 0 1 0 1 -1 0 
1 3 0 0 0 1 -1 0 
end data

// Const elem: 1 3 0 0 0 0 -1 1 
begin data
0 2 0 0 1 -1 0 0 
1 1 -1 1 0 0 -1 1 
1 3 0 0 0 0 -1 1 
end data

// Const elem: 1 3 0 0 0 1 -1 1 
begin data
0 1 1 0 0 0 0 0 
0 2 1 0 1 0 0 0 
0 3 0 0 1 0 0 0 
1 0 0 0 0 0 -1 1 
1 1 0 1 0 0 -1 1 
1 2 0 1 0 1 -1 1 
1 3 0 0 0 1 -1 1 
end data

// Const elem: 1 3 0 0 0 0 -2 0 
begin data
0 1 1 -1 1 -1 0 0 
0 2 0 0 2 -2 0 0 
0 3 -1 1 1 -1 0 0 
1 0 -1 1 1 -1 -2 0 
1 1 -2 2 0 0 -2 0 
1 2 -1 1 -1 1 -2 0 
1 3 0 0 0 0 -2 0 
end data

// Const elem: 1 3 0 0 0 0 -2 1 
begin data
0 1 1 -1 1 -1 0 0 
0 2 0 0 2 -2 0 0 
0 3 -1 1 1 -1 0 0 
1 0 -1 1 1 -1 -2 1 
1 1 -2 2 0 0 -2 1 
1 2 -1 1 -1 1 -2 1 
1 3 0 0 0 0 -2 1 
end data

// Const elem: 1 3 0 0 0 1 -3 0 
begin data
0 1 2 -1 1 -1 0 0 
0 2 1 0 3 -2 0 0 
0 3 -1 1 2 -1 0 0 
1 0 -1 1 1 -1 -3 0 
1 1 -2 3 0 0 -3 0 
1 2 -1 2 -1 2 -3 0 
1 3 0 0 0 1 -3 0 
end data

// Const elem: 1 3 0 0 0 1 -3 1 
begin data
0 1 2 -1 1 -1 0 0 
0 2 1 0 3 -2 0 0 
0 3 -1 1 2 -1 0 0 
1 0 -1 1 1 -1 -3 1 
1 1 -2 3 0 0 -3 1 
1 2 -1 2 -1 2 -3 1 
1 3 0 0 0 1 -3 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_7_2.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_7

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 1/2
0 1 0 0 0 0 0 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
0
-1.
0
next lattice vector
1.
0
0
0
1.
0
next lattice vector
0
1.
0
0
0
1.
next lattice vector
0
1.
0
0
0
-1.
next lattice vector
0
0
0
1.
1.
-1.
next lattice vector
0
0
2.
0
0
0
end lattice

allowed order of Wilson lines
2
2
2
2
2
1

begin identical WLs
 1 2 3 4
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 0 1 0 0 0 0 
0 2 0 1 1 0 0 0 
0 2 0 1 0 1 0 0 
0 2 0 0 1 1 0 0 
new sector
1 0 0 0 0 0 0 1/2 
1 0 0 0 0 0 1 1/2 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 1 0 0 
1 1 0 0 0 1 0 1 
1 1 0 0 0 0 1 0 
1 1 0 0 0 1 1 0 
1 1 0 0 0 0 1 1 
1 1 0 0 0 0 2 0 
1 1 0 0 0 1 3 0 
new sector
1 2 0 0 0 0 0 -1/2 
1 2 0 -1 0 -1 1 -1/2 
new sector
1 3 0 0 0 0 0 -1 
1 3 0 0 0 1 0 -1 
1 3 0 0 0 1 0 0 
1 3 0 0 0 0 -1 -1 
1 3 0 0 0 1 -1 -1 
1 3 0 0 0 0 -1 0 
1 3 0 0 0 0 -2 -1 
1 3 0 0 0 1 -3 -1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 1/2 
0 1 0 0 0 0 0 1/2 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 1 -1 1 -1 2 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 1/2 
0 2 0 0 0 0 0 1 
0 3 0 0 0 0 0 3/2 
1 0 0 0 0 0 0 1/2 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 -1/2 
1 3 0 0 0 0 0 -1 
end data

// Const elem: 0 2 0 1 0 0 0 0 
begin data
0 0 1 -1 1 -1 2 0 
0 0 0 0 0 0 0 1 
0 2 0 1 0 0 0 1 
end data

// Const elem: 0 2 0 1 1 0 0 0 
begin data
0 0 1 -1 1 -1 2 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 0 -1 1/2 
0 2 0 1 1 0 0 1 
0 3 0 0 1 0 1 3/2 
1 0 0 0 1 -1 1 1/2 
1 1 0 1 0 0 0 0 
1 2 0 1 0 1 -1 -1/2 
1 3 0 0 1 0 0 -1 
end data

// Const elem: 0 2 0 1 0 1 0 0 
begin data
0 0 1 -1 1 -1 2 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 0 0 1/2 
0 2 0 1 0 1 0 1 
0 3 0 0 0 1 0 3/2 
1 0 0 0 0 0 1 1/2 
1 1 0 1 -1 1 -1 0 
1 2 0 1 0 1 -1 -1/2 
1 3 0 0 1 0 1 -1 
end data

// Const elem: 0 2 0 0 1 1 0 0 
begin data
0 0 1 -1 1 -1 2 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 1 -1 1/2 
0 2 0 0 1 1 0 1 
0 3 0 -1 1 0 1 3/2 
1 0 0 0 0 0 0 1/2 
1 1 0 1 0 1 -1 0 
1 2 0 0 1 1 0 -1/2 
1 3 0 -1 1 0 1 -1 
end data

// Const elem: 1 0 0 0 0 0 0 1/2 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 1/2 
1 2 0 0 0 0 0 1/2 
end data

// Const elem: 1 0 0 0 0 0 1 1/2 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 2 -1 0 -1 0 0 0 
1 0 0 0 0 0 1 1/2 
1 2 1 0 1 0 1 1/2 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 2 -1 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 3 -1 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 1 
begin data
0 2 -1 0 0 1 0 0 
1 1 0 0 0 1 0 1 
1 3 -1 0 0 0 0 1 
end data

// Const elem: 1 1 0 0 0 0 1 0 
begin data
0 2 -1 1 0 0 0 0 
1 1 0 0 0 0 1 0 
1 3 0 0 1 -1 1 0 
end data

// Const elem: 1 1 0 0 0 1 1 0 
begin data
0 2 -2 1 0 1 0 0 
1 1 0 0 0 1 1 0 
1 3 -1 0 1 -1 1 0 
end data

// Const elem: 1 1 0 0 0 0 1 1 
begin data
0 2 -1 1 0 0 0 0 
1 1 0 0 0 0 1 1 
1 3 0 0 1 -1 1 1 
end data

// Const elem: 1 1 0 0 0 0 2 0 
begin data
0 2 -2 2 0 0 0 0 
1 1 0 0 0 0 2 0 
1 3 0 0 2 -2 2 0 
end data

// Const elem: 1 1 0 0 0 1 3 0 
begin data
0 2 -4 3 0 1 0 0 
1 1 0 0 0 1 3 0 
1 3 -1 0 3 -3 3 0 
end data

// Const elem: 1 2 0 0 0 0 0 -1/2 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 -1/2 
1 2 0 0 0 0 0 -1/2 
end data

// Const elem: 1 2 0 -1 0 -1 1 -1/2 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 2 -1 0 -1 0 0 0 
1 0 0 0 0 0 1 -1/2 
1 2 -1 0 -1 0 1 -1/2 
end data

// Const elem: 1 3 0 0 0 0 0 -1 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 -1 
1 3 0 0 0 0 0 -1 
end data

// Const elem: 1 3 0 0 0 1 0 -1 
begin data
0 2 1 0 0 1 0 0 
1 1 1 0 0 0 0 -1 
1 3 0 0 0 1 0 -1 
end data

// Const elem: 1 3 0 0 0 1 0 0 
begin data
0 2 1 0 0 1 0 0 
1 1 1 0 0 0 0 0 
1 3 0 0 0 1 0 0 
end data

// Const elem: 1 3 0 0 0 0 -1 -1 
begin data
0 2 0 0 1 -1 0 0 
1 1 -1 1 0 0 -1 -1 
1 3 0 0 0 0 -1 -1 
end data

// Const elem: 1 3 0 0 0 1 -1 -1 
begin data
0 2 1 0 1 0 0 0 
1 1 0 1 0 0 -1 -1 
1 3 0 0 0 1 -1 -1 
end data

// Const elem: 1 3 0 0 0 0 -1 0 
begin data
0 2 0 0 1 -1 0 0 
1 1 -1 1 0 0 -1 0 
1 3 0 0 0 0 -1 0 
end data

// Const elem: 1 3 0 0 0 0 -2 -1 
begin data
0 2 0 0 2 -2 0 0 
1 1 -2 2 0 0 -2 -1 
1 3 0 0 0 0 -2 -1 
end data

// Const elem: 1 3 0 0 0 1 -3 -1 
begin data
0 2 1 0 3 -2 0 0 
1 1 -2 3 0 0 -3 -1 
1 3 0 0 0 1 -3 -1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_7_3.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_7

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 1/2 1/2 1/2 0
0 1 0 0 1/2 0 1/2 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
0
-1.
0
next lattice vector
1.
0
0
0
1.
0
next lattice vector
0
1.
0
0
0
1.
next lattice vector
0
1.
0
0
0
-1.
next lattice vector
0
0
0
1.
1.
-1.
next lattice vector
0
0
2.
0
0
0
end lattice

allowed order of Wilson lines
1
1
1
1
1
2

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 0 -1/2 1/2 0 0 0 
0 2 0 1/2 1/2 0 0 0 
0 2 0 1/2 3/2 0 0 0 
0 2 0 -1/2 1/2 1 0 0 
new sector
1 0 0 0 1/2 -1/2 1/2 0 
1 0 0 0 1/2 -1/2 1/2 1 
new sector
1 1 0 0 1/2 1 0 0 
1 1 0 0 1/2 2 0 0 
1 1 0 0 1/2 1 0 1 
1 1 0 0 1/2 2 0 1 
1 1 0 0 1/2 1 1 0 
1 1 0 0 1/2 1 1 1 
1 1 0 0 1/2 2 2 0 
1 1 0 0 1/2 2 2 1 
new sector
1 2 -1/2 0 1/2 1 -1/2 0 
1 2 -1/2 0 1/2 1 -1/2 1 
new sector
1 3 -1 1/2 0 1 -1 0 
1 3 -1 1/2 0 2 -1 0 
1 3 -1 1/2 0 1 -1 1 
1 3 -1 1/2 0 2 -1 1 
1 3 -1 1/2 0 2 -2 0 
1 3 -1 1/2 0 2 -2 1 
1 3 -1 1/2 0 1 -3 0 
1 3 -1 1/2 0 1 -3 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 1/2 1/2 1/2 0 
0 1 0 0 1/2 0 1/2 0 
end data

// Const elem: 0 2 0 -1/2 1/2 0 0 0 
begin data
0 0 1 -1 1 -1 2 0 
0 0 0 0 0 0 0 1 
0 2 0 -1/2 1/2 0 0 0 
1 1 0 0 1/2 0 0 0 
1 3 -1 1/2 -1 1 -2 0 
end data

// Const elem: 0 2 0 1/2 1/2 0 0 0 
begin data
0 0 1 -1 1 -1 2 0 
0 0 0 0 0 0 0 1 
0 2 0 1/2 1/2 0 0 0 
1 0 0 0 1/2 -1/2 1/2 0 
1 2 -1/2 1 -1/2 1 -3/2 0 
end data

// Const elem: 0 2 0 1/2 3/2 0 0 0 
begin data
0 0 1 -1 1 -1 2 0 
0 0 0 0 0 0 0 1 
0 2 0 1/2 3/2 0 0 0 
1 1 0 1 1/2 0 0 0 
1 3 -1 1/2 0 1 -2 0 
end data

// Const elem: 0 2 0 -1/2 1/2 1 0 0 
begin data
0 0 1 -1 1 -1 2 0 
0 0 0 0 0 0 0 1 
0 2 0 -1/2 1/2 1 0 0 
1 0 0 0 -1/2 1/2 -1/2 0 
1 2 -1/2 0 1/2 1 -1/2 0 
end data

// Const elem: 1 0 0 0 1/2 -1/2 1/2 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 2 -1 -1/2 1/2 0 0 0 
1 0 0 0 3/2 1/2 1/2 0 
1 2 1/2 0 3/2 1 1/2 0 
end data

// Const elem: 1 0 0 0 1/2 -1/2 1/2 1 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 2 -1 -1/2 1/2 0 0 0 
1 0 0 0 3/2 1/2 1/2 1 
1 2 1/2 0 3/2 1 1/2 1 
end data

// Const elem: 1 1 0 0 1/2 1 0 0 
begin data
0 2 -1 -1/2 1/2 1 0 0 
1 1 0 0 1/2 1 0 0 
1 3 -1 -1/2 0 0 0 0 
end data

// Const elem: 1 1 0 0 1/2 2 0 0 
begin data
0 2 -2 -1/2 1/2 2 0 0 
1 1 0 0 1/2 2 0 0 
1 3 -2 -1/2 0 0 0 0 
end data

// Const elem: 1 1 0 0 1/2 1 0 1 
begin data
0 2 -1 -1/2 1/2 1 0 0 
1 1 0 0 1/2 1 0 1 
1 3 -1 -1/2 0 0 0 1 
end data

// Const elem: 1 1 0 0 1/2 2 0 1 
begin data
0 2 -2 -1/2 1/2 2 0 0 
1 1 0 0 1/2 2 0 1 
1 3 -2 -1/2 0 0 0 1 
end data

// Const elem: 1 1 0 0 1/2 1 1 0 
begin data
0 2 -2 1/2 1/2 1 0 0 
1 1 0 0 1/2 1 1 0 
1 3 -1 -1/2 1 -1 1 0 
end data

// Const elem: 1 1 0 0 1/2 1 1 1 
begin data
0 2 -2 1/2 1/2 1 0 0 
1 1 0 0 1/2 1 1 1 
1 3 -1 -1/2 1 -1 1 1 
end data

// Const elem: 1 1 0 0 1/2 2 2 0 
begin data
0 2 -4 3/2 1/2 2 0 0 
1 1 0 0 1/2 2 2 0 
1 3 -2 -1/2 2 -2 2 0 
end data

// Const elem: 1 1 0 0 1/2 2 2 1 
begin data
0 2 -4 3/2 1/2 2 0 0 
1 1 0 0 1/2 2 2 1 
1 3 -2 -1/2 2 -2 2 1 
end data

// Const elem: 1 2 -1/2 0 1/2 1 -1/2 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 2 0 -1/2 3/2 0 0 0 
1 0 0 0 -1/2 1/2 -1/2 0 
1 2 -1/2 0 1/2 1 -1/2 0 
end data

// Const elem: 1 2 -1/2 0 1/2 1 -1/2 1 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 2 0 -1/2 3/2 0 0 0 
1 0 0 0 -1/2 1/2 -1/2 1 
1 2 -1/2 0 1/2 1 -1/2 1 
end data

// Const elem: 1 3 -1 1/2 0 1 -1 0 
begin data
0 2 0 1/2 1/2 1 0 0 
1 1 0 1 -1/2 1 -1 0 
1 3 -1 1/2 0 1 -1 0 
end data

// Const elem: 1 3 -1 1/2 0 2 -1 0 
begin data
0 2 1 1/2 1/2 2 0 0 
1 1 1 1 -1/2 1 -1 0 
1 3 -1 1/2 0 2 -1 0 
end data

// Const elem: 1 3 -1 1/2 0 1 -1 1 
begin data
0 2 0 1/2 1/2 1 0 0 
1 1 0 1 -1/2 1 -1 1 
1 3 -1 1/2 0 1 -1 1 
end data

// Const elem: 1 3 -1 1/2 0 2 -1 1 
begin data
0 2 1 1/2 1/2 2 0 0 
1 1 1 1 -1/2 1 -1 1 
1 3 -1 1/2 0 2 -1 1 
end data

// Const elem: 1 3 -1 1/2 0 2 -2 0 
begin data
0 2 1 1/2 3/2 1 0 0 
1 1 0 2 -1/2 1 -2 0 
1 3 -1 1/2 0 2 -2 0 
end data

// Const elem: 1 3 -1 1/2 0 2 -2 1 
begin data
0 2 1 1/2 3/2 1 0 0 
1 1 0 2 -1/2 1 -2 1 
1 3 -1 1/2 0 2 -2 1 
end data

// Const elem: 1 3 -1 1/2 0 1 -3 0 
begin data
0 2 0 1/2 5/2 -1 0 0 
1 1 -2 3 -1/2 1 -3 0 
1 3 -1 1/2 0 1 -3 0 
end data

// Const elem: 1 3 -1 1/2 0 1 -3 1 
begin data
0 2 0 1/2 5/2 -1 0 0 
1 1 -2 3 -1/2 1 -3 1 
1 3 -1 1/2 0 1 -3 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_8_1.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_8

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
1.
0
1.
0
0
next lattice vector
1.
-1.
0
-1.
0
0
next lattice vector
-1.
1.
0
-1.
0
0
next lattice vector
0
0
1.
0
1.
1.
next lattice vector
0
0
1.
0
-1.
-1.
next lattice vector
0
0
-1.
0
1.
-1.
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2 3
 4 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 1 0 1 0 0 0 
0 2 0 0 0 0 1 1 
0 2 1 0 1 0 1 1 
new sector
0 3 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 0 0 0 0 1 1 0 
1 0 0 0 0 1 0 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 1 0 0 0 
1 1 0 0 2 0 0 0 
1 1 0 0 0 0 0 -1 
1 1 0 0 1 0 0 -1 
1 1 0 0 2 0 0 -1 
1 1 0 0 3 0 0 -1 
1 1 0 0 0 0 0 -2 
1 1 0 0 1 0 0 -2 
1 1 0 0 2 0 0 -2 
new sector
1 2 0 0 0 0 0 0 
1 2 0 1 0 0 0 0 
1 2 0 1 1 0 0 0 
1 2 1 1 0 0 0 0 
new sector
1 3 0 0 0 0 0 0 
1 3 0 0 1 0 0 0 
1 3 0 0 2 0 0 0 
1 3 0 0 0 0 0 1 
1 3 0 0 1 0 0 1 
1 3 0 0 2 0 0 1 
1 3 0 0 3 0 0 1 
1 3 0 0 0 0 0 2 
1 3 0 0 1 0 0 2 
1 3 0 0 2 0 0 2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 1 1 0 
0 0 0 1 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 1 1 0 
0 0 0 1 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 2 1 0 1 0 0 0 
begin data
0 0 0 0 0 1 1 0 
0 0 0 1 1 0 0 0 
0 1 1 0 0 0 0 0 
0 2 1 0 1 0 0 0 
0 3 0 0 1 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
1 2 1 0 1 0 0 0 
1 3 0 0 1 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 1 1 
begin data
0 0 0 0 0 1 1 0 
0 0 0 1 1 0 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 -1 0 1 
0 3 0 0 0 -1 0 0 
1 0 0 0 0 -1 0 1 
1 1 0 0 0 -1 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 1 
end data

// Const elem: 0 2 1 0 1 0 1 1 
begin data
0 0 0 0 0 1 1 0 
0 0 0 1 1 0 0 0 
0 1 1 0 0 0 0 1 
0 2 1 0 1 -1 0 1 
0 3 0 0 1 -1 0 0 
1 0 0 0 0 -1 0 1 
1 1 1 0 0 -1 0 0 
1 2 1 0 1 0 0 0 
1 3 0 0 1 0 0 1 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 0 0 1 1 0 
0 0 0 1 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 1 1 0 0 0 0 
1 0 0 0 0 1 0 0 
end data

// Const elem: 1 0 0 0 0 1 1 0 
begin data
0 0 1 0 1 0 0 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 1 1 0 
1 1 0 0 0 1 1 0 
1 2 0 0 0 1 1 0 
1 3 0 0 0 1 1 0 
end data

// Const elem: 1 0 0 0 0 1 0 1 
begin data
0 0 1 0 1 0 0 0 
0 0 1 1 0 0 0 0 
0 2 0 0 0 1 0 1 
1 0 0 0 0 1 0 1 
1 2 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
0 2 -1 -1 0 0 0 0 
1 1 0 0 1 0 0 0 
1 3 -1 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 2 0 0 0 
begin data
0 1 0 -1 1 0 0 0 
0 2 -2 -2 0 0 0 0 
0 3 -2 -1 -1 0 0 0 
1 0 0 1 1 0 0 0 
1 1 0 0 2 0 0 0 
1 2 -2 -1 1 0 0 0 
1 3 -2 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 -1 
begin data
0 2 0 0 0 -1 0 -1 
1 1 0 0 0 0 0 -1 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 1 0 0 1 0 0 -1 
begin data
0 2 -1 -1 0 -1 0 -1 
1 1 0 0 1 0 0 -1 
1 3 -1 0 0 0 1 0 
end data

// Const elem: 1 1 0 0 2 0 0 -1 
begin data
0 2 -2 -2 0 -1 0 -1 
1 1 0 0 2 0 0 -1 
1 3 -2 0 0 0 1 0 
end data

// Const elem: 1 1 0 0 3 0 0 -1 
begin data
0 2 -3 -3 0 -1 0 -1 
1 1 0 0 3 0 0 -1 
1 3 -3 0 0 0 1 0 
end data

// Const elem: 1 1 0 0 0 0 0 -2 
begin data
0 1 0 0 0 -1 1 0 
0 2 0 0 0 -2 0 -2 
0 3 0 0 0 -1 -1 -2 
1 0 0 0 0 -1 1 -2 
1 1 0 0 0 0 0 -2 
1 2 0 0 0 1 1 0 
1 3 0 0 0 0 2 0 
end data

// Const elem: 1 1 0 0 1 0 0 -2 
begin data
0 2 -1 -1 0 -2 0 -2 
1 1 0 0 1 0 0 -2 
1 3 -1 0 0 0 2 0 
end data

// Const elem: 1 1 0 0 2 0 0 -2 
begin data
0 1 0 -1 1 -1 1 0 
0 2 -2 -2 0 -2 0 -2 
0 3 -2 -1 -1 -1 -1 -2 
1 0 0 1 1 -1 1 -2 
1 1 0 0 2 0 0 -2 
1 2 -2 -1 1 1 1 0 
1 3 -2 0 0 0 2 0 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 0 0 1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 1 0 0 0 0 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 0 0 1 0 1 
1 2 0 1 0 0 0 0 
end data

// Const elem: 1 2 0 1 1 0 0 0 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 0 0 1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 1 1 0 0 0 
1 1 0 1 1 0 0 0 
1 2 0 1 1 0 0 0 
1 3 0 1 1 0 0 0 
end data

// Const elem: 1 2 1 1 0 0 0 0 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 0 0 1 0 1 
0 2 1 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 1 1 0 0 0 0 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 3 0 0 1 0 0 0 
begin data
0 2 1 0 1 0 0 0 
1 1 1 1 1 0 0 0 
1 3 0 0 1 0 0 0 
end data

// Const elem: 1 3 0 0 2 0 0 0 
begin data
0 1 2 1 1 0 0 0 
0 2 2 0 2 0 0 0 
0 3 0 -1 1 0 0 0 
1 0 0 1 1 0 0 0 
1 1 2 2 2 0 0 0 
1 2 2 1 3 0 0 0 
1 3 0 0 2 0 0 0 
end data

// Const elem: 1 3 0 0 0 0 0 1 
begin data
0 2 0 0 0 0 1 1 
1 1 0 0 0 -1 0 0 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 3 0 0 1 0 0 1 
begin data
0 2 1 0 1 0 1 1 
1 1 1 1 1 -1 0 0 
1 3 0 0 1 0 0 1 
end data

// Const elem: 1 3 0 0 2 0 0 1 
begin data
0 2 2 0 2 0 1 1 
1 1 2 2 2 -1 0 0 
1 3 0 0 2 0 0 1 
end data

// Const elem: 1 3 0 0 3 0 0 1 
begin data
0 2 3 0 3 0 1 1 
1 1 3 3 3 -1 0 0 
1 3 0 0 3 0 0 1 
end data

// Const elem: 1 3 0 0 0 0 0 2 
begin data
0 1 0 0 0 1 1 2 
0 2 0 0 0 0 2 2 
0 3 0 0 0 -1 1 0 
1 0 0 0 0 -1 1 2 
1 1 0 0 0 -2 0 0 
1 2 0 0 0 -1 -1 0 
1 3 0 0 0 0 0 2 
end data

// Const elem: 1 3 0 0 1 0 0 2 
begin data
0 2 1 0 1 0 2 2 
1 1 1 1 1 -2 0 0 
1 3 0 0 1 0 0 2 
end data

// Const elem: 1 3 0 0 2 0 0 2 
begin data
0 1 2 1 1 1 1 2 
0 2 2 0 2 0 2 2 
0 3 0 -1 1 -1 1 0 
1 0 0 1 1 -1 1 2 
1 1 2 2 2 -2 0 0 
1 2 2 1 3 -1 -1 0 
1 3 0 0 2 0 0 2 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_8_2.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_8

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 1/2 0 1/2 0 0 0
0 1 0 1/2 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
1.
0
1.
0
0
next lattice vector
1.
-1.
0
-1.
0
0
next lattice vector
-1.
1.
0
-1.
0
0
next lattice vector
0
0
1.
0
1.
1.
next lattice vector
0
0
1.
0
-1.
-1.
next lattice vector
0
0
-1.
0
1.
-1.
end lattice

allowed order of Wilson lines
1
1
1
2
2
2

begin identical WLs
 4 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 3/2 1 1/2 0 0 0 
0 2 3/2 1 1/2 0 1 1 
new sector
1 1 1/2 0 0 0 0 0 
1 1 1/2 0 1 0 0 0 
1 1 1/2 0 0 0 0 -1 
1 1 1/2 0 1 0 0 -1 
1 1 1/2 0 2 0 0 -1 
1 1 1/2 0 3 0 0 -1 
1 1 1/2 0 0 0 0 -2 
1 1 1/2 0 1 0 0 -2 
new sector
1 2 1 0 0 0 0 0 
1 2 1 1 0 0 0 0 
new sector
1 3 1 -1/2 0 0 0 0 
1 3 1 -1/2 1 0 0 0 
1 3 1 -1/2 0 0 0 1 
1 3 1 -1/2 1 0 0 1 
1 3 1 -1/2 2 0 0 1 
1 3 1 -1/2 3 0 0 1 
1 3 1 -1/2 0 0 0 2 
1 3 1 -1/2 1 0 0 2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1/2 0 1/2 0 0 0 
0 1 0 1/2 0 0 0 0 
end data

// Const elem: 0 2 3/2 1 1/2 0 0 0 
begin data
0 0 0 0 0 1 1 0 
0 0 0 1 1 0 0 0 
0 2 3/2 1 1/2 0 0 0 
1 1 1/2 0 -1 0 0 0 
1 3 1 -1/2 0 0 0 0 
end data

// Const elem: 0 2 3/2 1 1/2 0 1 1 
begin data
0 0 0 0 0 1 1 0 
0 0 0 1 1 0 0 0 
0 2 3/2 1 1/2 -1 0 1 
1 1 1/2 0 -1 -1 0 0 
1 3 1 -1/2 0 0 0 1 
end data

// Const elem: 1 1 1/2 0 0 0 0 0 
begin data
0 2 1/2 0 1/2 0 0 0 
1 1 1/2 0 0 0 0 0 
1 3 0 -1/2 0 0 0 0 
end data

// Const elem: 1 1 1/2 0 1 0 0 0 
begin data
0 2 -1/2 -1 1/2 0 0 0 
1 1 1/2 0 1 0 0 0 
1 3 -1 -1/2 0 0 0 0 
end data

// Const elem: 1 1 1/2 0 0 0 0 -1 
begin data
0 2 1/2 0 1/2 -1 0 -1 
1 1 1/2 0 0 0 0 -1 
1 3 0 -1/2 0 0 1 0 
end data

// Const elem: 1 1 1/2 0 1 0 0 -1 
begin data
0 2 -1/2 -1 1/2 -1 0 -1 
1 1 1/2 0 1 0 0 -1 
1 3 -1 -1/2 0 0 1 0 
end data

// Const elem: 1 1 1/2 0 2 0 0 -1 
begin data
0 2 -3/2 -2 1/2 -1 0 -1 
1 1 1/2 0 2 0 0 -1 
1 3 -2 -1/2 0 0 1 0 
end data

// Const elem: 1 1 1/2 0 3 0 0 -1 
begin data
0 2 -5/2 -3 1/2 -1 0 -1 
1 1 1/2 0 3 0 0 -1 
1 3 -3 -1/2 0 0 1 0 
end data

// Const elem: 1 1 1/2 0 0 0 0 -2 
begin data
0 2 1/2 0 1/2 -2 0 -2 
1 1 1/2 0 0 0 0 -2 
1 3 0 -1/2 0 0 2 0 
end data

// Const elem: 1 1 1/2 0 1 0 0 -2 
begin data
0 2 -1/2 -1 1/2 -2 0 -2 
1 1 1/2 0 1 0 0 -2 
1 3 -1 -1/2 0 0 2 0 
end data

// Const elem: 1 2 1 0 0 0 0 0 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 0 0 1 0 1 
1 2 1 0 0 0 0 0 
end data

// Const elem: 1 2 1 1 0 0 0 0 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 0 0 1 0 1 
1 2 1 1 0 0 0 0 
end data

// Const elem: 1 3 1 -1/2 0 0 0 0 
begin data
0 2 3/2 1 1/2 0 0 0 
1 1 1/2 0 -1 0 0 0 
1 3 1 -1/2 0 0 0 0 
end data

// Const elem: 1 3 1 -1/2 1 0 0 0 
begin data
0 2 5/2 1 3/2 0 0 0 
1 1 3/2 1 0 0 0 0 
1 3 1 -1/2 1 0 0 0 
end data

// Const elem: 1 3 1 -1/2 0 0 0 1 
begin data
0 2 3/2 1 1/2 0 1 1 
1 1 1/2 0 -1 -1 0 0 
1 3 1 -1/2 0 0 0 1 
end data

// Const elem: 1 3 1 -1/2 1 0 0 1 
begin data
0 2 5/2 1 3/2 0 1 1 
1 1 3/2 1 0 -1 0 0 
1 3 1 -1/2 1 0 0 1 
end data

// Const elem: 1 3 1 -1/2 2 0 0 1 
begin data
0 2 7/2 1 5/2 0 1 1 
1 1 5/2 2 1 -1 0 0 
1 3 1 -1/2 2 0 0 1 
end data

// Const elem: 1 3 1 -1/2 3 0 0 1 
begin data
0 2 9/2 1 7/2 0 1 1 
1 1 7/2 3 2 -1 0 0 
1 3 1 -1/2 3 0 0 1 
end data

// Const elem: 1 3 1 -1/2 0 0 0 2 
begin data
0 2 3/2 1 1/2 0 2 2 
1 1 1/2 0 -1 -2 0 0 
1 3 1 -1/2 0 0 0 2 
end data

// Const elem: 1 3 1 -1/2 1 0 0 2 
begin data
0 2 5/2 1 3/2 0 2 2 
1 1 3/2 1 0 -2 0 0 
1 3 1 -1/2 1 0 0 2 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_8_3.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_8

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 1/2 0 1/2 0 0 0
0 1 0 1/2 0 0 1/2 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
1.
0
1.
0
0
next lattice vector
1.
-1.
0
-1.
0
0
next lattice vector
-1.
1.
0
-1.
0
0
next lattice vector
0
0
1.
0
1.
1.
next lattice vector
0
0
1.
0
-1.
-1.
next lattice vector
0
0
-1.
0
1.
-1.
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2 3 4 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 3/2 1 1/2 0 1/2 1/2 
0 2 5/2 1 3/2 0 1/2 1/2 
new sector
1 1 1/2 0 0 0 -1/2 0 
1 1 1/2 0 1 0 -1/2 0 
1 1 1/2 0 2 0 -1/2 0 
1 1 1/2 0 3 0 -1/2 0 
1 1 1/2 0 0 0 -1/2 -1 
1 1 1/2 0 1 0 -1/2 -1 
1 1 1/2 0 2 0 -1/2 -1 
1 1 1/2 0 3 0 -1/2 -1 
new sector
1 3 1 -1/2 0 -1/2 -1/2 1/2 
1 3 1 -1/2 1 -1/2 -1/2 1/2 
1 3 1 -1/2 2 -1/2 -1/2 1/2 
1 3 1 -1/2 3 -1/2 -1/2 1/2 
1 3 1 -1/2 0 -1/2 -1/2 5/2 
1 3 1 -1/2 1 -1/2 -1/2 5/2 
1 3 1 -1/2 2 -1/2 -1/2 5/2 
1 3 1 -1/2 3 -1/2 -1/2 5/2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1/2 0 1/2 0 0 0 
0 1 0 1/2 0 0 1/2 0 
end data

// Const elem: 0 2 3/2 1 1/2 0 1/2 1/2 
begin data
0 0 0 0 0 1 1 0 
0 0 0 1 1 0 0 0 
0 2 3/2 1 1/2 0 1/2 1/2 
1 1 1/2 0 -1 -1 -1/2 0 
1 3 1 -1/2 0 -1/2 -1/2 1/2 
end data

// Const elem: 0 2 5/2 1 3/2 0 1/2 1/2 
begin data
0 0 0 0 0 1 1 0 
0 0 0 1 1 0 0 0 
0 2 5/2 1 3/2 0 1/2 1/2 
1 1 3/2 0 -1 -1 -1/2 0 
1 3 1 -1/2 1 -1/2 -1/2 1/2 
end data

// Const elem: 1 1 1/2 0 0 0 -1/2 0 
begin data
0 2 1/2 0 1/2 0 -1/2 -1/2 
1 1 1/2 0 0 0 -1/2 0 
1 3 0 -1/2 0 -1/2 -1/2 -1/2 
end data

// Const elem: 1 1 1/2 0 1 0 -1/2 0 
begin data
0 2 -1/2 -1 1/2 0 -1/2 -1/2 
1 1 1/2 0 1 0 -1/2 0 
1 3 -1 -1/2 0 -1/2 -1/2 -1/2 
end data

// Const elem: 1 1 1/2 0 2 0 -1/2 0 
begin data
0 2 -3/2 -2 1/2 0 -1/2 -1/2 
1 1 1/2 0 2 0 -1/2 0 
1 3 -2 -1/2 0 -1/2 -1/2 -1/2 
end data

// Const elem: 1 1 1/2 0 3 0 -1/2 0 
begin data
0 2 -5/2 -3 1/2 0 -1/2 -1/2 
1 1 1/2 0 3 0 -1/2 0 
1 3 -3 -1/2 0 -1/2 -1/2 -1/2 
end data

// Const elem: 1 1 1/2 0 0 0 -1/2 -1 
begin data
0 2 1/2 0 1/2 -1 -1/2 -3/2 
1 1 1/2 0 0 0 -1/2 -1 
1 3 0 -1/2 0 -1/2 1/2 -1/2 
end data

// Const elem: 1 1 1/2 0 1 0 -1/2 -1 
begin data
0 2 -1/2 -1 1/2 -1 -1/2 -3/2 
1 1 1/2 0 1 0 -1/2 -1 
1 3 -1 -1/2 0 -1/2 1/2 -1/2 
end data

// Const elem: 1 1 1/2 0 2 0 -1/2 -1 
begin data
0 2 -3/2 -2 1/2 -1 -1/2 -3/2 
1 1 1/2 0 2 0 -1/2 -1 
1 3 -2 -1/2 0 -1/2 1/2 -1/2 
end data

// Const elem: 1 1 1/2 0 3 0 -1/2 -1 
begin data
0 2 -5/2 -3 1/2 -1 -1/2 -3/2 
1 1 1/2 0 3 0 -1/2 -1 
1 3 -3 -1/2 0 -1/2 1/2 -1/2 
end data

// Const elem: 1 3 1 -1/2 0 -1/2 -1/2 1/2 
begin data
0 2 3/2 1 1/2 0 1/2 1/2 
1 1 1/2 0 -1 -1 -1/2 0 
1 3 1 -1/2 0 -1/2 -1/2 1/2 
end data

// Const elem: 1 3 1 -1/2 1 -1/2 -1/2 1/2 
begin data
0 2 5/2 1 3/2 0 1/2 1/2 
1 1 3/2 1 0 -1 -1/2 0 
1 3 1 -1/2 1 -1/2 -1/2 1/2 
end data

// Const elem: 1 3 1 -1/2 2 -1/2 -1/2 1/2 
begin data
0 2 7/2 1 5/2 0 1/2 1/2 
1 1 5/2 2 1 -1 -1/2 0 
1 3 1 -1/2 2 -1/2 -1/2 1/2 
end data

// Const elem: 1 3 1 -1/2 3 -1/2 -1/2 1/2 
begin data
0 2 9/2 1 7/2 0 1/2 1/2 
1 1 7/2 3 2 -1 -1/2 0 
1 3 1 -1/2 3 -1/2 -1/2 1/2 
end data

// Const elem: 1 3 1 -1/2 0 -1/2 -1/2 5/2 
begin data
0 2 3/2 1 1/2 0 5/2 5/2 
1 1 1/2 0 -1 -3 -1/2 0 
1 3 1 -1/2 0 -1/2 -1/2 5/2 
end data

// Const elem: 1 3 1 -1/2 1 -1/2 -1/2 5/2 
begin data
0 2 5/2 1 3/2 0 5/2 5/2 
1 1 3/2 1 0 -3 -1/2 0 
1 3 1 -1/2 1 -1/2 -1/2 5/2 
end data

// Const elem: 1 3 1 -1/2 2 -1/2 -1/2 5/2 
begin data
0 2 7/2 1 5/2 0 5/2 5/2 
1 1 5/2 2 1 -3 -1/2 0 
1 3 1 -1/2 2 -1/2 -1/2 5/2 
end data

// Const elem: 1 3 1 -1/2 3 -1/2 -1/2 5/2 
begin data
0 2 9/2 1 7/2 0 5/2 5/2 
1 1 7/2 3 2 -3 -1/2 0 
1 3 1 -1/2 3 -1/2 -1/2 5/2 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_9_1.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_9

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
4
0
0 0 1 1 1 1 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
1.
0
-1.
0
next lattice vector
1.
0
-1.
0
1.
0
next lattice vector
0
1.
1.
0
0
1.
next lattice vector
0
-1.
1.
0
0
-1.
next lattice vector
0
-1.
-1.
0
0
1.
next lattice vector
0
0
0
2.
0
0
end lattice

allowed order of Wilson lines
4
4
4
4
4
2

begin identical WLs
 1 2 3 4 5
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 0 0 1 1 0 
new sector
0 2 0 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 2 1 0 0 -1 0 0 
0 2 2 1 0 -1 0 0 
0 2 1 1 0 1 1 0 
new sector
0 3 0 0 0 0 0 0 
0 3 0 0 0 1 1 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 -1 0 -1 0 
1 0 0 0 0 0 0 1 
1 0 0 0 -1 0 -1 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 1 1 0 
1 1 0 0 0 0 0 1 
1 1 0 0 0 1 1 1 
1 1 0 0 0 0 -1 0 
1 1 0 0 0 1 0 0 
1 1 0 0 0 0 -1 1 
1 1 0 0 0 1 0 1 
1 1 0 0 0 0 -2 0 
1 1 0 0 0 1 -1 0 
1 1 0 0 0 0 -2 1 
1 1 0 0 0 1 -1 1 
new sector
1 2 0 0 0 0 0 0 
1 2 0 0 0 -1 -1 0 
1 2 0 0 0 0 0 1 
1 2 0 0 0 -1 -1 1 
new sector
1 3 0 0 0 0 0 0 
1 3 0 0 0 -1 1 0 
1 3 0 0 0 0 0 1 
1 3 0 0 0 -1 1 1 
1 3 0 0 0 0 1 0 
1 3 0 0 0 0 1 1 
1 3 0 0 0 0 2 0 
1 3 0 0 0 -1 3 0 
1 3 0 0 0 0 2 1 
1 3 0 0 0 -1 3 1 
1 3 0 0 0 0 3 0 
1 3 0 0 0 0 3 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 1 1 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 1 1 0 
begin data
0 0 0 0 1 1 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 -1 0 1 0 
0 2 1 1 -1 0 1 0 
0 3 1 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 -1 0 1 0 
1 2 1 1 -1 0 1 0 
1 3 1 1 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 1 1 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 2 1 1 0 0 0 0 
begin data
0 0 0 0 1 1 0 0 
0 0 0 0 0 0 0 1 
0 2 1 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 1 1 0 0 0 0 
end data

// Const elem: 0 2 1 0 0 -1 0 0 
begin data
0 0 0 0 1 1 0 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
0 2 1 0 1 0 0 0 
0 3 0 0 1 0 0 0 
end data

// Const elem: 0 2 2 1 0 -1 0 0 
begin data
0 0 0 0 1 1 0 0 
0 0 0 0 0 0 0 1 
0 2 2 1 1 0 0 0 
1 1 1 1 0 0 1 0 
1 3 1 0 1 0 -1 0 
end data

// Const elem: 0 2 1 1 0 1 1 0 
begin data
0 0 0 0 1 1 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 -1 0 1 0 
0 2 1 1 -1 0 1 0 
0 3 1 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 -1 0 1 0 
1 2 1 1 -1 0 1 0 
1 3 1 1 0 0 0 0 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 0 1 1 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 3 0 0 0 1 1 0 
begin data
0 0 0 0 1 1 0 0 
0 0 0 0 0 0 0 1 
0 1 -1 -1 0 0 0 0 
0 2 -1 -1 -1 0 1 0 
0 3 0 0 -1 0 1 0 
1 0 0 0 0 0 0 0 
1 1 -1 -1 0 0 0 0 
1 2 -1 -1 -1 0 1 0 
1 3 0 0 -1 0 1 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 -1 0 -1 0 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
0 1 -1 0 0 1 0 0 
0 2 0 0 -1 1 0 0 
0 3 1 0 -1 0 0 0 
1 0 0 0 -1 1 0 0 
1 1 1 0 -1 0 0 0 
1 2 0 0 0 0 0 0 
1 3 -1 0 0 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 -1 0 -1 1 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
0 1 -1 0 0 1 0 0 
0 2 0 0 -1 1 0 0 
0 3 1 0 -1 0 0 0 
1 0 0 0 -1 1 0 1 
1 1 1 0 -1 0 0 1 
1 2 0 0 0 0 0 1 
1 3 -1 0 0 1 0 1 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 1 0 
begin data
0 1 0 0 0 1 1 0 
0 2 1 1 0 1 1 0 
0 3 1 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 1 1 0 
1 2 1 1 0 1 1 0 
1 3 1 1 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 1 0 0 0 1 1 1 
begin data
0 1 0 0 0 1 1 0 
0 2 1 1 0 1 1 0 
0 3 1 1 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 1 1 1 
1 2 1 1 0 1 1 1 
1 3 1 1 0 0 0 1 
end data

// Const elem: 1 1 0 0 0 0 -1 0 
begin data
0 2 -1 0 0 0 -1 0 
1 1 0 0 0 0 -1 0 
1 3 -1 0 1 1 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 2 0 1 0 1 0 0 
1 1 0 0 0 1 0 0 
1 3 0 1 1 1 0 0 
end data

// Const elem: 1 1 0 0 0 0 -1 1 
begin data
0 2 -1 0 0 0 -1 0 
1 1 0 0 0 0 -1 1 
1 3 -1 0 1 1 0 1 
end data

// Const elem: 1 1 0 0 0 1 0 1 
begin data
0 2 0 1 0 1 0 0 
1 1 0 0 0 1 0 1 
1 3 0 1 1 1 0 1 
end data

// Const elem: 1 1 0 0 0 0 -2 0 
begin data
0 1 -1 1 1 0 -1 0 
0 2 -2 0 0 0 -2 0 
0 3 -1 -1 -1 0 -1 0 
1 0 -1 1 1 2 -1 0 
1 1 0 0 0 0 -2 0 
1 2 -1 -1 1 0 -1 0 
1 3 -2 0 2 2 0 0 
end data

// Const elem: 1 1 0 0 0 1 -1 0 
begin data
0 1 -1 1 1 1 0 0 
0 2 -1 1 0 1 -1 0 
0 3 0 0 -1 0 -1 0 
1 0 -1 1 1 2 -1 0 
1 1 0 0 0 1 -1 0 
1 2 0 0 1 1 0 0 
1 3 -1 1 2 2 0 0 
end data

// Const elem: 1 1 0 0 0 0 -2 1 
begin data
0 1 -1 1 1 0 -1 0 
0 2 -2 0 0 0 -2 0 
0 3 -1 -1 -1 0 -1 0 
1 0 -1 1 1 2 -1 1 
1 1 0 0 0 0 -2 1 
1 2 -1 -1 1 0 -1 1 
1 3 -2 0 2 2 0 1 
end data

// Const elem: 1 1 0 0 0 1 -1 1 
begin data
0 1 -1 1 1 1 0 0 
0 2 -1 1 0 1 -1 0 
0 3 0 0 -1 0 -1 0 
1 0 -1 1 1 2 -1 1 
1 1 0 0 0 1 -1 1 
1 2 0 0 1 1 0 1 
1 3 -1 1 2 2 0 1 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 1 0 
0 0 -1 1 1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 0 0 -1 -1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 -1 1 1 1 0 0 
0 1 0 1 1 0 0 0 
0 2 -1 1 2 0 0 0 
0 3 -1 0 1 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 1 1 0 0 0 
1 2 -1 1 2 0 0 0 
1 3 -1 0 1 0 0 0 
end data

// Const elem: 1 2 0 0 0 0 0 1 
begin data
0 0 0 0 1 0 1 0 
0 0 -1 1 1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 2 0 0 0 -1 -1 1 
begin data
0 0 0 0 1 0 1 0 
0 0 -1 1 1 1 0 0 
0 1 0 1 1 0 0 0 
0 2 -1 1 2 0 0 0 
0 3 -1 0 1 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 1 1 0 0 1 
1 2 -1 1 2 0 0 1 
1 3 -1 0 1 0 0 1 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 3 0 0 0 -1 1 0 
begin data
0 1 0 0 1 0 1 0 
0 2 -1 1 2 1 1 0 
0 3 -1 1 1 1 0 0 
1 0 -1 1 1 0 1 0 
1 1 -1 1 0 0 0 0 
1 2 0 0 -1 -1 0 0 
1 3 0 0 0 -1 1 0 
end data

// Const elem: 1 3 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
end data

// Const elem: 1 3 0 0 0 -1 1 1 
begin data
0 1 0 0 1 0 1 0 
0 2 -1 1 2 1 1 0 
0 3 -1 1 1 1 0 0 
1 0 -1 1 1 0 1 1 
1 1 -1 1 0 0 0 1 
1 2 0 0 -1 -1 0 1 
1 3 0 0 0 -1 1 1 
end data

// Const elem: 1 3 0 0 0 0 1 0 
begin data
0 2 -1 0 1 1 1 0 
1 1 -1 0 0 0 0 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 3 0 0 0 0 1 1 
begin data
0 2 -1 0 1 1 1 0 
1 1 -1 0 0 0 0 1 
1 3 0 0 0 0 1 1 
end data

// Const elem: 1 3 0 0 0 0 2 0 
begin data
0 1 -1 -1 1 0 1 0 
0 2 -2 0 2 2 2 0 
0 3 -1 1 1 2 1 0 
1 0 -1 1 1 0 1 0 
1 1 -2 0 0 0 0 0 
1 2 -1 -1 -1 0 1 0 
1 3 0 0 0 0 2 0 
end data

// Const elem: 1 3 0 0 0 -1 3 0 
begin data
0 1 -1 -1 2 0 2 0 
0 2 -3 1 4 3 3 0 
0 3 -2 2 2 3 1 0 
1 0 -2 2 2 0 2 0 
1 1 -3 1 0 0 0 0 
1 2 -1 -1 -2 -1 1 0 
1 3 0 0 0 -1 3 0 
end data

// Const elem: 1 3 0 0 0 0 2 1 
begin data
0 1 -1 -1 1 0 1 0 
0 2 -2 0 2 2 2 0 
0 3 -1 1 1 2 1 0 
1 0 -1 1 1 0 1 1 
1 1 -2 0 0 0 0 1 
1 2 -1 -1 -1 0 1 1 
1 3 0 0 0 0 2 1 
end data

// Const elem: 1 3 0 0 0 -1 3 1 
begin data
0 1 -1 -1 2 0 2 0 
0 2 -3 1 4 3 3 0 
0 3 -2 2 2 3 1 0 
1 0 -2 2 2 0 2 1 
1 1 -3 1 0 0 0 1 
1 2 -1 -1 -2 -1 1 1 
1 3 0 0 0 -1 3 1 
end data

// Const elem: 1 3 0 0 0 0 3 0 
begin data
0 2 -3 0 3 3 3 0 
1 1 -3 0 0 0 0 0 
1 3 0 0 0 0 3 0 
end data

// Const elem: 1 3 0 0 0 0 3 1 
begin data
0 2 -3 0 3 3 3 0 
1 1 -3 0 0 0 0 1 
1 3 0 0 0 0 3 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_9_2.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_9

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 1/2
0 1 0 0 0 0 0 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
4
0
0 0 1 1 1 1 1 0
0 0 0 0 0 0 1 0
end discrete symmetries

begin lattice
next lattice vector
1.
0
1.
0
-1.
0
next lattice vector
1.
0
-1.
0
1.
0
next lattice vector
0
1.
1.
0
0
1.
next lattice vector
0
-1.
1.
0
0
-1.
next lattice vector
0
-1.
-1.
0
0
1.
next lattice vector
0
0
0
2.
0
0
end lattice

allowed order of Wilson lines
4
4
4
4
4
1

begin identical WLs
 1 2 3 4 5
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 2 1 0 0 -1 0 0 
0 2 2 1 0 -1 0 0 
0 2 1 1 0 1 1 0 
new sector
1 0 0 0 0 0 0 1/2 
1 0 0 0 -1 0 -1 1/2 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 1 1 0 
1 1 0 0 0 0 -1 0 
1 1 0 0 0 1 0 0 
1 1 0 0 0 0 -1 1 
1 1 0 0 0 1 0 1 
1 1 0 0 0 0 -2 0 
1 1 0 0 0 1 -1 0 
new sector
1 2 0 0 0 0 0 -1/2 
1 2 0 0 0 -1 -1 -1/2 
new sector
1 3 0 0 0 0 0 -1 
1 3 0 0 0 -1 1 -1 
1 3 0 0 0 0 1 -1 
1 3 0 0 0 -1 2 -1 
1 3 0 0 0 0 2 -1 
1 3 0 0 0 -1 3 -1 
1 3 0 0 0 0 3 -1 
1 3 0 0 0 -1 4 -1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 1/2 
0 1 0 0 0 0 0 1/2 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 1 1 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 1/2 
0 2 0 0 0 0 0 1 
0 3 0 0 0 0 0 3/2 
1 0 0 0 0 0 0 1/2 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 -1/2 
1 3 0 0 0 0 0 -1 
end data

// Const elem: 0 2 1 1 0 0 0 0 
begin data
0 0 0 0 1 1 0 0 
0 0 0 0 0 0 0 1 
0 2 1 1 0 0 0 1 
1 0 0 0 0 0 0 1/2 
1 2 1 1 0 0 0 -1/2 
end data

// Const elem: 0 2 1 0 0 -1 0 0 
begin data
0 0 0 0 1 1 0 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 1/2 
0 2 1 0 1 0 0 1 
0 3 0 0 1 0 0 3/2 
end data

// Const elem: 0 2 2 1 0 -1 0 0 
begin data
0 0 0 0 1 1 0 0 
0 0 0 0 0 0 0 1 
0 2 2 1 1 0 0 1 
1 1 1 1 0 0 1 0 
1 3 1 0 1 0 -1 -1 
end data

// Const elem: 0 2 1 1 0 1 1 0 
begin data
0 0 0 0 1 1 0 0 
0 0 0 0 0 0 0 1 
0 1 0 0 -1 0 1 1/2 
0 2 1 1 -1 0 1 1 
0 3 1 1 0 0 0 3/2 
1 0 0 0 0 0 0 1/2 
1 1 0 0 -1 0 1 0 
1 2 1 1 -1 0 1 -1/2 
1 3 1 1 0 0 0 -1 
end data

// Const elem: 1 0 0 0 0 0 0 1/2 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 1/2 
1 2 0 0 0 0 0 1/2 
end data

// Const elem: 1 0 0 0 -1 0 -1 1/2 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
0 2 0 0 -1 1 0 0 
1 0 0 0 -1 1 0 1/2 
1 2 0 0 0 0 0 1/2 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 1 0 
begin data
0 2 1 1 0 1 1 0 
1 1 0 0 0 1 1 0 
1 3 1 1 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 -1 0 
begin data
0 2 -1 0 0 0 -1 0 
1 1 0 0 0 0 -1 0 
1 3 -1 0 1 1 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 2 0 1 0 1 0 0 
1 1 0 0 0 1 0 0 
1 3 0 1 1 1 0 0 
end data

// Const elem: 1 1 0 0 0 0 -1 1 
begin data
0 2 -1 0 0 0 -1 0 
1 1 0 0 0 0 -1 1 
1 3 -1 0 1 1 0 1 
end data

// Const elem: 1 1 0 0 0 1 0 1 
begin data
0 2 0 1 0 1 0 0 
1 1 0 0 0 1 0 1 
1 3 0 1 1 1 0 1 
end data

// Const elem: 1 1 0 0 0 0 -2 0 
begin data
0 2 -2 0 0 0 -2 0 
1 1 0 0 0 0 -2 0 
1 3 -2 0 2 2 0 0 
end data

// Const elem: 1 1 0 0 0 1 -1 0 
begin data
0 2 -1 1 0 1 -1 0 
1 1 0 0 0 1 -1 0 
1 3 -1 1 2 2 0 0 
end data

// Const elem: 1 2 0 0 0 0 0 -1/2 
begin data
0 0 0 0 1 0 1 0 
0 0 -1 1 1 1 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 -1/2 
1 2 0 0 0 0 0 -1/2 
end data

// Const elem: 1 2 0 0 0 -1 -1 -1/2 
begin data
0 0 0 0 1 0 1 0 
0 0 -1 1 1 1 0 0 
0 2 -1 1 2 0 0 0 
1 0 0 0 0 0 0 -1/2 
1 2 -1 1 2 0 0 -1/2 
end data

// Const elem: 1 3 0 0 0 0 0 -1 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 0 -1 
1 3 0 0 0 0 0 -1 
end data

// Const elem: 1 3 0 0 0 -1 1 -1 
begin data
0 2 -1 1 2 1 1 0 
1 1 -1 1 0 0 0 -1 
1 3 0 0 0 -1 1 -1 
end data

// Const elem: 1 3 0 0 0 0 1 -1 
begin data
0 2 -1 0 1 1 1 0 
1 1 -1 0 0 0 0 -1 
1 3 0 0 0 0 1 -1 
end data

// Const elem: 1 3 0 0 0 -1 2 -1 
begin data
0 2 -2 1 3 2 2 0 
1 1 -2 1 0 0 0 -1 
1 3 0 0 0 -1 2 -1 
end data

// Const elem: 1 3 0 0 0 0 2 -1 
begin data
0 2 -2 0 2 2 2 0 
1 1 -2 0 0 0 0 -1 
1 3 0 0 0 0 2 -1 
end data

// Const elem: 1 3 0 0 0 -1 3 -1 
begin data
0 2 -3 1 4 3 3 0 
1 1 -3 1 0 0 0 -1 
1 3 0 0 0 -1 3 -1 
end data

// Const elem: 1 3 0 0 0 0 3 -1 
begin data
0 2 -3 0 3 3 3 0 
1 1 -3 0 0 0 0 -1 
1 3 0 0 0 0 3 -1 
end data

// Const elem: 1 3 0 0 0 -1 4 -1 
begin data
0 2 -4 1 5 4 4 0 
1 1 -4 1 0 0 0 -1 
1 3 0 0 0 -1 4 -1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ4_9_3.txt <==
point group
2
4

ZMxZN
true

lattice label
Z2xZ4_9

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 1/2 1/2 0 1/2 1/2 0
0 1 1/2 1/2 0 1/2 1/2 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 1 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
1.
0
-1.
0
next lattice vector
1.
0
-1.
0
1.
0
next lattice vector
0
1.
1.
0
0
1.
next lattice vector
0
-1.
1.
0
0
-1.
next lattice vector
0
-1.
-1.
0
0
1.
next lattice vector
0
0
0
2.
0
0
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2 3 4 5
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 1/2 1/2 0 1/2 1/2 0 
new sector
0 2 1 1 0 0 0 0 
0 2 2 2 0 0 0 0 
0 2 2 1 0 -1 0 0 
0 2 3 2 0 -1 0 0 
0 2 3 2 0 0 1 0 
new sector
0 3 1/2 1/2 0 -1/2 -1/2 0 
new sector
1 0 1/2 -1/2 0 1/2 -1/2 0 
1 0 1/2 -1/2 0 1/2 -1/2 1 
new sector
1 1 1 1 0 1 1 0 
1 1 1 1 0 1 1 1 
1 1 1 1 0 1 0 0 
1 1 1 1 0 2 1 0 
1 1 1 1 0 1 0 1 
1 1 1 1 0 2 1 1 
1 1 1 1 0 1 -1 0 
1 1 1 1 0 1 -1 1 
new sector
1 2 3/2 3/2 0 1/2 1/2 0 
1 2 3/2 3/2 0 1/2 1/2 1 
new sector
1 3 1 1 0 0 0 0 
1 3 1 1 0 -1 1 0 
1 3 1 1 0 0 0 1 
1 3 1 1 0 -1 1 1 
1 3 1 1 0 0 1 0 
1 3 1 1 0 -1 2 0 
1 3 1 1 0 0 1 1 
1 3 1 1 0 -1 2 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1/2 1/2 0 1/2 1/2 0 
0 1 1/2 1/2 0 1/2 1/2 0 
end data

// Const elem: 0 1 1/2 1/2 0 1/2 1/2 0 
begin data
0 0 0 0 1 1 0 0 
0 0 0 0 0 0 0 1 
0 1 1/2 1/2 0 1/2 1/2 0 
0 2 1 1 0 0 0 0 
0 3 1/2 1/2 0 -1/2 -1/2 0 
end data

// Const elem: 0 2 1 1 0 0 0 0 
begin data
0 0 0 0 1 1 0 0 
0 0 0 0 0 0 0 1 
0 1 1/2 1/2 0 1/2 1/2 0 
0 2 1 1 0 0 0 0 
0 3 1/2 1/2 0 -1/2 -1/2 0 
end data

// Const elem: 0 2 2 2 0 0 0 0 
begin data
0 0 0 0 1 1 0 0 
0 0 0 0 0 0 0 1 
0 2 2 2 0 0 0 0 
1 1 1 1 0 1 1 0 
1 3 1 1 1 0 -1 0 
end data

// Const elem: 0 2 2 1 0 -1 0 0 
begin data
0 0 0 0 1 1 0 0 
0 0 0 0 0 0 0 1 
0 1 3/2 1/2 0 1/2 1/2 0 
0 2 2 1 1 0 0 0 
0 3 1/2 1/2 1 -1/2 -1/2 0 
1 0 1/2 -1/2 1 1/2 1/2 0 
1 1 1 1 1 1 1 0 
1 2 3/2 3/2 1 1/2 -1/2 0 
1 3 1 0 1 0 -1 0 
end data

// Const elem: 0 2 3 2 0 -1 0 0 
begin data
0 0 0 0 1 1 0 0 
0 0 0 0 0 0 0 1 
0 2 3 2 1 0 0 0 
1 0 1/2 -1/2 1 1/2 1/2 0 
1 2 5/2 5/2 1 1/2 -1/2 0 
end data

// Const elem: 0 2 3 2 0 0 1 0 
begin data
0 0 0 0 1 1 0 0 
0 0 0 0 0 0 0 1 
0 1 3/2 1/2 -1 1/2 3/2 0 
0 2 3 2 0 0 1 0 
0 3 3/2 3/2 1 -1/2 -1/2 0 
1 0 1/2 -1/2 1 1/2 1/2 0 
1 1 1 1 0 1 2 0 
1 2 5/2 5/2 0 1/2 1/2 0 
1 3 2 1 1 0 -1 0 
end data

// Const elem: 0 3 1/2 1/2 0 -1/2 -1/2 0 
begin data
0 0 0 0 1 1 0 0 
0 0 0 0 0 0 0 1 
0 1 1/2 1/2 0 1/2 1/2 0 
0 2 1 1 0 0 0 0 
0 3 1/2 1/2 0 -1/2 -1/2 0 
end data

// Const elem: 1 0 1/2 -1/2 0 1/2 -1/2 0 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
0 2 2 1 -1 0 0 0 
1 0 3/2 1/2 0 3/2 1/2 0 
1 2 3/2 3/2 1 3/2 1/2 0 
end data

// Const elem: 1 0 1/2 -1/2 0 1/2 -1/2 1 
begin data
0 0 0 0 0 1 1 0 
0 0 1 1 0 0 0 0 
0 2 2 1 -1 0 0 0 
1 0 3/2 1/2 0 3/2 1/2 1 
1 2 3/2 3/2 1 3/2 1/2 1 
end data

// Const elem: 1 1 1 1 0 1 1 0 
begin data
0 2 2 2 0 0 0 0 
1 1 1 1 0 1 1 0 
1 3 1 1 0 -1 -1 0 
end data

// Const elem: 1 1 1 1 0 1 1 1 
begin data
0 2 2 2 0 0 0 0 
1 1 1 1 0 1 1 1 
1 3 1 1 0 -1 -1 1 
end data

// Const elem: 1 1 1 1 0 1 0 0 
begin data
0 2 1 2 0 0 -1 0 
1 1 1 1 0 1 0 0 
1 3 0 1 1 0 -1 0 
end data

// Const elem: 1 1 1 1 0 2 1 0 
begin data
0 2 2 3 0 1 0 0 
1 1 1 1 0 2 1 0 
1 3 1 2 1 0 -1 0 
end data

// Const elem: 1 1 1 1 0 1 0 1 
begin data
0 2 1 2 0 0 -1 0 
1 1 1 1 0 1 0 1 
1 3 0 1 1 0 -1 1 
end data

// Const elem: 1 1 1 1 0 2 1 1 
begin data
0 2 2 3 0 1 0 0 
1 1 1 1 0 2 1 1 
1 3 1 2 1 0 -1 1 
end data

// Const elem: 1 1 1 1 0 1 -1 0 
begin data
0 2 0 2 0 0 -2 0 
1 1 1 1 0 1 -1 0 
1 3 -1 1 2 1 -1 0 
end data

// Const elem: 1 1 1 1 0 1 -1 1 
begin data
0 2 0 2 0 0 -2 0 
1 1 1 1 0 1 -1 1 
1 3 -1 1 2 1 -1 1 
end data

// Const elem: 1 2 3/2 3/2 0 1/2 1/2 0 
begin data
0 0 0 0 1 0 1 0 
0 0 -1 1 1 1 0 0 
0 2 2 1 -1 0 0 0 
1 0 -1/2 1/2 1 1/2 1/2 0 
1 2 3/2 3/2 0 1/2 1/2 0 
end data

// Const elem: 1 2 3/2 3/2 0 1/2 1/2 1 
begin data
0 0 0 0 1 0 1 0 
0 0 -1 1 1 1 0 0 
0 2 2 1 -1 0 0 0 
1 0 -1/2 1/2 1 1/2 1/2 1 
1 2 3/2 3/2 0 1/2 1/2 1 
end data

// Const elem: 1 3 1 1 0 0 0 0 
begin data
0 2 1 1 0 1 1 0 
1 1 0 0 0 1 1 0 
1 3 1 1 0 0 0 0 
end data

// Const elem: 1 3 1 1 0 -1 1 0 
begin data
0 2 0 2 2 2 2 0 
1 1 -1 1 0 1 1 0 
1 3 1 1 0 -1 1 0 
end data

// Const elem: 1 3 1 1 0 0 0 1 
begin data
0 2 1 1 0 1 1 0 
1 1 0 0 0 1 1 1 
1 3 1 1 0 0 0 1 
end data

// Const elem: 1 3 1 1 0 -1 1 1 
begin data
0 2 0 2 2 2 2 0 
1 1 -1 1 0 1 1 1 
1 3 1 1 0 -1 1 1 
end data

// Const elem: 1 3 1 1 0 0 1 0 
begin data
0 2 0 1 1 2 2 0 
1 1 -1 0 0 1 1 0 
1 3 1 1 0 0 1 0 
end data

// Const elem: 1 3 1 1 0 -1 2 0 
begin data
0 2 -1 2 3 3 3 0 
1 1 -2 1 0 1 1 0 
1 3 1 1 0 -1 2 0 
end data

// Const elem: 1 3 1 1 0 0 1 1 
begin data
0 2 0 1 1 2 2 0 
1 1 -1 0 0 1 1 1 
1 3 1 1 0 0 1 1 
end data

// Const elem: 1 3 1 1 0 -1 2 1 
begin data
0 2 -1 2 3 3 3 0 
1 1 -2 1 0 1 1 1 
1 3 1 1 0 -1 2 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ6-II_1_1.txt <==
point group
2
6

ZMxZN
true

lattice label
Z2xZ6-II_1

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/6 1/6 -1/3
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
6
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
0
0
next lattice vector
-1.
1.7320508076
0
0
0
0
next lattice vector
0
0
2.
0
0
0
next lattice vector
0
0
-1.
1.7320508076
0
0
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
-1.
1.7320508076
end lattice

allowed order of Wilson lines
1
1
1
1
1
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 0 0 0 0 1 
new sector
0 2 0 0 0 0 0 0 
0 2 0 0 0 1 0 0 
0 2 0 1 0 0 0 0 
0 2 0 1 0 1 0 0 
0 2 0 0 0 0 0 1 
0 2 0 0 0 1 0 1 
0 2 0 1 0 0 0 1 
0 2 0 1 0 1 0 1 
0 2 0 1 0 2 0 1 
new sector
0 3 0 0 0 0 0 0 
0 3 1 0 0 0 0 0 
0 3 0 0 1 0 0 0 
0 3 1 0 1 0 0 0 
0 3 0 1 1 0 0 0 
0 3 1 1 1 0 0 0 
new sector
0 4 0 0 0 0 0 0 
0 4 0 0 0 1 0 0 
0 4 0 1 0 0 0 0 
0 4 0 1 0 1 0 0 
0 4 0 0 0 0 0 1 
0 4 0 0 0 1 0 1 
0 4 0 1 0 0 0 1 
0 4 0 1 0 1 0 1 
0 4 0 1 0 2 0 1 
new sector
0 5 0 0 0 0 0 0 
0 5 0 0 0 0 0 1 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 0 0 0 0 0 1 0 
1 0 0 0 1 0 1 0 
1 0 0 0 0 1 1 0 
1 0 0 0 1 1 1 0 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 1 0 0 
new sector
1 2 0 0 0 0 0 0 
1 2 0 1 0 0 0 0 
new sector
1 3 0 0 0 0 0 0 
1 3 1 0 0 0 0 0 
1 3 0 0 0 0 1 0 
1 3 1 0 0 0 1 0 
1 3 0 1 0 0 1 0 
1 3 1 1 0 0 1 0 
new sector
1 4 0 0 0 0 0 0 
1 4 0 1 0 0 0 0 
new sector
1 5 0 0 0 0 0 0 
1 5 0 0 0 1 0 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 1 
0 5 0 0 0 0 1 1 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 1 0 0 
begin data
0 2 0 0 0 1 0 0 
0 4 0 0 -1 0 0 0 
1 1 0 0 -1 0 0 0 
1 3 0 0 0 0 0 0 
1 5 0 0 0 1 0 0 
end data

// Const elem: 0 2 0 1 0 0 0 0 
begin data
0 2 0 1 0 0 0 0 
0 4 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 0 1 0 0 0 0 
1 4 -1 0 0 0 0 0 
end data

// Const elem: 0 2 0 1 0 1 0 0 
begin data
0 2 0 1 0 1 0 0 
0 4 -1 0 -1 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 0 1 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 -1 0 
0 5 0 0 0 0 0 1 
end data

// Const elem: 0 2 0 0 0 1 0 1 
begin data
0 2 0 0 0 1 0 1 
0 4 0 0 -1 0 -1 0 
end data

// Const elem: 0 2 0 1 0 0 0 1 
begin data
0 2 0 1 0 0 0 1 
0 4 -1 0 0 0 -1 0 
end data

// Const elem: 0 2 0 1 0 1 0 1 
begin data
0 2 0 1 0 1 0 1 
0 4 -1 0 -1 0 -1 0 
end data

// Const elem: 0 2 0 1 0 2 0 1 
begin data
0 2 0 1 0 2 0 1 
0 4 -1 0 -2 0 -1 0 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 3 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 3 1 0 0 0 0 0 
end data

// Const elem: 0 3 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 0 0 1 0 0 0 
1 0 0 0 1 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 3 1 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 1 0 1 0 0 0 
1 0 0 0 1 0 0 0 
1 3 1 0 0 0 0 0 
end data

// Const elem: 0 3 0 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 0 1 1 0 0 0 
1 0 0 0 1 0 0 0 
1 3 0 1 0 0 0 0 
end data

// Const elem: 0 3 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 1 1 1 0 0 0 
1 0 0 0 1 0 0 0 
1 3 1 1 0 0 0 0 
end data

// Const elem: 0 4 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 4 0 0 0 1 0 0 
begin data
0 2 0 0 1 1 0 0 
0 4 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 3 0 0 0 0 0 0 
1 5 0 0 1 1 0 0 
end data

// Const elem: 0 4 0 1 0 0 0 0 
begin data
0 2 1 1 0 0 0 0 
0 4 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 4 0 1 0 0 0 0 
end data

// Const elem: 0 4 0 1 0 1 0 0 
begin data
0 2 1 1 1 1 0 0 
0 4 0 1 0 1 0 0 
end data

// Const elem: 0 4 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 1 
0 5 0 0 0 0 1 1 
end data

// Const elem: 0 4 0 0 0 1 0 1 
begin data
0 2 0 0 1 1 1 1 
0 4 0 0 0 1 0 1 
end data

// Const elem: 0 4 0 1 0 0 0 1 
begin data
0 2 1 1 0 0 1 1 
0 4 0 1 0 0 0 1 
end data

// Const elem: 0 4 0 1 0 1 0 1 
begin data
0 2 1 1 1 1 1 1 
0 4 0 1 0 1 0 1 
end data

// Const elem: 0 4 0 1 0 2 0 1 
begin data
0 2 1 1 2 2 1 1 
0 4 0 1 0 2 0 1 
end data

// Const elem: 0 5 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 5 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 0 1 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 -1 0 
0 5 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 1 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 3 0 0 1 0 0 0 
1 0 0 0 1 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 0 0 0 1 0 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 3 0 0 1 0 0 0 
1 0 0 0 1 0 1 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 0 0 0 0 1 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 3 0 0 0 1 0 0 
1 0 0 0 0 1 1 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 0 0 0 1 1 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 3 0 0 1 1 0 0 
1 0 0 0 1 1 1 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 2 0 0 1 1 0 0 
0 4 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 3 0 0 0 0 0 0 
1 5 0 0 1 1 0 0 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 1 0 0 0 0 
begin data
0 2 0 1 0 0 0 0 
0 4 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 0 1 0 0 0 0 
1 4 -1 0 0 0 0 0 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 3 1 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 3 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 3 1 0 0 0 0 0 
end data

// Const elem: 1 3 0 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
end data

// Const elem: 1 3 1 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 3 1 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 3 1 0 0 0 1 0 
end data

// Const elem: 1 3 0 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 1 0 
1 3 0 1 0 0 1 0 
end data

// Const elem: 1 3 1 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 3 1 1 0 0 0 0 
1 0 0 0 0 0 1 0 
1 3 1 1 0 0 1 0 
end data

// Const elem: 1 4 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 4 0 1 0 0 0 0 
begin data
0 2 1 1 0 0 0 0 
0 4 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 4 0 1 0 0 0 0 
end data

// Const elem: 1 5 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 5 0 0 0 1 0 0 
begin data
0 2 0 0 0 1 0 0 
0 4 0 0 -1 0 0 0 
1 1 0 0 -1 0 0 0 
1 3 0 0 0 0 0 0 
1 5 0 0 0 1 0 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ6-II_2_1.txt <==
point group
2
6

ZMxZN
true

lattice label
Z2xZ6-II_2

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/6 1/6 -1/3
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
6
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end discrete symmetries

begin lattice
next lattice vector
0.8660254038
0.5
0
0
0.8660254038
0.5
next lattice vector
0.8660254038
0.5
0
0
-0.8660254038
-0.5
next lattice vector
0
1.
0
0
0
1.
next lattice vector
0
1.
0
0
0
-1.
next lattice vector
0
0
2.
0
0
0
next lattice vector
0
0
-1.
1.7320508076
0
0
end lattice

allowed order of Wilson lines
1
1
1
1
1
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 0 0 1 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 0 0 0 -1 0 0 
0 2 0 0 -1 -1 0 0 
0 2 0 0 -1 -2 0 0 
0 2 0 0 0 0 0 1 
0 2 0 0 0 -1 0 1 
0 2 0 0 -1 0 0 1 
0 2 0 0 -1 -1 0 1 
0 2 0 0 -1 -2 0 1 
new sector
0 3 0 0 0 0 0 0 
0 3 0 0 0 0 1 0 
new sector
0 4 0 0 0 0 0 0 
0 4 0 0 0 1 0 0 
0 4 0 0 1 1 0 0 
0 4 0 0 1 2 0 0 
0 4 0 0 0 0 0 1 
0 4 0 0 0 1 0 1 
0 4 0 0 1 0 0 1 
0 4 0 0 1 1 0 1 
0 4 0 0 1 2 0 1 
new sector
0 5 0 0 0 0 0 0 
0 5 0 0 0 1 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 0 0 1 
new sector
1 2 0 0 0 0 0 0 
1 2 0 0 0 1 0 0 
new sector
1 3 0 0 0 0 0 0 
1 3 1 0 0 0 0 0 
1 3 1 1 0 0 0 0 
1 3 0 1 1 0 0 0 
new sector
1 4 0 0 0 0 0 0 
1 4 0 0 0 -1 0 0 
new sector
1 5 0 0 0 0 0 0 
1 5 0 0 0 0 0 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 1 0 0 
begin data
0 1 0 0 0 1 0 0 
0 2 -1 0 1 1 0 0 
0 3 -1 -1 1 1 0 0 
0 4 -1 -1 0 1 0 0 
0 5 -1 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 -1 0 0 
begin data
0 2 0 0 0 -1 0 0 
0 4 0 1 0 -1 0 0 
end data

// Const elem: 0 2 0 0 -1 -1 0 0 
begin data
0 2 0 0 -1 -1 0 0 
0 4 1 1 -1 -1 0 0 
1 0 0 0 0 0 0 0 
1 2 0 0 -1 -1 0 0 
1 4 1 1 -1 -1 0 0 
end data

// Const elem: 0 2 0 0 -1 -2 0 0 
begin data
0 1 -1 0 0 -1 0 0 
0 2 0 0 -1 -2 0 0 
0 3 1 1 -2 -2 0 0 
0 4 1 2 -1 -2 0 0 
0 5 1 1 0 -1 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 1 
begin data
0 2 0 0 0 0 0 1 
0 4 0 0 0 0 -1 0 
1 1 0 0 0 0 -1 0 
1 3 0 0 0 0 0 0 
1 5 0 0 0 0 0 1 
end data

// Const elem: 0 2 0 0 0 -1 0 1 
begin data
0 2 0 0 0 -1 0 1 
0 4 0 1 0 -1 -1 0 
end data

// Const elem: 0 2 0 0 -1 0 0 1 
begin data
0 2 0 0 -1 0 0 1 
0 4 1 0 -1 0 -1 0 
end data

// Const elem: 0 2 0 0 -1 -1 0 1 
begin data
0 2 0 0 -1 -1 0 1 
0 4 1 1 -1 -1 -1 0 
end data

// Const elem: 0 2 0 0 -1 -2 0 1 
begin data
0 2 0 0 -1 -2 0 1 
0 4 1 2 -1 -2 -1 0 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 3 0 0 0 0 1 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 3 0 0 0 0 1 0 
1 0 0 0 0 0 1 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 4 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 4 0 0 0 1 0 0 
begin data
0 2 0 1 0 0 0 0 
0 4 0 0 0 1 0 0 
end data

// Const elem: 0 4 0 0 1 1 0 0 
begin data
0 2 1 1 0 0 0 0 
0 4 0 0 1 1 0 0 
1 0 0 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 4 0 0 1 1 0 0 
end data

// Const elem: 0 4 0 0 1 2 0 0 
begin data
0 1 1 1 -1 0 0 0 
0 2 1 2 0 0 0 0 
0 3 1 1 1 1 0 0 
0 4 0 0 1 2 0 0 
0 5 -1 0 1 1 0 0 
end data

// Const elem: 0 4 0 0 0 0 0 1 
begin data
0 2 0 0 0 0 1 1 
0 4 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 3 0 0 0 0 0 0 
1 5 0 0 0 0 1 1 
end data

// Const elem: 0 4 0 0 0 1 0 1 
begin data
0 2 0 1 0 0 1 1 
0 4 0 0 0 1 0 1 
end data

// Const elem: 0 4 0 0 1 0 0 1 
begin data
0 2 1 0 0 0 1 1 
0 4 0 0 1 0 0 1 
end data

// Const elem: 0 4 0 0 1 1 0 1 
begin data
0 2 1 1 0 0 1 1 
0 4 0 0 1 1 0 1 
end data

// Const elem: 0 4 0 0 1 2 0 1 
begin data
0 2 1 2 0 0 1 1 
0 4 0 0 1 2 0 1 
end data

// Const elem: 0 5 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 5 0 0 0 1 0 0 
begin data
0 1 1 0 -1 0 0 0 
0 2 1 1 -1 0 0 0 
0 3 1 1 0 0 0 0 
0 4 1 0 0 1 0 0 
0 5 0 0 0 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 3 0 0 0 0 1 0 
1 0 0 0 0 0 1 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 2 0 0 0 0 1 1 
0 4 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 3 0 0 0 0 0 0 
1 5 0 0 0 0 1 1 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 0 0 1 0 0 
begin data
0 2 -1 1 1 0 0 0 
0 4 -1 0 0 1 0 0 
1 0 -1 1 0 0 0 0 
1 2 0 0 0 1 0 0 
1 4 -1 0 1 0 0 0 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 3 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 3 1 0 0 0 0 0 
end data

// Const elem: 1 3 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 1 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 3 1 1 0 0 0 0 
end data

// Const elem: 1 3 0 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 3 0 1 1 0 0 0 
end data

// Const elem: 1 4 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 4 0 0 0 -1 0 0 
begin data
0 2 -1 0 1 -1 0 0 
0 4 -1 1 0 -1 0 0 
1 0 -1 1 1 -1 0 0 
1 2 -1 0 0 0 0 0 
1 4 0 0 0 -1 0 0 
end data

// Const elem: 1 5 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 5 0 0 0 0 0 1 
begin data
0 2 0 0 0 0 0 1 
0 4 0 0 0 0 -1 0 
1 1 0 0 0 0 -1 0 
1 3 0 0 0 0 0 0 
1 5 0 0 0 0 0 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ6-II_3_1.txt <==
point group
2
6

ZMxZN
true

lattice label
Z2xZ6-II_3

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/6 1/6 -1/3
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
6
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end discrete symmetries

begin lattice
next lattice vector
1.2247448714
0.7071067812
0
0
-1.2247448714
-0.7071067812
next lattice vector
1.2247448714
0.7071067812
0
0
1.2247448714
0.7071067812
next lattice vector
0
1.4142135624
0
0
0
1.4142135624
next lattice vector
0
1.414213562
0
0
0
-1.4142135624
next lattice vector
0
0
-1.2247448714
-0.7071067812
-1.2247448714
-0.7071067812
next lattice vector
0
0
0
-1.4142135624
0
1.4142135624
end lattice

allowed order of Wilson lines
1
1
1
1
1
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 0 0 0 0 -1 
new sector
0 2 0 0 0 0 0 0 
0 2 0 0 0 -1 0 0 
0 2 0 0 0 0 1 0 
0 2 0 0 0 -1 1 0 
0 2 0 0 0 -2 1 0 
0 2 0 0 0 -2 2 0 
0 2 0 0 0 0 1 -1 
0 2 0 0 0 0 2 -1 
0 2 0 0 0 -2 2 -1 
new sector
0 3 0 0 0 0 0 0 
0 3 0 1 0 0 1 0 
new sector
0 4 0 0 0 0 0 0 
0 4 0 0 0 1 0 0 
0 4 0 0 0 0 1 1 
0 4 0 0 0 2 1 1 
0 4 0 0 0 0 0 1 
0 4 0 0 0 1 0 1 
0 4 0 0 0 2 0 1 
0 4 0 0 0 0 1 2 
0 4 0 0 0 1 1 2 
new sector
0 5 0 0 0 0 0 0 
0 5 0 0 0 0 0 -1 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 0 0 1 
new sector
1 2 0 0 0 0 0 0 
1 2 0 0 0 1 0 0 
new sector
1 3 0 0 0 0 0 0 
1 3 0 1 0 0 0 0 
new sector
1 4 0 0 0 0 0 0 
1 4 0 0 0 -1 0 0 
new sector
1 5 0 0 0 0 0 0 
1 5 0 0 0 0 0 -1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 -1 
begin data
0 1 0 0 0 0 0 -1 
0 2 0 0 1 -1 1 -2 
0 3 -1 1 1 -1 2 -2 
0 4 -1 1 0 0 2 -1 
0 5 0 0 0 0 1 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 -1 0 0 
begin data
0 2 0 0 0 -1 0 0 
0 4 1 0 0 -1 0 0 
end data

// Const elem: 0 2 0 0 0 0 1 0 
begin data
0 2 0 0 0 0 1 0 
0 4 0 0 -1 1 0 1 
end data

// Const elem: 0 2 0 0 0 -1 1 0 
begin data
0 2 0 0 0 -1 1 0 
0 4 1 0 -1 0 0 1 
end data

// Const elem: 0 2 0 0 0 -2 1 0 
begin data
0 2 0 0 0 -2 1 0 
0 4 2 0 -1 -1 0 1 
end data

// Const elem: 0 2 0 0 0 -2 2 0 
begin data
0 2 0 0 0 -2 2 0 
0 4 2 0 -2 0 0 2 
end data

// Const elem: 0 2 0 0 0 0 1 -1 
begin data
0 2 0 0 0 0 1 -1 
0 4 -1 1 -1 1 1 0 
1 1 0 0 0 0 1 0 
1 3 0 0 -1 1 0 0 
1 5 -1 1 0 0 1 -1 
end data

// Const elem: 0 2 0 0 0 0 2 -1 
begin data
0 1 -1 1 -1 1 1 -1 
0 2 0 0 0 0 2 -1 
0 3 -1 1 0 0 2 0 
0 4 -1 1 -2 2 1 1 
0 5 1 -1 -1 1 0 1 
end data

// Const elem: 0 2 0 0 0 -2 2 -1 
begin data
0 2 0 0 0 -2 2 -1 
0 4 1 1 -2 0 1 1 
1 0 0 0 0 0 2 0 
1 2 0 0 -2 0 0 1 
1 4 1 1 0 -2 1 -1 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 3 0 1 0 0 1 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 3 1 0 0 0 1 0 
1 0 0 0 0 0 1 0 
1 3 1 0 0 0 0 0 
end data

// Const elem: 0 4 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 4 0 0 0 1 0 0 
begin data
0 2 1 0 0 0 0 0 
0 4 0 0 0 1 0 0 
end data

// Const elem: 0 4 0 0 0 0 1 1 
begin data
0 1 0 0 1 -1 1 -1 
0 2 -1 1 1 -1 2 -1 
0 3 -1 1 0 0 2 0 
0 4 0 0 0 0 1 1 
0 5 0 0 0 0 0 1 
end data

// Const elem: 0 4 0 0 0 2 1 1 
begin data
0 2 1 1 1 -1 2 -1 
0 4 0 0 0 2 1 1 
1 0 0 0 0 0 2 0 
1 2 1 1 -1 1 0 1 
1 4 0 0 2 0 1 -1 
end data

// Const elem: 0 4 0 0 0 0 0 1 
begin data
0 2 -1 1 0 0 1 0 
0 4 0 0 0 0 0 1 
end data

// Const elem: 0 4 0 0 0 1 0 1 
begin data
0 2 0 1 0 0 1 0 
0 4 0 0 0 1 0 1 
end data

// Const elem: 0 4 0 0 0 2 0 1 
begin data
0 2 1 1 0 0 1 0 
0 4 0 0 0 2 0 1 
end data

// Const elem: 0 4 0 0 0 0 1 2 
begin data
0 2 -2 2 1 -1 3 -1 
0 4 0 0 0 0 1 2 
1 1 -1 1 -1 1 1 2 
1 3 0 0 1 -1 0 0 
1 5 -1 1 1 -1 3 -1 
end data

// Const elem: 0 4 0 0 0 1 1 2 
begin data
0 2 -1 2 1 -1 3 -1 
0 4 0 0 0 1 1 2 
end data

// Const elem: 0 5 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 5 0 0 0 0 0 -1 
begin data
0 1 0 0 -1 1 -1 1 
0 2 1 -1 -1 1 -2 1 
0 3 1 -1 0 0 -2 0 
0 4 0 0 0 0 -1 -1 
0 5 0 0 0 0 0 -1 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 3 -1 0 0 0 1 0 
1 0 0 0 0 0 1 0 
1 3 1 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 2 0 0 1 -1 1 0 
0 4 1 -1 0 0 0 1 
1 1 0 0 0 0 0 1 
1 3 1 -1 1 -1 0 0 
1 5 0 0 0 0 1 0 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 0 0 1 0 0 
begin data
0 2 1 -1 1 0 0 0 
0 4 0 -1 0 1 0 0 
1 0 1 -1 0 0 0 0 
1 2 0 0 0 1 0 0 
1 4 0 -1 1 0 0 0 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 0 0 0 1 -1 0 -2 
0 0 -1 1 0 0 2 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 3 0 1 0 0 0 0 
begin data
0 0 0 0 1 -1 0 -2 
0 0 -1 1 0 0 2 0 
0 3 1 0 0 0 -1 0 
1 0 0 0 0 0 -1 0 
1 3 1 0 0 0 -2 0 
end data

// Const elem: 1 4 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 4 0 0 0 -1 0 0 
begin data
0 2 0 -1 1 -1 0 0 
0 4 1 -1 0 -1 0 0 
1 0 1 -1 1 -1 0 0 
1 2 0 -1 0 0 0 0 
1 4 0 0 0 -1 0 0 
end data

// Const elem: 1 5 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 5 0 0 0 0 0 -1 
begin data
0 2 1 -1 1 -1 0 -1 
0 4 0 0 0 0 1 -1 
1 1 0 0 1 -1 1 -1 
1 3 1 -1 0 0 0 0 
1 5 0 0 0 0 0 -1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ6-II_4_1.txt <==
point group
2
6

ZMxZN
true

lattice label
Z2xZ6-II_4

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/6 1/6 -1/3
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
6
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end discrete symmetries

begin lattice
next lattice vector
1.2247448714
0.7071067812
1.2247448714
-0.7071067812
-1.2247448714
-0.7071067812
next lattice vector
1.2247448714
0.707106781
-1.224744871
0.707106781
1.2247448714
0.707106781
next lattice vector
0
1.4142135624
1.2247448714
0.7071067812
0
1.4142135624
next lattice vector
0
1.4142135624
-1.2247448714
-0.7071067812
0
-1.4142135624
next lattice vector
-1.2247448714
0.7071067812
0
1.4142135624
1.2247448714
-0.7071067812
next lattice vector
-1.2247448714
-0.7071067812
-1.2247448714
0.7071067812
-1.2247448714
-0.7071067812
end lattice

allowed order of Wilson lines
1
1
1
1
1
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 0 0 0 0 1 
new sector
0 2 0 0 0 0 0 0 
0 2 0 0 0 -1 0 -1 
0 2 0 0 0 0 1 0 
0 2 0 0 0 -1 1 -1 
0 2 0 0 0 -2 1 -2 
0 2 0 0 0 0 1 1 
0 2 0 0 0 -1 1 0 
0 2 0 0 0 0 2 1 
0 2 0 0 0 -1 2 0 
new sector
0 3 0 0 0 0 0 0 
0 3 0 1 0 0 0 1 
new sector
0 4 0 0 0 0 0 0 
0 4 0 0 0 1 -1 0 
0 4 0 0 0 0 1 0 
0 4 0 0 0 2 -1 0 
0 4 0 0 0 0 2 0 
0 4 0 0 0 1 -1 1 
0 4 0 0 0 2 -2 1 
0 4 0 0 0 0 1 1 
0 4 0 0 0 1 0 1 
new sector
0 5 0 0 0 0 0 0 
0 5 0 0 0 0 0 1 
new sector
1 0 0 0 0 0 0 0 
1 0 0 1 0 -1 1 0 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 0 0 1 
new sector
1 2 0 0 0 0 0 0 
1 2 0 0 0 0 0 1 
new sector
1 3 0 0 0 0 0 0 
1 3 0 0 1 1 0 0 
new sector
1 4 0 0 0 0 0 0 
1 4 0 0 0 0 0 -1 
new sector
1 5 0 0 0 0 0 0 
1 5 0 0 0 0 1 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 1 
0 2 -1 0 0 0 -1 1 
0 3 -1 0 -1 0 -1 0 
0 4 0 0 -1 0 -1 0 
0 5 0 0 0 0 -1 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 -1 0 -1 
begin data
0 2 0 0 0 -1 0 -1 
0 4 1 1 1 -1 0 1 
1 0 0 0 1 -1 0 0 
1 2 1 1 0 -1 0 1 
1 4 0 0 0 0 0 -1 
end data

// Const elem: 0 2 0 0 0 0 1 0 
begin data
0 2 0 0 0 0 1 0 
0 4 -1 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 -1 1 -1 
begin data
0 2 0 0 0 -1 1 -1 
0 4 0 1 1 -1 0 1 
end data

// Const elem: 0 2 0 0 0 -2 1 -2 
begin data
0 2 0 0 0 -2 1 -2 
0 4 1 2 2 -2 0 2 
end data

// Const elem: 0 2 0 0 0 0 1 1 
begin data
0 1 0 0 0 0 1 0 
0 2 0 0 0 0 1 1 
0 3 -1 0 0 0 0 1 
0 4 -1 0 -1 0 0 0 
0 5 0 0 -1 0 0 0 
end data

// Const elem: 0 2 0 0 0 -1 1 0 
begin data
0 2 0 0 0 -1 1 0 
0 4 0 1 0 -1 0 1 
end data

// Const elem: 0 2 0 0 0 0 2 1 
begin data
0 2 0 0 0 0 2 1 
0 4 -2 0 -1 0 0 0 
end data

// Const elem: 0 2 0 0 0 -1 2 0 
begin data
0 2 0 0 0 -1 2 0 
0 4 -1 1 0 -1 0 1 
1 1 0 1 0 0 1 1 
1 3 -2 -1 0 0 0 -1 
1 5 1 1 0 -2 1 1 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 1 0 -1 0 1 0 
0 0 1 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 3 0 1 0 0 0 1 
begin data
0 0 1 0 -1 0 1 0 
0 0 1 0 0 0 0 1 
0 3 -1 1 0 0 0 0 
1 0 -1 1 0 0 0 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 4 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 4 0 0 0 1 -1 0 
begin data
0 2 0 1 0 0 -1 1 
0 4 0 0 0 1 -1 0 
end data

// Const elem: 0 4 0 0 0 0 1 0 
begin data
0 2 1 0 0 0 1 0 
0 4 0 0 0 0 1 0 
end data

// Const elem: 0 4 0 0 0 2 -1 0 
begin data
0 2 1 2 0 0 -1 2 
0 4 0 0 0 2 -1 0 
1 1 -1 0 0 1 -2 0 
1 3 2 1 0 0 0 1 
1 5 0 1 0 1 0 1 
end data

// Const elem: 0 4 0 0 0 0 2 0 
begin data
0 2 2 0 0 0 2 0 
0 4 0 0 0 0 2 0 
end data

// Const elem: 0 4 0 0 0 1 -1 1 
begin data
0 2 0 1 1 0 -1 2 
0 4 0 0 0 1 -1 1 
end data

// Const elem: 0 4 0 0 0 2 -2 1 
begin data
0 2 0 2 1 0 -2 3 
0 4 0 0 0 2 -2 1 
end data

// Const elem: 0 4 0 0 0 0 1 1 
begin data
0 1 1 0 0 0 1 0 
0 2 1 0 1 0 1 1 
0 3 0 0 1 0 1 1 
0 4 0 0 0 0 1 1 
0 5 0 0 0 0 0 1 
end data

// Const elem: 0 4 0 0 0 1 0 1 
begin data
0 2 1 1 1 0 0 2 
0 4 0 0 0 1 0 1 
1 0 1 1 0 0 0 2 
1 2 0 0 0 1 0 0 
1 4 0 0 1 0 0 1 
end data

// Const elem: 0 5 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 5 0 0 0 0 0 1 
begin data
0 1 1 0 0 0 1 0 
0 2 1 0 1 0 1 1 
0 3 0 0 1 0 1 1 
0 4 0 0 0 0 1 1 
0 5 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 1 0 -1 1 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 3 0 0 1 0 1 1 
1 0 -1 0 1 0 1 0 
1 3 -1 0 0 0 0 -1 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 2 1 0 -1 -1 1 1 
0 4 1 1 -2 -1 1 0 
1 1 0 0 0 0 0 1 
1 3 1 0 -2 -1 1 0 
1 5 1 1 -1 -1 1 0 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 0 0 0 0 1 
begin data
0 2 0 0 1 -1 0 1 
0 4 1 1 0 -1 0 2 
1 0 1 1 1 -1 0 2 
1 2 0 0 0 0 0 1 
1 4 0 0 0 -1 0 0 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 0 1 0 0 -1 1 0 
0 0 0 1 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 3 0 0 1 1 0 0 
begin data
0 0 1 0 0 -1 1 0 
0 0 0 1 0 0 0 1 
0 3 0 0 1 1 0 0 
1 0 0 0 0 0 0 0 
1 3 0 0 1 1 0 0 
end data

// Const elem: 1 4 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 4 0 0 0 0 0 -1 
begin data
0 2 0 0 0 -1 0 -1 
0 4 1 1 1 -1 0 1 
1 0 0 0 1 -1 0 0 
1 2 1 1 0 -1 0 1 
1 4 0 0 0 0 0 -1 
end data

// Const elem: 1 5 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 5 0 0 0 0 1 0 
begin data
0 2 2 1 0 0 1 1 
0 4 0 0 0 1 1 0 
1 1 1 1 0 0 0 1 
1 3 1 0 0 1 1 0 
1 5 0 0 0 0 1 0 
end data

end centralizer elements



==> anc/Geometry_Z2xZ6-I_1_1.txt <==
point group
2
6

ZMxZN
true

lattice label
Z2xZ6-I_1

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/6 0/1 -1/6
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
6
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
0
0
next lattice vector
-1.
1.7320508076
0
0
0
0
next lattice vector
0
0
1.7320508076
0
0
0
next lattice vector
0
0
0
1.7320508076
0
0
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
-1.
1.7320508076
end lattice

allowed order of Wilson lines
1
1
2
2
1
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 0 1 0 0 0 0 
0 2 0 0 0 0 0 1 
0 2 0 1 0 0 0 1 
new sector
0 3 0 0 0 0 0 0 
0 3 1 0 0 0 0 0 
0 3 0 0 0 0 1 0 
0 3 1 0 0 0 1 0 
0 3 0 1 0 0 1 0 
0 3 1 1 0 0 1 0 
new sector
0 4 0 0 0 0 0 0 
0 4 0 1 0 0 0 0 
0 4 0 0 0 0 0 1 
0 4 0 1 0 0 0 1 
new sector
0 5 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 0 0 0 0 1 0 0 
1 0 0 0 1 1 0 0 
1 0 0 0 0 0 1 0 
1 0 0 0 1 0 1 0 
1 0 0 0 0 1 1 0 
1 0 0 0 1 1 1 0 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 1 0 0 0 
1 1 0 0 0 -1 0 1 
1 1 0 0 1 -1 0 1 
1 1 0 0 0 -2 0 2 
1 1 0 0 1 -2 0 2 
1 1 0 0 0 -3 0 3 
1 1 0 0 1 -3 0 3 
new sector
1 2 0 0 0 0 0 0 
1 2 0 0 1 0 0 0 
1 2 0 1 0 -1 0 0 
1 2 0 1 1 -1 0 0 
1 2 0 2 0 -2 0 0 
1 2 0 2 1 -2 0 0 
1 2 0 3 0 -3 0 0 
1 2 0 3 1 -3 0 0 
new sector
1 3 0 0 0 0 0 0 
1 3 1 0 0 0 0 0 
1 3 0 0 1 0 0 0 
1 3 1 0 1 0 0 0 
1 3 0 0 0 1 0 0 
1 3 1 0 0 1 0 0 
1 3 0 0 1 1 0 0 
1 3 1 0 1 1 0 0 
new sector
1 4 0 0 0 0 0 0 
1 4 0 0 1 0 0 0 
1 4 0 1 0 -1 0 0 
1 4 0 1 1 -1 0 0 
1 4 0 2 0 -2 0 0 
1 4 0 2 1 -2 0 0 
1 4 0 3 0 -3 0 0 
1 4 0 3 1 -3 0 0 
new sector
1 5 0 0 0 0 0 0 
1 5 0 0 1 0 0 0 
1 5 0 0 0 -1 0 1 
1 5 0 0 1 -1 0 1 
1 5 0 0 0 -2 0 2 
1 5 0 0 1 -2 0 2 
1 5 0 0 0 -3 0 3 
1 5 0 0 1 -3 0 3 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 1 0 0 0 0 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 2 0 1 0 0 0 0 
0 4 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 0 1 0 0 0 0 
1 4 -1 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 1 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 2 0 0 0 0 0 1 
0 4 0 0 0 0 1 1 
1 1 0 0 0 0 1 1 
1 3 0 0 0 0 0 0 
1 5 0 0 0 0 0 1 
end data

// Const elem: 0 2 0 1 0 0 0 1 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 2 0 1 0 0 0 1 
0 4 -1 0 0 0 1 1 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 3 1 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 3 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 3 1 0 0 0 0 0 
end data

// Const elem: 0 3 0 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 3 0 0 0 0 1 0 
1 0 0 0 0 0 1 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 0 3 1 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 3 1 0 0 0 1 0 
1 0 0 0 0 0 1 0 
1 3 1 0 0 0 0 0 
end data

// Const elem: 0 3 0 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 3 0 1 0 0 1 0 
1 0 0 0 0 0 1 0 
1 3 0 1 0 0 0 0 
end data

// Const elem: 0 3 1 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 3 1 1 0 0 1 0 
1 0 0 0 0 0 1 0 
1 3 1 1 0 0 0 0 
end data

// Const elem: 0 4 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 4 0 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 0 0 0 
0 4 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 4 0 1 0 0 0 0 
end data

// Const elem: 0 4 0 0 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 0 0 0 -1 0 
0 4 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 3 0 0 0 0 0 0 
1 5 0 0 0 0 -1 0 
end data

// Const elem: 0 4 0 1 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 0 -1 0 
0 4 0 1 0 0 0 1 
end data

// Const elem: 0 5 0 0 0 0 0 0 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 1 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
1 2 0 0 1 0 0 0 
1 3 0 0 1 0 0 0 
1 4 0 0 1 0 0 0 
1 5 0 0 1 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 0 
1 4 0 0 0 1 0 0 
1 5 0 0 0 1 0 0 
end data

// Const elem: 1 0 0 0 1 1 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 0 1 1 0 0 
1 2 0 0 1 1 0 0 
1 3 0 0 1 1 0 0 
1 4 0 0 1 1 0 0 
1 5 0 0 1 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 3 0 0 0 0 1 0 
1 0 0 0 0 0 1 0 
1 3 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 1 0 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 3 0 0 0 0 1 0 
1 0 0 0 1 0 1 0 
1 3 0 0 1 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 3 0 0 0 0 1 0 
1 0 0 0 0 1 1 0 
1 3 0 0 0 1 0 0 
end data

// Const elem: 1 0 0 0 1 1 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 3 0 0 0 0 1 0 
1 0 0 0 1 1 1 0 
1 3 0 0 1 1 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
1 2 0 0 1 0 0 0 
1 3 0 0 1 0 0 0 
1 4 0 0 1 0 0 0 
1 5 0 0 1 0 0 0 
end data

// Const elem: 1 1 0 0 0 -1 0 1 
begin data
0 2 0 0 0 0 -1 0 
0 4 0 0 0 0 0 1 
1 1 0 0 0 -1 0 1 
1 3 0 0 0 -1 0 0 
1 5 0 0 0 -1 -1 0 
end data

// Const elem: 1 1 0 0 1 -1 0 1 
begin data
0 2 0 0 0 0 -1 0 
0 4 0 0 0 0 0 1 
1 1 0 0 1 -1 0 1 
1 3 0 0 1 -1 0 0 
1 5 0 0 1 -1 -1 0 
end data

// Const elem: 1 1 0 0 0 -2 0 2 
begin data
0 2 0 0 0 0 -2 0 
0 4 0 0 0 0 0 2 
1 1 0 0 0 -2 0 2 
1 3 0 0 0 -2 0 0 
1 5 0 0 0 -2 -2 0 
end data

// Const elem: 1 1 0 0 1 -2 0 2 
begin data
0 2 0 0 0 0 -2 0 
0 4 0 0 0 0 0 2 
1 1 0 0 1 -2 0 2 
1 3 0 0 1 -2 0 0 
1 5 0 0 1 -2 -2 0 
end data

// Const elem: 1 1 0 0 0 -3 0 3 
begin data
0 1 0 0 0 0 -2 -1 
0 2 0 0 0 0 -3 0 
0 3 0 0 0 0 -2 2 
0 4 0 0 0 0 0 3 
0 5 0 0 0 0 1 2 
1 0 0 0 0 -3 -2 2 
1 1 0 0 0 -3 0 3 
1 2 0 0 0 -3 1 2 
1 3 0 0 0 -3 0 0 
1 4 0 0 0 -3 -2 -1 
1 5 0 0 0 -3 -3 0 
end data

// Const elem: 1 1 0 0 1 -3 0 3 
begin data
0 1 0 0 0 0 -2 -1 
0 2 0 0 0 0 -3 0 
0 3 0 0 0 0 -2 2 
0 4 0 0 0 0 0 3 
0 5 0 0 0 0 1 2 
1 0 0 0 1 -3 -2 2 
1 1 0 0 1 -3 0 3 
1 2 0 0 1 -3 1 2 
1 3 0 0 1 -3 0 0 
1 4 0 0 1 -3 -2 -1 
1 5 0 0 1 -3 -3 0 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 0 1 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
1 2 0 0 1 0 0 0 
1 3 0 0 1 0 0 0 
1 4 0 0 1 0 0 0 
1 5 0 0 1 0 0 0 
end data

// Const elem: 1 2 0 1 0 -1 0 0 
begin data
0 2 0 1 0 0 0 0 
0 4 -1 0 0 0 0 0 
1 0 0 0 0 -1 0 0 
1 2 0 1 0 -1 0 0 
1 4 -1 0 0 -1 0 0 
end data

// Const elem: 1 2 0 1 1 -1 0 0 
begin data
0 2 0 1 0 0 0 0 
0 4 -1 0 0 0 0 0 
1 0 0 0 1 -1 0 0 
1 2 0 1 1 -1 0 0 
1 4 -1 0 1 -1 0 0 
end data

// Const elem: 1 2 0 2 0 -2 0 0 
begin data
0 2 0 2 0 0 0 0 
0 4 -2 0 0 0 0 0 
1 0 0 0 0 -2 0 0 
1 2 0 2 0 -2 0 0 
1 4 -2 0 0 -2 0 0 
end data

// Const elem: 1 2 0 2 1 -2 0 0 
begin data
0 2 0 2 0 0 0 0 
0 4 -2 0 0 0 0 0 
1 0 0 0 1 -2 0 0 
1 2 0 2 1 -2 0 0 
1 4 -2 0 1 -2 0 0 
end data

// Const elem: 1 2 0 3 0 -3 0 0 
begin data
0 1 1 2 0 0 0 0 
0 2 0 3 0 0 0 0 
0 3 -2 2 0 0 0 0 
0 4 -3 0 0 0 0 0 
0 5 -2 -1 0 0 0 0 
1 0 0 0 0 -3 0 0 
1 1 1 2 0 -3 0 0 
1 2 0 3 0 -3 0 0 
1 3 -2 2 0 -3 0 0 
1 4 -3 0 0 -3 0 0 
1 5 -2 -1 0 -3 0 0 
end data

// Const elem: 1 2 0 3 1 -3 0 0 
begin data
0 1 1 2 0 0 0 0 
0 2 0 3 0 0 0 0 
0 3 -2 2 0 0 0 0 
0 4 -3 0 0 0 0 0 
0 5 -2 -1 0 0 0 0 
1 0 0 0 1 -3 0 0 
1 1 1 2 1 -3 0 0 
1 2 0 3 1 -3 0 0 
1 3 -2 2 1 -3 0 0 
1 4 -3 0 1 -3 0 0 
1 5 -2 -1 1 -3 0 0 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 3 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 3 1 0 0 0 0 0 
end data

// Const elem: 1 3 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
1 2 0 0 1 0 0 0 
1 3 0 0 1 0 0 0 
1 4 0 0 1 0 0 0 
1 5 0 0 1 0 0 0 
end data

// Const elem: 1 3 1 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 1 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 3 1 0 1 0 0 0 
end data

// Const elem: 1 3 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 0 
1 4 0 0 0 1 0 0 
1 5 0 0 0 1 0 0 
end data

// Const elem: 1 3 1 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 1 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 3 1 0 0 1 0 0 
end data

// Const elem: 1 3 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 0 1 1 0 0 
1 2 0 0 1 1 0 0 
1 3 0 0 1 1 0 0 
1 4 0 0 1 1 0 0 
1 5 0 0 1 1 0 0 
end data

// Const elem: 1 3 1 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 1 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 3 1 0 1 1 0 0 
end data

// Const elem: 1 4 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 4 0 0 1 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
1 2 0 0 1 0 0 0 
1 3 0 0 1 0 0 0 
1 4 0 0 1 0 0 0 
1 5 0 0 1 0 0 0 
end data

// Const elem: 1 4 0 1 0 -1 0 0 
begin data
0 2 1 1 0 0 0 0 
0 4 0 1 0 0 0 0 
1 0 0 0 0 -1 0 0 
1 2 1 1 0 -1 0 0 
1 4 0 1 0 -1 0 0 
end data

// Const elem: 1 4 0 1 1 -1 0 0 
begin data
0 2 1 1 0 0 0 0 
0 4 0 1 0 0 0 0 
1 0 0 0 1 -1 0 0 
1 2 1 1 1 -1 0 0 
1 4 0 1 1 -1 0 0 
end data

// Const elem: 1 4 0 2 0 -2 0 0 
begin data
0 2 2 2 0 0 0 0 
0 4 0 2 0 0 0 0 
1 0 0 0 0 -2 0 0 
1 2 2 2 0 -2 0 0 
1 4 0 2 0 -2 0 0 
end data

// Const elem: 1 4 0 2 1 -2 0 0 
begin data
0 2 2 2 0 0 0 0 
0 4 0 2 0 0 0 0 
1 0 0 0 1 -2 0 0 
1 2 2 2 1 -2 0 0 
1 4 0 2 1 -2 0 0 
end data

// Const elem: 1 4 0 3 0 -3 0 0 
begin data
0 1 2 1 0 0 0 0 
0 2 3 3 0 0 0 0 
0 3 2 4 0 0 0 0 
0 4 0 3 0 0 0 0 
0 5 -1 1 0 0 0 0 
1 0 0 0 0 -3 0 0 
1 1 2 1 0 -3 0 0 
1 2 3 3 0 -3 0 0 
1 3 2 4 0 -3 0 0 
1 4 0 3 0 -3 0 0 
1 5 -1 1 0 -3 0 0 
end data

// Const elem: 1 4 0 3 1 -3 0 0 
begin data
0 1 2 1 0 0 0 0 
0 2 3 3 0 0 0 0 
0 3 2 4 0 0 0 0 
0 4 0 3 0 0 0 0 
0 5 -1 1 0 0 0 0 
1 0 0 0 1 -3 0 0 
1 1 2 1 1 -3 0 0 
1 2 3 3 1 -3 0 0 
1 3 2 4 1 -3 0 0 
1 4 0 3 1 -3 0 0 
1 5 -1 1 1 -3 0 0 
end data

// Const elem: 1 5 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 5 0 0 1 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
1 2 0 0 1 0 0 0 
1 3 0 0 1 0 0 0 
1 4 0 0 1 0 0 0 
1 5 0 0 1 0 0 0 
end data

// Const elem: 1 5 0 0 0 -1 0 1 
begin data
0 2 0 0 0 0 0 1 
0 4 0 0 0 0 1 1 
1 1 0 0 0 -1 1 1 
1 3 0 0 0 -1 0 0 
1 5 0 0 0 -1 0 1 
end data

// Const elem: 1 5 0 0 1 -1 0 1 
begin data
0 2 0 0 0 0 0 1 
0 4 0 0 0 0 1 1 
1 1 0 0 1 -1 1 1 
1 3 0 0 1 -1 0 0 
1 5 0 0 1 -1 0 1 
end data

// Const elem: 1 5 0 0 0 -2 0 2 
begin data
0 2 0 0 0 0 0 2 
0 4 0 0 0 0 2 2 
1 1 0 0 0 -2 2 2 
1 3 0 0 0 -2 0 0 
1 5 0 0 0 -2 0 2 
end data

// Const elem: 1 5 0 0 1 -2 0 2 
begin data
0 2 0 0 0 0 0 2 
0 4 0 0 0 0 2 2 
1 1 0 0 1 -2 2 2 
1 3 0 0 1 -2 0 0 
1 5 0 0 1 -2 0 2 
end data

// Const elem: 1 5 0 0 0 -3 0 3 
begin data
0 1 0 0 0 0 -1 1 
0 2 0 0 0 0 0 3 
0 3 0 0 0 0 2 4 
0 4 0 0 0 0 3 3 
0 5 0 0 0 0 2 1 
1 0 0 0 0 -3 2 4 
1 1 0 0 0 -3 3 3 
1 2 0 0 0 -3 2 1 
1 3 0 0 0 -3 0 0 
1 4 0 0 0 -3 -1 1 
1 5 0 0 0 -3 0 3 
end data

// Const elem: 1 5 0 0 1 -3 0 3 
begin data
0 1 0 0 0 0 -1 1 
0 2 0 0 0 0 0 3 
0 3 0 0 0 0 2 4 
0 4 0 0 0 0 3 3 
0 5 0 0 0 0 2 1 
1 0 0 0 1 -3 2 4 
1 1 0 0 1 -3 3 3 
1 2 0 0 1 -3 2 1 
1 3 0 0 1 -3 0 0 
1 4 0 0 1 -3 -1 1 
1 5 0 0 1 -3 0 3 
end data

end centralizer elements



==> anc/Geometry_Z2xZ6-I_1_2.txt <==
point group
2
6

ZMxZN
true

lattice label
Z2xZ6-I_1

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/6 0/1 -1/6
end twist

begin twist space group generators
1 0 0 0 0 1/2 0 0
0 1 0 0 0 1/2 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
6
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
0
0
next lattice vector
-1.
1.7320508076
0
0
0
0
next lattice vector
0
0
1.7320508076
0
0
0
next lattice vector
0
0
0
1.7320508076
0
0
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
-1.
1.7320508076
end lattice

allowed order of Wilson lines
1
1
2
1
1
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 0 1 0 0 0 0 
0 2 0 0 0 0 0 1 
0 2 0 1 0 0 0 1 
new sector
0 4 0 0 0 0 0 0 
0 4 0 1 0 0 0 0 
0 4 0 0 0 0 0 1 
0 4 0 1 0 0 0 1 
new sector
1 0 0 0 0 1/2 0 0 
1 0 0 0 1 1/2 0 0 
1 0 0 0 0 1/2 1 0 
1 0 0 0 1 1/2 1 0 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 1 0 0 0 
1 1 0 0 0 -1 0 1 
1 1 0 0 1 -1 0 1 
1 1 0 0 0 -4 0 4 
1 1 0 0 1 -4 0 4 
new sector
1 2 0 0 0 -1/2 0 0 
1 2 0 0 1 -1/2 0 0 
1 2 0 1 0 -3/2 0 0 
1 2 0 1 1 -3/2 0 0 
1 2 0 4 0 -9/2 0 0 
1 2 0 4 1 -9/2 0 0 
new sector
1 3 0 0 0 -1 0 0 
1 3 1 0 0 -1 0 0 
1 3 0 0 1 -1 0 0 
1 3 1 0 1 -1 0 0 
new sector
1 4 0 0 0 -3/2 0 0 
1 4 0 0 1 -3/2 0 0 
1 4 0 1 0 -5/2 0 0 
1 4 0 1 1 -5/2 0 0 
1 4 0 4 0 -11/2 0 0 
1 4 0 4 1 -11/2 0 0 
new sector
1 5 0 0 0 -2 0 0 
1 5 0 0 1 -2 0 0 
1 5 0 0 0 -3 0 1 
1 5 0 0 1 -3 0 1 
1 5 0 0 0 -6 0 4 
1 5 0 0 1 -6 0 4 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 1/2 0 0 
0 1 0 0 0 1/2 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 0 0 0 1/2 0 0 
0 2 0 0 0 1 0 0 
0 3 0 0 0 3/2 0 0 
0 4 0 0 0 2 0 0 
0 5 0 0 0 5/2 0 0 
1 0 0 0 0 1/2 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 -1/2 0 0 
1 3 0 0 0 -1 0 0 
1 4 0 0 0 -3/2 0 0 
1 5 0 0 0 -2 0 0 
end data

// Const elem: 0 2 0 1 0 0 0 0 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 2 0 1 0 1 0 0 
0 4 -1 0 0 2 0 0 
1 0 0 0 0 1/2 0 0 
1 2 0 1 0 -1/2 0 0 
1 4 -1 0 0 -3/2 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 1 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 2 0 0 0 1 0 1 
0 4 0 0 0 2 1 1 
1 1 0 0 0 0 1 1 
1 3 0 0 0 -1 0 0 
1 5 0 0 0 -2 0 1 
end data

// Const elem: 0 2 0 1 0 0 0 1 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 2 0 1 0 1 0 1 
0 4 -1 0 0 2 1 1 
end data

// Const elem: 0 4 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 1/2 0 0 
0 2 0 0 0 1 0 0 
0 3 0 0 0 3/2 0 0 
0 4 0 0 0 2 0 0 
0 5 0 0 0 5/2 0 0 
1 0 0 0 0 1/2 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 -1/2 0 0 
1 3 0 0 0 -1 0 0 
1 4 0 0 0 -3/2 0 0 
1 5 0 0 0 -2 0 0 
end data

// Const elem: 0 4 0 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 1 0 0 
0 4 0 1 0 2 0 0 
1 0 0 0 0 1/2 0 0 
1 2 1 1 0 -1/2 0 0 
1 4 0 1 0 -3/2 0 0 
end data

// Const elem: 0 4 0 0 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 0 0 1 -1 0 
0 4 0 0 0 2 0 1 
1 1 0 0 0 0 0 1 
1 3 0 0 0 -1 0 0 
1 5 0 0 0 -2 -1 0 
end data

// Const elem: 0 4 0 1 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 1 -1 0 
0 4 0 1 0 2 0 1 
end data

// Const elem: 1 0 0 0 0 1/2 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
1 0 0 0 0 1/2 0 0 
1 2 0 0 0 1/2 0 0 
1 4 0 0 0 1/2 0 0 
end data

// Const elem: 1 0 0 0 1 1/2 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
1 0 0 0 1 1/2 0 0 
1 2 0 0 1 1/2 0 0 
1 4 0 0 1 1/2 0 0 
end data

// Const elem: 1 0 0 0 0 1/2 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
1 0 0 0 0 1/2 1 0 
end data

// Const elem: 1 0 0 0 1 1/2 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
1 0 0 0 1 1/2 1 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 2 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
0 2 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
1 1 0 0 1 0 0 0 
1 3 0 0 1 0 0 0 
1 5 0 0 1 0 0 0 
end data

// Const elem: 1 1 0 0 0 -1 0 1 
begin data
0 2 0 0 0 0 -1 0 
0 4 0 0 0 0 0 1 
1 1 0 0 0 -1 0 1 
1 3 0 0 0 -1 0 0 
1 5 0 0 0 -1 -1 0 
end data

// Const elem: 1 1 0 0 1 -1 0 1 
begin data
0 2 0 0 0 0 -1 0 
0 4 0 0 0 0 0 1 
1 1 0 0 1 -1 0 1 
1 3 0 0 1 -1 0 0 
1 5 0 0 1 -1 -1 0 
end data

// Const elem: 1 1 0 0 0 -4 0 4 
begin data
0 2 0 0 0 0 -4 0 
0 4 0 0 0 0 0 4 
1 1 0 0 0 -4 0 4 
1 3 0 0 0 -4 0 0 
1 5 0 0 0 -4 -4 0 
end data

// Const elem: 1 1 0 0 1 -4 0 4 
begin data
0 2 0 0 0 0 -4 0 
0 4 0 0 0 0 0 4 
1 1 0 0 1 -4 0 4 
1 3 0 0 1 -4 0 0 
1 5 0 0 1 -4 -4 0 
end data

// Const elem: 1 2 0 0 0 -1/2 0 0 
begin data
0 2 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
1 0 0 0 0 -1/2 0 0 
1 2 0 0 0 -1/2 0 0 
1 4 0 0 0 -1/2 0 0 
end data

// Const elem: 1 2 0 0 1 -1/2 0 0 
begin data
0 2 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
1 0 0 0 1 -1/2 0 0 
1 2 0 0 1 -1/2 0 0 
1 4 0 0 1 -1/2 0 0 
end data

// Const elem: 1 2 0 1 0 -3/2 0 0 
begin data
0 2 0 1 0 0 0 0 
0 4 -1 0 0 0 0 0 
1 0 0 0 0 -3/2 0 0 
1 2 0 1 0 -3/2 0 0 
1 4 -1 0 0 -3/2 0 0 
end data

// Const elem: 1 2 0 1 1 -3/2 0 0 
begin data
0 2 0 1 0 0 0 0 
0 4 -1 0 0 0 0 0 
1 0 0 0 1 -3/2 0 0 
1 2 0 1 1 -3/2 0 0 
1 4 -1 0 1 -3/2 0 0 
end data

// Const elem: 1 2 0 4 0 -9/2 0 0 
begin data
0 2 0 4 0 0 0 0 
0 4 -4 0 0 0 0 0 
1 0 0 0 0 -9/2 0 0 
1 2 0 4 0 -9/2 0 0 
1 4 -4 0 0 -9/2 0 0 
end data

// Const elem: 1 2 0 4 1 -9/2 0 0 
begin data
0 2 0 4 0 0 0 0 
0 4 -4 0 0 0 0 0 
1 0 0 0 1 -9/2 0 0 
1 2 0 4 1 -9/2 0 0 
1 4 -4 0 1 -9/2 0 0 
end data

// Const elem: 1 3 0 0 0 -1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
1 1 0 0 0 -1 0 0 
1 3 0 0 0 -1 0 0 
1 5 0 0 0 -1 0 0 
end data

// Const elem: 1 3 1 0 0 -1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 3 1 0 0 -1 0 0 
end data

// Const elem: 1 3 0 0 1 -1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
1 1 0 0 1 -1 0 0 
1 3 0 0 1 -1 0 0 
1 5 0 0 1 -1 0 0 
end data

// Const elem: 1 3 1 0 1 -1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 3 1 0 1 -1 0 0 
end data

// Const elem: 1 4 0 0 0 -3/2 0 0 
begin data
0 2 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
1 0 0 0 0 -3/2 0 0 
1 2 0 0 0 -3/2 0 0 
1 4 0 0 0 -3/2 0 0 
end data

// Const elem: 1 4 0 0 1 -3/2 0 0 
begin data
0 2 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
1 0 0 0 1 -3/2 0 0 
1 2 0 0 1 -3/2 0 0 
1 4 0 0 1 -3/2 0 0 
end data

// Const elem: 1 4 0 1 0 -5/2 0 0 
begin data
0 2 1 1 0 0 0 0 
0 4 0 1 0 0 0 0 
1 0 0 0 0 -5/2 0 0 
1 2 1 1 0 -5/2 0 0 
1 4 0 1 0 -5/2 0 0 
end data

// Const elem: 1 4 0 1 1 -5/2 0 0 
begin data
0 2 1 1 0 0 0 0 
0 4 0 1 0 0 0 0 
1 0 0 0 1 -5/2 0 0 
1 2 1 1 1 -5/2 0 0 
1 4 0 1 1 -5/2 0 0 
end data

// Const elem: 1 4 0 4 0 -11/2 0 0 
begin data
0 2 4 4 0 0 0 0 
0 4 0 4 0 0 0 0 
1 0 0 0 0 -11/2 0 0 
1 2 4 4 0 -11/2 0 0 
1 4 0 4 0 -11/2 0 0 
end data

// Const elem: 1 4 0 4 1 -11/2 0 0 
begin data
0 2 4 4 0 0 0 0 
0 4 0 4 0 0 0 0 
1 0 0 0 1 -11/2 0 0 
1 2 4 4 1 -11/2 0 0 
1 4 0 4 1 -11/2 0 0 
end data

// Const elem: 1 5 0 0 0 -2 0 0 
begin data
0 2 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
1 1 0 0 0 -2 0 0 
1 3 0 0 0 -2 0 0 
1 5 0 0 0 -2 0 0 
end data

// Const elem: 1 5 0 0 1 -2 0 0 
begin data
0 2 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
1 1 0 0 1 -2 0 0 
1 3 0 0 1 -2 0 0 
1 5 0 0 1 -2 0 0 
end data

// Const elem: 1 5 0 0 0 -3 0 1 
begin data
0 2 0 0 0 0 0 1 
0 4 0 0 0 0 1 1 
1 1 0 0 0 -3 1 1 
1 3 0 0 0 -3 0 0 
1 5 0 0 0 -3 0 1 
end data

// Const elem: 1 5 0 0 1 -3 0 1 
begin data
0 2 0 0 0 0 0 1 
0 4 0 0 0 0 1 1 
1 1 0 0 1 -3 1 1 
1 3 0 0 1 -3 0 0 
1 5 0 0 1 -3 0 1 
end data

// Const elem: 1 5 0 0 0 -6 0 4 
begin data
0 2 0 0 0 0 0 4 
0 4 0 0 0 0 4 4 
1 1 0 0 0 -6 4 4 
1 3 0 0 0 -6 0 0 
1 5 0 0 0 -6 0 4 
end data

// Const elem: 1 5 0 0 1 -6 0 4 
begin data
0 2 0 0 0 0 0 4 
0 4 0 0 0 0 4 4 
1 1 0 0 1 -6 4 4 
1 3 0 0 1 -6 0 0 
1 5 0 0 1 -6 0 4 
end data

end centralizer elements



==> anc/Geometry_Z2xZ6-I_2_1.txt <==
point group
2
6

ZMxZN
true

lattice label
Z2xZ6-I_2

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/6 0/1 -1/6
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
6
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.8660254038
0.5
0
0
0.8660254038
-0.5
next lattice vector
0.8660254038
0.5
0
0
-0.8660254038
0.5
next lattice vector
0.8660254038
-0.5
0
0
0.8660254038
0.5
next lattice vector
0.8660254038
-0.5
0
0
-0.8660254038
-0.5
next lattice vector
0
0
1.7320508076
0
0
0
next lattice vector
0
0
0
1.7320508076
0
0
end lattice

allowed order of Wilson lines
1
1
1
1
2
2

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 0 0 1 0 0 0 
0 2 0 0 1 1 0 0 
0 2 0 0 2 1 0 0 
new sector
0 3 0 0 0 0 0 0 
0 3 1 0 0 0 0 0 
0 3 1 1 0 0 0 0 
0 3 0 1 1 0 0 0 
new sector
0 4 0 0 0 0 0 0 
0 4 0 0 -1 0 0 0 
0 4 0 0 -1 -1 0 0 
0 4 0 0 -2 -1 0 0 
new sector
0 5 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 0 1 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 0 0 1 
1 1 0 0 0 1 -1 0 
1 1 0 0 0 1 -1 1 
1 1 0 0 0 2 -2 0 
1 1 0 0 0 2 -2 1 
1 1 0 0 0 3 -3 0 
1 1 0 0 0 3 -3 1 
new sector
1 2 0 0 0 0 0 0 
1 2 0 0 0 0 0 1 
1 2 0 0 0 -1 1 0 
1 2 0 0 0 -1 1 1 
1 2 0 0 0 -2 2 0 
1 2 0 0 0 -2 2 1 
1 2 0 0 0 -3 3 0 
1 2 0 0 0 -3 3 1 
new sector
1 3 0 0 0 0 0 0 
1 3 0 0 0 0 1 0 
1 3 0 0 0 0 0 1 
1 3 0 0 0 0 1 1 
new sector
1 4 0 0 0 0 0 0 
1 4 0 0 0 0 0 1 
1 4 0 0 0 1 -1 0 
1 4 0 0 0 1 -1 1 
1 4 0 0 0 2 -2 0 
1 4 0 0 0 2 -2 1 
1 4 0 0 0 3 -3 0 
1 4 0 0 0 3 -3 1 
new sector
1 5 0 0 0 0 0 0 
1 5 0 0 0 0 0 1 
1 5 0 0 0 1 -1 0 
1 5 0 0 0 1 -1 1 
1 5 0 0 0 2 -2 0 
1 5 0 0 0 2 -2 1 
1 5 0 0 0 3 -3 0 
1 5 0 0 0 3 -3 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 0 1 0 0 0 
0 4 1 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 0 1 1 0 0 
0 4 1 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 0 0 1 1 0 0 
1 4 1 1 0 0 0 0 
end data

// Const elem: 0 2 0 0 2 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 0 2 1 0 0 
0 4 2 1 0 0 0 0 
1 1 0 -1 1 1 0 0 
1 3 1 1 1 1 0 0 
1 5 1 1 0 -1 0 0 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 3 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 1 0 0 0 0 0 
end data

// Const elem: 0 3 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 1 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 3 1 1 0 0 0 0 
end data

// Const elem: 0 3 0 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 0 1 1 0 0 0 
end data

// Const elem: 0 4 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 0 4 0 0 -1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 -1 0 0 0 
0 4 0 0 -1 0 0 0 
end data

// Const elem: 0 4 0 0 -1 -1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 -1 -1 0 0 
0 4 0 0 -1 -1 0 0 
1 0 0 0 0 0 0 0 
1 2 1 1 -1 -1 0 0 
1 4 0 0 -1 -1 0 0 
end data

// Const elem: 0 4 0 0 -2 -1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 2 1 -2 -1 0 0 
0 4 0 0 -2 -1 0 0 
1 1 1 1 -1 0 0 0 
1 3 1 1 -2 -2 0 0 
1 5 0 -1 -1 0 0 0 
end data

// Const elem: 0 5 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 0 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
1 4 0 0 0 0 1 0 
1 5 0 0 0 0 1 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
1 4 0 0 0 0 0 1 
1 5 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 0 1 1 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 1 
1 3 0 0 0 0 1 1 
1 4 0 0 0 0 1 1 
1 5 0 0 0 0 1 1 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
1 4 0 0 0 0 0 1 
1 5 0 0 0 0 0 1 
end data

// Const elem: 1 1 0 0 0 1 -1 0 
begin data
0 2 1 0 0 1 0 0 
0 4 1 1 -1 0 0 0 
1 1 0 0 0 1 -1 0 
1 3 1 1 0 0 -1 0 
1 5 1 0 -1 0 -1 0 
end data

// Const elem: 1 1 0 0 0 1 -1 1 
begin data
0 2 1 0 0 1 0 0 
0 4 1 1 -1 0 0 0 
1 1 0 0 0 1 -1 1 
1 3 1 1 0 0 -1 1 
1 5 1 0 -1 0 -1 1 
end data

// Const elem: 1 1 0 0 0 2 -2 0 
begin data
0 2 2 0 0 2 0 0 
0 4 2 2 -2 0 0 0 
1 1 0 0 0 2 -2 0 
1 3 2 2 0 0 -2 0 
1 5 2 0 -2 0 -2 0 
end data

// Const elem: 1 1 0 0 0 2 -2 1 
begin data
0 2 2 0 0 2 0 0 
0 4 2 2 -2 0 0 0 
1 1 0 0 0 2 -2 1 
1 3 2 2 0 0 -2 1 
1 5 2 0 -2 0 -2 1 
end data

// Const elem: 1 1 0 0 0 3 -3 0 
begin data
0 1 1 -1 1 2 0 0 
0 2 3 0 0 3 0 0 
0 3 4 2 -2 2 0 0 
0 4 3 3 -3 0 0 0 
0 5 1 2 -2 -1 0 0 
1 0 1 -1 -2 2 -3 0 
1 1 0 0 0 3 -3 0 
1 2 1 2 1 2 -3 0 
1 3 3 3 0 0 -3 0 
1 4 4 2 -2 -1 -3 0 
1 5 3 0 -3 0 -3 0 
end data

// Const elem: 1 1 0 0 0 3 -3 1 
begin data
0 1 1 -1 1 2 0 0 
0 2 3 0 0 3 0 0 
0 3 4 2 -2 2 0 0 
0 4 3 3 -3 0 0 0 
0 5 1 2 -2 -1 0 0 
1 0 1 -1 -2 2 -3 1 
1 1 0 0 0 3 -3 1 
1 2 1 2 1 2 -3 1 
1 3 3 3 0 0 -3 1 
1 4 4 2 -2 -1 -3 1 
1 5 3 0 -3 0 -3 1 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
1 4 0 0 0 0 0 1 
1 5 0 0 0 0 0 1 
end data

// Const elem: 1 2 0 0 0 -1 1 0 
begin data
0 2 -1 1 0 -1 0 0 
0 4 -1 0 1 -1 0 0 
1 0 -1 1 1 -1 1 0 
1 2 0 0 0 -1 1 0 
1 4 -1 0 0 0 1 0 
end data

// Const elem: 1 2 0 0 0 -1 1 1 
begin data
0 2 -1 1 0 -1 0 0 
0 4 -1 0 1 -1 0 0 
1 0 -1 1 1 -1 1 1 
1 2 0 0 0 -1 1 1 
1 4 -1 0 0 0 1 1 
end data

// Const elem: 1 2 0 0 0 -2 2 0 
begin data
0 2 -2 2 0 -2 0 0 
0 4 -2 0 2 -2 0 0 
1 0 -2 2 2 -2 2 0 
1 2 0 0 0 -2 2 0 
1 4 -2 0 0 0 2 0 
end data

// Const elem: 1 2 0 0 0 -2 2 1 
begin data
0 2 -2 2 0 -2 0 0 
0 4 -2 0 2 -2 0 0 
1 0 -2 2 2 -2 2 1 
1 2 0 0 0 -2 2 1 
1 4 -2 0 0 0 2 1 
end data

// Const elem: 1 2 0 0 0 -3 3 0 
begin data
0 1 -1 2 -1 -1 0 0 
0 2 -3 3 0 -3 0 0 
0 3 -4 2 2 -4 0 0 
0 4 -3 0 3 -3 0 0 
0 5 -1 -1 2 -1 0 0 
1 0 -3 3 3 -3 3 0 
1 1 -1 2 2 -4 3 0 
1 2 0 0 0 -3 3 0 
1 3 -1 -1 -1 -1 3 0 
1 4 -3 0 0 0 3 0 
1 5 -4 2 2 -1 3 0 
end data

// Const elem: 1 2 0 0 0 -3 3 1 
begin data
0 1 -1 2 -1 -1 0 0 
0 2 -3 3 0 -3 0 0 
0 3 -4 2 2 -4 0 0 
0 4 -3 0 3 -3 0 0 
0 5 -1 -1 2 -1 0 0 
1 0 -3 3 3 -3 3 1 
1 1 -1 2 2 -4 3 1 
1 2 0 0 0 -3 3 1 
1 3 -1 -1 -1 -1 3 1 
1 4 -3 0 0 0 3 1 
1 5 -4 2 2 -1 3 1 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 3 0 0 0 0 1 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
1 4 0 0 0 0 1 0 
1 5 0 0 0 0 1 0 
end data

// Const elem: 1 3 0 0 0 0 0 1 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
1 4 0 0 0 0 0 1 
1 5 0 0 0 0 0 1 
end data

// Const elem: 1 3 0 0 0 0 1 1 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 1 
1 3 0 0 0 0 1 1 
1 4 0 0 0 0 1 1 
1 5 0 0 0 0 1 1 
end data

// Const elem: 1 4 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 4 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
1 4 0 0 0 0 0 1 
1 5 0 0 0 0 0 1 
end data

// Const elem: 1 4 0 0 0 1 -1 0 
begin data
0 2 -1 0 0 1 0 0 
0 4 -1 1 1 0 0 0 
1 0 -1 1 0 0 -1 0 
1 2 -1 0 1 0 -1 0 
1 4 0 0 0 1 -1 0 
end data

// Const elem: 1 4 0 0 0 1 -1 1 
begin data
0 2 -1 0 0 1 0 0 
0 4 -1 1 1 0 0 0 
1 0 -1 1 0 0 -1 1 
1 2 -1 0 1 0 -1 1 
1 4 0 0 0 1 -1 1 
end data

// Const elem: 1 4 0 0 0 2 -2 0 
begin data
0 2 -2 0 0 2 0 0 
0 4 -2 2 2 0 0 0 
1 0 -2 2 0 0 -2 0 
1 2 -2 0 2 0 -2 0 
1 4 0 0 0 2 -2 0 
end data

// Const elem: 1 4 0 0 0 2 -2 1 
begin data
0 2 -2 0 0 2 0 0 
0 4 -2 2 2 0 0 0 
1 0 -2 2 0 0 -2 1 
1 2 -2 0 2 0 -2 1 
1 4 0 0 0 2 -2 1 
end data

// Const elem: 1 4 0 0 0 3 -3 0 
begin data
0 1 -1 -1 -1 2 0 0 
0 2 -3 0 0 3 0 0 
0 3 -4 2 2 2 0 0 
0 4 -3 3 3 0 0 0 
0 5 -1 2 2 -1 0 0 
1 0 -3 3 0 0 -3 0 
1 1 -4 2 2 -1 -3 0 
1 2 -3 0 3 0 -3 0 
1 3 -1 -1 2 2 -3 0 
1 4 0 0 0 3 -3 0 
1 5 -1 2 -1 2 -3 0 
end data

// Const elem: 1 4 0 0 0 3 -3 1 
begin data
0 1 -1 -1 -1 2 0 0 
0 2 -3 0 0 3 0 0 
0 3 -4 2 2 2 0 0 
0 4 -3 3 3 0 0 0 
0 5 -1 2 2 -1 0 0 
1 0 -3 3 0 0 -3 1 
1 1 -4 2 2 -1 -3 1 
1 2 -3 0 3 0 -3 1 
1 3 -1 -1 2 2 -3 1 
1 4 0 0 0 3 -3 1 
1 5 -1 2 -1 2 -3 1 
end data

// Const elem: 1 5 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 5 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
1 4 0 0 0 0 0 1 
1 5 0 0 0 0 0 1 
end data

// Const elem: 1 5 0 0 0 1 -1 0 
begin data
0 2 -1 -1 0 1 0 0 
0 4 -1 0 1 1 0 0 
1 1 -1 0 0 0 -1 0 
1 3 -1 -1 1 1 -1 0 
1 5 0 0 0 1 -1 0 
end data

// Const elem: 1 5 0 0 0 1 -1 1 
begin data
0 2 -1 -1 0 1 0 0 
0 4 -1 0 1 1 0 0 
1 1 -1 0 0 0 -1 1 
1 3 -1 -1 1 1 -1 1 
1 5 0 0 0 1 -1 1 
end data

// Const elem: 1 5 0 0 0 2 -2 0 
begin data
0 2 -2 -2 0 2 0 0 
0 4 -2 0 2 2 0 0 
1 1 -2 0 0 0 -2 0 
1 3 -2 -2 2 2 -2 0 
1 5 0 0 0 2 -2 0 
end data

// Const elem: 1 5 0 0 0 2 -2 1 
begin data
0 2 -2 -2 0 2 0 0 
0 4 -2 0 2 2 0 0 
1 1 -2 0 0 0 -2 1 
1 3 -2 -2 2 2 -2 1 
1 5 0 0 0 2 -2 1 
end data

// Const elem: 1 5 0 0 0 3 -3 0 
begin data
0 1 -1 -2 -1 1 0 0 
0 2 -3 -3 0 3 0 0 
0 3 -4 -2 2 4 0 0 
0 4 -3 0 3 3 0 0 
0 5 -1 1 2 1 0 0 
1 0 -1 1 -1 1 -3 0 
1 1 -3 0 0 0 -3 0 
1 2 -4 -2 2 1 -3 0 
1 3 -3 -3 3 3 -3 0 
1 4 -1 -2 2 4 -3 0 
1 5 0 0 0 3 -3 0 
end data

// Const elem: 1 5 0 0 0 3 -3 1 
begin data
0 1 -1 -2 -1 1 0 0 
0 2 -3 -3 0 3 0 0 
0 3 -4 -2 2 4 0 0 
0 4 -3 0 3 3 0 0 
0 5 -1 1 2 1 0 0 
1 0 -1 1 -1 1 -3 1 
1 1 -3 0 0 0 -3 1 
1 2 -4 -2 2 1 -3 1 
1 3 -3 -3 3 3 -3 1 
1 4 -1 -2 2 4 -3 1 
1 5 0 0 0 3 -3 1 
end data

end centralizer elements



==> anc/Geometry_Z2xZ6-I_2_2.txt <==
point group
2
6

ZMxZN
true

lattice label
Z2xZ6-I_2

begin twist
 0/1 0/1 1/2 -1/2
 0/1 1/6 0/1 -1/6
end twist

begin twist space group generators
1 0 0 0 0 0 0 1/2
0 1 0 0 0 0 0 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
2
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
6
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
end discrete symmetries

begin lattice
next lattice vector
0.8660254038
0.5
0
0
0.8660254038
-0.5
next lattice vector
0.8660254038
0.5
0
0
-0.8660254038
0.5
next lattice vector
0.8660254038
-0.5
0
0
0.8660254038
0.5
next lattice vector
0.8660254038
-0.5
0
0
-0.8660254038
-0.5
next lattice vector
0
0
1.7320508076
0
0
0
next lattice vector
0
0
0
1.7320508076
0
0
end lattice

allowed order of Wilson lines
1
1
1
1
2
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 0 0 1 0 0 0 
0 2 0 0 1 1 0 0 
0 2 0 0 2 1 0 0 
new sector
0 4 0 0 0 0 0 0 
0 4 0 0 -1 0 0 0 
0 4 0 0 -1 -1 0 0 
0 4 0 0 -2 -1 0 0 
new sector
1 0 0 0 0 0 0 1/2 
1 0 0 0 0 0 1 1/2 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 1 -1 0 
1 1 0 0 0 1 -1 1 
1 1 0 0 0 2 -2 0 
1 1 0 0 0 2 -2 1 
1 1 0 0 0 3 -3 0 
new sector
1 2 0 0 0 0 0 -1/2 
1 2 0 0 0 -1 1 -1/2 
1 2 0 0 0 -1 1 1/2 
1 2 0 0 0 -2 2 -1/2 
1 2 0 0 0 -2 2 1/2 
1 2 0 0 0 -3 3 -1/2 
new sector
1 3 0 0 0 0 0 -1 
1 3 0 0 0 0 1 -1 
new sector
1 4 0 0 0 0 0 -3/2 
1 4 0 0 0 1 -1 -3/2 
1 4 0 0 0 1 -1 -1/2 
1 4 0 0 0 2 -2 -3/2 
1 4 0 0 0 2 -2 -1/2 
1 4 0 0 0 3 -3 -3/2 
new sector
1 5 0 0 0 0 0 -2 
1 5 0 0 0 1 -1 -2 
1 5 0 0 0 1 -1 -1 
1 5 0 0 0 2 -2 -2 
1 5 0 0 0 2 -2 -1 
1 5 0 0 0 3 -3 -2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 1/2 
0 1 0 0 0 0 0 1/2 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 1/2 
0 2 0 0 0 0 0 1 
0 3 0 0 0 0 0 3/2 
0 4 0 0 0 0 0 2 
0 5 0 0 0 0 0 5/2 
1 0 0 0 0 0 0 1/2 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 -1/2 
1 3 0 0 0 0 0 -1 
1 4 0 0 0 0 0 -3/2 
1 5 0 0 0 0 0 -2 
end data

// Const elem: 0 2 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 0 1 0 0 1 
0 4 1 0 0 0 0 2 
end data

// Const elem: 0 2 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 0 1 1 0 1 
0 4 1 1 0 0 0 2 
1 0 0 0 0 0 0 1/2 
1 2 0 0 1 1 0 -1/2 
1 4 1 1 0 0 0 -3/2 
end data

// Const elem: 0 2 0 0 2 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 0 2 1 0 1 
0 4 2 1 0 0 0 2 
1 1 0 -1 1 1 0 0 
1 3 1 1 1 1 0 -1 
1 5 1 1 0 -1 0 -2 
end data

// Const elem: 0 4 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 1/2 
0 2 0 0 0 0 0 1 
0 3 0 0 0 0 0 3/2 
0 4 0 0 0 0 0 2 
0 5 0 0 0 0 0 5/2 
1 0 0 0 0 0 0 1/2 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 -1/2 
1 3 0 0 0 0 0 -1 
1 4 0 0 0 0 0 -3/2 
1 5 0 0 0 0 0 -2 
end data

// Const elem: 0 4 0 0 -1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 -1 0 0 1 
0 4 0 0 -1 0 0 2 
end data

// Const elem: 0 4 0 0 -1 -1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 -1 -1 0 1 
0 4 0 0 -1 -1 0 2 
1 0 0 0 0 0 0 1/2 
1 2 1 1 -1 -1 0 -1/2 
1 4 0 0 -1 -1 0 -3/2 
end data

// Const elem: 0 4 0 0 -2 -1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 2 1 -2 -1 0 1 
0 4 0 0 -2 -1 0 2 
1 1 1 1 -1 0 0 0 
1 3 1 1 -2 -2 0 -1 
1 5 0 -1 -1 0 0 -2 
end data

// Const elem: 1 0 0 0 0 0 0 1/2 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 2 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
1 0 0 0 0 0 0 1/2 
1 2 0 0 0 0 0 1/2 
1 4 0 0 0 0 0 1/2 
end data

// Const elem: 1 0 0 0 0 0 1 1/2 
begin data
0 0 1 1 0 0 0 0 
0 0 0 0 1 1 0 0 
0 2 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
1 0 0 0 0 0 1 1/2 
1 2 0 0 0 0 1 1/2 
1 4 0 0 0 0 1 1/2 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 2 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 -1 0 
begin data
0 2 1 0 0 1 0 0 
0 4 1 1 -1 0 0 0 
1 1 0 0 0 1 -1 0 
1 3 1 1 0 0 -1 0 
1 5 1 0 -1 0 -1 0 
end data

// Const elem: 1 1 0 0 0 1 -1 1 
begin data
0 2 1 0 0 1 0 0 
0 4 1 1 -1 0 0 0 
1 1 0 0 0 1 -1 1 
1 3 1 1 0 0 -1 1 
1 5 1 0 -1 0 -1 1 
end data

// Const elem: 1 1 0 0 0 2 -2 0 
begin data
0 2 2 0 0 2 0 0 
0 4 2 2 -2 0 0 0 
1 1 0 0 0 2 -2 0 
1 3 2 2 0 0 -2 0 
1 5 2 0 -2 0 -2 0 
end data

// Const elem: 1 1 0 0 0 2 -2 1 
begin data
0 2 2 0 0 2 0 0 
0 4 2 2 -2 0 0 0 
1 1 0 0 0 2 -2 1 
1 3 2 2 0 0 -2 1 
1 5 2 0 -2 0 -2 1 
end data

// Const elem: 1 1 0 0 0 3 -3 0 
begin data
0 2 3 0 0 3 0 0 
0 4 3 3 -3 0 0 0 
1 1 0 0 0 3 -3 0 
1 3 3 3 0 0 -3 0 
1 5 3 0 -3 0 -3 0 
end data

// Const elem: 1 2 0 0 0 0 0 -1/2 
begin data
0 2 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
1 0 0 0 0 0 0 -1/2 
1 2 0 0 0 0 0 -1/2 
1 4 0 0 0 0 0 -1/2 
end data

// Const elem: 1 2 0 0 0 -1 1 -1/2 
begin data
0 2 -1 1 0 -1 0 0 
0 4 -1 0 1 -1 0 0 
1 0 -1 1 1 -1 1 -1/2 
1 2 0 0 0 -1 1 -1/2 
1 4 -1 0 0 0 1 -1/2 
end data

// Const elem: 1 2 0 0 0 -1 1 1/2 
begin data
0 2 -1 1 0 -1 0 0 
0 4 -1 0 1 -1 0 0 
1 0 -1 1 1 -1 1 1/2 
1 2 0 0 0 -1 1 1/2 
1 4 -1 0 0 0 1 1/2 
end data

// Const elem: 1 2 0 0 0 -2 2 -1/2 
begin data
0 2 -2 2 0 -2 0 0 
0 4 -2 0 2 -2 0 0 
1 0 -2 2 2 -2 2 -1/2 
1 2 0 0 0 -2 2 -1/2 
1 4 -2 0 0 0 2 -1/2 
end data

// Const elem: 1 2 0 0 0 -2 2 1/2 
begin data
0 2 -2 2 0 -2 0 0 
0 4 -2 0 2 -2 0 0 
1 0 -2 2 2 -2 2 1/2 
1 2 0 0 0 -2 2 1/2 
1 4 -2 0 0 0 2 1/2 
end data

// Const elem: 1 2 0 0 0 -3 3 -1/2 
begin data
0 2 -3 3 0 -3 0 0 
0 4 -3 0 3 -3 0 0 
1 0 -3 3 3 -3 3 -1/2 
1 2 0 0 0 -3 3 -1/2 
1 4 -3 0 0 0 3 -1/2 
end data

// Const elem: 1 3 0 0 0 0 0 -1 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 2 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
1 1 0 0 0 0 0 -1 
1 3 0 0 0 0 0 -1 
1 5 0 0 0 0 0 -1 
end data

// Const elem: 1 3 0 0 0 0 1 -1 
begin data
0 0 -1 1 0 0 0 0 
0 0 0 0 -1 1 0 0 
0 2 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
1 1 0 0 0 0 1 -1 
1 3 0 0 0 0 1 -1 
1 5 0 0 0 0 1 -1 
end data

// Const elem: 1 4 0 0 0 0 0 -3/2 
begin data
0 2 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
1 0 0 0 0 0 0 -3/2 
1 2 0 0 0 0 0 -3/2 
1 4 0 0 0 0 0 -3/2 
end data

// Const elem: 1 4 0 0 0 1 -1 -3/2 
begin data
0 2 -1 0 0 1 0 0 
0 4 -1 1 1 0 0 0 
1 0 -1 1 0 0 -1 -3/2 
1 2 -1 0 1 0 -1 -3/2 
1 4 0 0 0 1 -1 -3/2 
end data

// Const elem: 1 4 0 0 0 1 -1 -1/2 
begin data
0 2 -1 0 0 1 0 0 
0 4 -1 1 1 0 0 0 
1 0 -1 1 0 0 -1 -1/2 
1 2 -1 0 1 0 -1 -1/2 
1 4 0 0 0 1 -1 -1/2 
end data

// Const elem: 1 4 0 0 0 2 -2 -3/2 
begin data
0 2 -2 0 0 2 0 0 
0 4 -2 2 2 0 0 0 
1 0 -2 2 0 0 -2 -3/2 
1 2 -2 0 2 0 -2 -3/2 
1 4 0 0 0 2 -2 -3/2 
end data

// Const elem: 1 4 0 0 0 2 -2 -1/2 
begin data
0 2 -2 0 0 2 0 0 
0 4 -2 2 2 0 0 0 
1 0 -2 2 0 0 -2 -1/2 
1 2 -2 0 2 0 -2 -1/2 
1 4 0 0 0 2 -2 -1/2 
end data

// Const elem: 1 4 0 0 0 3 -3 -3/2 
begin data
0 2 -3 0 0 3 0 0 
0 4 -3 3 3 0 0 0 
1 0 -3 3 0 0 -3 -3/2 
1 2 -3 0 3 0 -3 -3/2 
1 4 0 0 0 3 -3 -3/2 
end data

// Const elem: 1 5 0 0 0 0 0 -2 
begin data
0 2 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
1 1 0 0 0 0 0 -2 
1 3 0 0 0 0 0 -2 
1 5 0 0 0 0 0 -2 
end data

// Const elem: 1 5 0 0 0 1 -1 -2 
begin data
0 2 -1 -1 0 1 0 0 
0 4 -1 0 1 1 0 0 
1 1 -1 0 0 0 -1 -2 
1 3 -1 -1 1 1 -1 -2 
1 5 0 0 0 1 -1 -2 
end data

// Const elem: 1 5 0 0 0 1 -1 -1 
begin data
0 2 -1 -1 0 1 0 0 
0 4 -1 0 1 1 0 0 
1 1 -1 0 0 0 -1 -1 
1 3 -1 -1 1 1 -1 -1 
1 5 0 0 0 1 -1 -1 
end data

// Const elem: 1 5 0 0 0 2 -2 -2 
begin data
0 2 -2 -2 0 2 0 0 
0 4 -2 0 2 2 0 0 
1 1 -2 0 0 0 -2 -2 
1 3 -2 -2 2 2 -2 -2 
1 5 0 0 0 2 -2 -2 
end data

// Const elem: 1 5 0 0 0 2 -2 -1 
begin data
0 2 -2 -2 0 2 0 0 
0 4 -2 0 2 2 0 0 
1 1 -2 0 0 0 -2 -1 
1 3 -2 -2 2 2 -2 -1 
1 5 0 0 0 2 -2 -1 
end data

// Const elem: 1 5 0 0 0 3 -3 -2 
begin data
0 2 -3 -3 0 3 0 0 
0 4 -3 0 3 3 0 0 
1 1 -3 0 0 0 -3 -2 
1 3 -3 -3 3 3 -3 -2 
1 5 0 0 0 3 -3 -2 
end data

end centralizer elements



==> anc/Geometry_Z3_1_1.txt <==
point group
3
1

ZMxZN
false

lattice label
Z3_1

begin twist
 0/1 1/3 1/3 -2/3
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
3
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
3
0
0 0 0 0 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
3
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
0
0
next lattice vector
-1.
1.7320508076
0
0
0
0
next lattice vector
0
0
2.
0
0
0
next lattice vector
0
0
-1.
1.7320508076
0
0
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
-1.
1.7320508076
end lattice

allowed order of Wilson lines
3
3
3
3
3
3

begin identical WLs
 1 2
 3 4
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 0 0 0 0 2 0 0 
1 0 0 1 0 0 0 0 
1 0 0 1 0 1 0 0 
1 0 0 1 0 2 0 0 
1 0 0 2 0 0 0 0 
1 0 0 2 0 1 0 0 
1 0 0 2 0 2 0 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 1 0 1 
1 0 0 0 0 2 0 1 
1 0 0 1 0 0 0 1 
1 0 0 1 0 1 0 1 
1 0 0 1 0 2 0 1 
1 0 0 2 0 0 0 1 
1 0 0 2 0 1 0 1 
1 0 0 2 0 2 0 1 
1 0 0 0 0 0 0 2 
1 0 0 0 0 1 0 2 
1 0 0 0 0 2 0 2 
1 0 0 1 0 0 0 2 
1 0 0 1 0 1 0 2 
1 0 0 1 0 2 0 2 
1 0 0 2 0 0 0 2 
1 0 0 2 0 1 0 2 
1 0 0 2 0 2 0 2 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 0 1 0 0 
2 0 0 0 0 2 0 0 
2 0 0 1 0 0 0 0 
2 0 0 1 0 1 0 0 
2 0 0 1 0 2 0 0 
2 0 0 2 0 0 0 0 
2 0 0 2 0 1 0 0 
2 0 0 2 0 2 0 0 
2 0 0 0 0 0 0 1 
2 0 0 0 0 1 0 1 
2 0 0 0 0 2 0 1 
2 0 0 1 0 0 0 1 
2 0 0 1 0 1 0 1 
2 0 0 1 0 2 0 1 
2 0 0 2 0 0 0 1 
2 0 0 2 0 1 0 1 
2 0 0 2 0 2 0 1 
2 0 0 0 0 0 0 2 
2 0 0 0 0 1 0 2 
2 0 0 0 0 2 0 2 
2 0 0 1 0 0 0 2 
2 0 0 1 0 1 0 2 
2 0 0 1 0 2 0 2 
2 0 0 2 0 0 0 2 
2 0 0 2 0 1 0 2 
2 0 0 2 0 2 0 2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 0 0 
begin data
1 0 0 0 0 1 0 0 
2 0 0 0 -1 0 0 0 
end data

// Const elem: 1 0 0 0 0 2 0 0 
begin data
1 0 0 0 0 2 0 0 
2 0 0 0 -2 0 0 0 
end data

// Const elem: 1 0 0 1 0 0 0 0 
begin data
1 0 0 1 0 0 0 0 
2 0 -1 0 0 0 0 0 
end data

// Const elem: 1 0 0 1 0 1 0 0 
begin data
1 0 0 1 0 1 0 0 
2 0 -1 0 -1 0 0 0 
end data

// Const elem: 1 0 0 1 0 2 0 0 
begin data
1 0 0 1 0 2 0 0 
2 0 -1 0 -2 0 0 0 
end data

// Const elem: 1 0 0 2 0 0 0 0 
begin data
1 0 0 2 0 0 0 0 
2 0 -2 0 0 0 0 0 
end data

// Const elem: 1 0 0 2 0 1 0 0 
begin data
1 0 0 2 0 1 0 0 
2 0 -2 0 -1 0 0 0 
end data

// Const elem: 1 0 0 2 0 2 0 0 
begin data
1 0 0 2 0 2 0 0 
2 0 -2 0 -2 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 -1 0 
end data

// Const elem: 1 0 0 0 0 1 0 1 
begin data
1 0 0 0 0 1 0 1 
2 0 0 0 -1 0 -1 0 
end data

// Const elem: 1 0 0 0 0 2 0 1 
begin data
1 0 0 0 0 2 0 1 
2 0 0 0 -2 0 -1 0 
end data

// Const elem: 1 0 0 1 0 0 0 1 
begin data
1 0 0 1 0 0 0 1 
2 0 -1 0 0 0 -1 0 
end data

// Const elem: 1 0 0 1 0 1 0 1 
begin data
1 0 0 1 0 1 0 1 
2 0 -1 0 -1 0 -1 0 
end data

// Const elem: 1 0 0 1 0 2 0 1 
begin data
1 0 0 1 0 2 0 1 
2 0 -1 0 -2 0 -1 0 
end data

// Const elem: 1 0 0 2 0 0 0 1 
begin data
1 0 0 2 0 0 0 1 
2 0 -2 0 0 0 -1 0 
end data

// Const elem: 1 0 0 2 0 1 0 1 
begin data
1 0 0 2 0 1 0 1 
2 0 -2 0 -1 0 -1 0 
end data

// Const elem: 1 0 0 2 0 2 0 1 
begin data
1 0 0 2 0 2 0 1 
2 0 -2 0 -2 0 -1 0 
end data

// Const elem: 1 0 0 0 0 0 0 2 
begin data
1 0 0 0 0 0 0 2 
2 0 0 0 0 0 -2 0 
end data

// Const elem: 1 0 0 0 0 1 0 2 
begin data
1 0 0 0 0 1 0 2 
2 0 0 0 -1 0 -2 0 
end data

// Const elem: 1 0 0 0 0 2 0 2 
begin data
1 0 0 0 0 2 0 2 
2 0 0 0 -2 0 -2 0 
end data

// Const elem: 1 0 0 1 0 0 0 2 
begin data
1 0 0 1 0 0 0 2 
2 0 -1 0 0 0 -2 0 
end data

// Const elem: 1 0 0 1 0 1 0 2 
begin data
1 0 0 1 0 1 0 2 
2 0 -1 0 -1 0 -2 0 
end data

// Const elem: 1 0 0 1 0 2 0 2 
begin data
1 0 0 1 0 2 0 2 
2 0 -1 0 -2 0 -2 0 
end data

// Const elem: 1 0 0 2 0 0 0 2 
begin data
1 0 0 2 0 0 0 2 
2 0 -2 0 0 0 -2 0 
end data

// Const elem: 1 0 0 2 0 1 0 2 
begin data
1 0 0 2 0 1 0 2 
2 0 -2 0 -1 0 -2 0 
end data

// Const elem: 1 0 0 2 0 2 0 2 
begin data
1 0 0 2 0 2 0 2 
2 0 -2 0 -2 0 -2 0 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 1 0 0 
begin data
1 0 0 0 1 1 0 0 
2 0 0 0 0 1 0 0 
end data

// Const elem: 2 0 0 0 0 2 0 0 
begin data
1 0 0 0 2 2 0 0 
2 0 0 0 0 2 0 0 
end data

// Const elem: 2 0 0 1 0 0 0 0 
begin data
1 0 1 1 0 0 0 0 
2 0 0 1 0 0 0 0 
end data

// Const elem: 2 0 0 1 0 1 0 0 
begin data
1 0 1 1 1 1 0 0 
2 0 0 1 0 1 0 0 
end data

// Const elem: 2 0 0 1 0 2 0 0 
begin data
1 0 1 1 2 2 0 0 
2 0 0 1 0 2 0 0 
end data

// Const elem: 2 0 0 2 0 0 0 0 
begin data
1 0 2 2 0 0 0 0 
2 0 0 2 0 0 0 0 
end data

// Const elem: 2 0 0 2 0 1 0 0 
begin data
1 0 2 2 1 1 0 0 
2 0 0 2 0 1 0 0 
end data

// Const elem: 2 0 0 2 0 2 0 0 
begin data
1 0 2 2 2 2 0 0 
2 0 0 2 0 2 0 0 
end data

// Const elem: 2 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 1 1 
2 0 0 0 0 0 0 1 
end data

// Const elem: 2 0 0 0 0 1 0 1 
begin data
1 0 0 0 1 1 1 1 
2 0 0 0 0 1 0 1 
end data

// Const elem: 2 0 0 0 0 2 0 1 
begin data
1 0 0 0 2 2 1 1 
2 0 0 0 0 2 0 1 
end data

// Const elem: 2 0 0 1 0 0 0 1 
begin data
1 0 1 1 0 0 1 1 
2 0 0 1 0 0 0 1 
end data

// Const elem: 2 0 0 1 0 1 0 1 
begin data
1 0 1 1 1 1 1 1 
2 0 0 1 0 1 0 1 
end data

// Const elem: 2 0 0 1 0 2 0 1 
begin data
1 0 1 1 2 2 1 1 
2 0 0 1 0 2 0 1 
end data

// Const elem: 2 0 0 2 0 0 0 1 
begin data
1 0 2 2 0 0 1 1 
2 0 0 2 0 0 0 1 
end data

// Const elem: 2 0 0 2 0 1 0 1 
begin data
1 0 2 2 1 1 1 1 
2 0 0 2 0 1 0 1 
end data

// Const elem: 2 0 0 2 0 2 0 1 
begin data
1 0 2 2 2 2 1 1 
2 0 0 2 0 2 0 1 
end data

// Const elem: 2 0 0 0 0 0 0 2 
begin data
1 0 0 0 0 0 2 2 
2 0 0 0 0 0 0 2 
end data

// Const elem: 2 0 0 0 0 1 0 2 
begin data
1 0 0 0 1 1 2 2 
2 0 0 0 0 1 0 2 
end data

// Const elem: 2 0 0 0 0 2 0 2 
begin data
1 0 0 0 2 2 2 2 
2 0 0 0 0 2 0 2 
end data

// Const elem: 2 0 0 1 0 0 0 2 
begin data
1 0 1 1 0 0 2 2 
2 0 0 1 0 0 0 2 
end data

// Const elem: 2 0 0 1 0 1 0 2 
begin data
1 0 1 1 1 1 2 2 
2 0 0 1 0 1 0 2 
end data

// Const elem: 2 0 0 1 0 2 0 2 
begin data
1 0 1 1 2 2 2 2 
2 0 0 1 0 2 0 2 
end data

// Const elem: 2 0 0 2 0 0 0 2 
begin data
1 0 2 2 0 0 2 2 
2 0 0 2 0 0 0 2 
end data

// Const elem: 2 0 0 2 0 1 0 2 
begin data
1 0 2 2 1 1 2 2 
2 0 0 2 0 1 0 2 
end data

// Const elem: 2 0 0 2 0 2 0 2 
begin data
1 0 2 2 2 2 2 2 
2 0 0 2 0 2 0 2 
end data

end centralizer elements



==> anc/Geometry_Z3xZ3_1_1.txt <==
point group
3
3

ZMxZN
true

lattice label
Z3xZ3_1

begin twist
 0/1 0/1 1/3 -1/3
 0/1 1/3 0/1 -1/3
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
3
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
3
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
3
0
0 0 0 0 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
3
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
0
0
next lattice vector
-1.
1.7320508076
0
0
0
0
next lattice vector
0
0
2.
0
0
0
next lattice vector
0
0
-1.
1.7320508076
0
0
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
-1.
1.7320508076
end lattice

allowed order of Wilson lines
3
3
3
3
3
3

begin identical WLs
 1 2
 3 4
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 1 0 0 0 0 
0 1 0 2 0 0 0 0 
0 1 0 0 0 0 0 1 
0 1 0 1 0 0 0 1 
0 1 0 2 0 0 0 1 
0 1 0 0 0 0 0 2 
0 1 0 1 0 0 0 2 
0 1 0 2 0 0 0 2 
new sector
0 2 0 0 0 0 0 0 
0 2 0 1 0 0 0 0 
0 2 0 2 0 0 0 0 
0 2 0 0 0 0 0 1 
0 2 0 1 0 0 0 1 
0 2 0 2 0 0 0 1 
0 2 0 0 0 0 0 2 
0 2 0 1 0 0 0 2 
0 2 0 2 0 0 0 2 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 0 0 0 0 2 0 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 1 0 1 
1 0 0 0 0 2 0 1 
1 0 0 0 0 0 0 2 
1 0 0 0 0 1 0 2 
1 0 0 0 0 2 0 2 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 1 0 0 
1 1 0 0 0 2 0 0 
1 1 0 1 0 0 0 0 
1 1 0 1 0 1 0 0 
1 1 0 1 0 2 0 0 
1 1 0 2 0 0 0 0 
1 1 0 2 0 1 0 0 
1 1 0 2 0 2 0 0 
1 1 0 0 0 0 0 1 
1 1 0 0 0 1 0 1 
1 1 0 0 0 2 0 1 
1 1 0 1 0 0 0 1 
1 1 0 1 0 1 0 1 
1 1 0 1 0 2 0 1 
1 1 0 2 0 0 0 1 
1 1 0 2 0 1 0 1 
1 1 0 2 0 2 0 1 
1 1 0 0 0 0 0 2 
1 1 0 0 0 1 0 2 
1 1 0 0 0 2 0 2 
1 1 0 1 0 0 0 2 
1 1 0 1 0 1 0 2 
1 1 0 1 0 2 0 2 
1 1 0 2 0 0 0 2 
1 1 0 2 0 1 0 2 
1 1 0 2 0 2 0 2 
new sector
1 2 0 0 0 0 0 0 
1 2 0 1 0 0 0 0 
1 2 0 2 0 0 0 0 
1 2 0 0 0 1 0 0 
1 2 0 1 0 1 0 0 
1 2 0 2 0 1 0 0 
1 2 0 0 0 2 0 0 
1 2 0 1 0 2 0 0 
1 2 0 2 0 2 0 0 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 0 1 0 0 
2 0 0 0 0 2 0 0 
2 0 0 0 0 0 0 1 
2 0 0 0 0 1 0 1 
2 0 0 0 0 2 0 1 
2 0 0 0 0 0 0 2 
2 0 0 0 0 1 0 2 
2 0 0 0 0 2 0 2 
new sector
2 1 0 0 0 0 0 0 
2 1 0 1 0 0 0 0 
2 1 0 2 0 0 0 0 
2 1 0 0 0 1 0 0 
2 1 0 1 0 1 0 0 
2 1 0 2 0 1 0 0 
2 1 0 0 0 2 0 0 
2 1 0 1 0 2 0 0 
2 1 0 2 0 2 0 0 
new sector
2 2 0 0 0 0 0 0 
2 2 0 0 0 1 0 0 
2 2 0 0 0 2 0 0 
2 2 0 1 0 0 0 0 
2 2 0 1 0 1 0 0 
2 2 0 1 0 2 0 0 
2 2 0 2 0 0 0 0 
2 2 0 2 0 1 0 0 
2 2 0 2 0 2 0 0 
2 2 0 0 0 0 0 1 
2 2 0 0 0 1 0 1 
2 2 0 0 0 2 0 1 
2 2 0 1 0 0 0 1 
2 2 0 1 0 1 0 1 
2 2 0 1 0 2 0 1 
2 2 0 2 0 0 0 1 
2 2 0 2 0 1 0 1 
2 2 0 2 0 2 0 1 
2 2 0 0 0 0 0 2 
2 2 0 0 0 1 0 2 
2 2 0 0 0 2 0 2 
2 2 0 1 0 0 0 2 
2 2 0 1 0 1 0 2 
2 2 0 1 0 2 0 2 
2 2 0 2 0 0 0 2 
2 2 0 2 0 1 0 2 
2 2 0 2 0 2 0 2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 0 0 0 0 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 0 1 0 0 0 0 
0 2 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 1 0 0 0 0 
1 2 -1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 1 0 0 0 0 
2 2 -1 0 0 0 0 0 
end data

// Const elem: 0 1 0 2 0 0 0 0 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 0 2 0 0 0 0 
0 2 -2 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 2 0 0 0 0 
1 2 -2 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 2 0 0 0 0 
2 2 -2 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 1 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 1 
end data

// Const elem: 0 1 0 1 0 0 0 1 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 0 1 0 0 0 1 
0 2 -1 0 0 0 1 1 
1 0 0 0 0 0 0 1 
1 1 0 1 0 0 1 1 
1 2 -1 0 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 0 1 0 0 0 0 
2 2 -1 0 0 0 0 1 
end data

// Const elem: 0 1 0 2 0 0 0 1 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 0 2 0 0 0 1 
0 2 -2 0 0 0 1 1 
1 0 0 0 0 0 0 1 
1 1 0 2 0 0 1 1 
1 2 -2 0 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 0 2 0 0 0 0 
2 2 -2 0 0 0 0 1 
end data

// Const elem: 0 1 0 0 0 0 0 2 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 0 0 0 0 0 2 
0 2 0 0 0 0 2 2 
1 0 0 0 0 0 0 2 
1 1 0 0 0 0 2 2 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 2 2 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 2 
end data

// Const elem: 0 1 0 1 0 0 0 2 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 0 1 0 0 0 2 
0 2 -1 0 0 0 2 2 
1 0 0 0 0 0 0 2 
1 1 0 1 0 0 2 2 
1 2 -1 0 0 0 0 0 
2 0 0 0 0 0 2 2 
2 1 0 1 0 0 0 0 
2 2 -1 0 0 0 0 2 
end data

// Const elem: 0 1 0 2 0 0 0 2 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 0 2 0 0 0 2 
0 2 -2 0 0 0 2 2 
1 0 0 0 0 0 0 2 
1 1 0 2 0 0 2 2 
1 2 -2 0 0 0 0 0 
2 0 0 0 0 0 2 2 
2 1 0 2 0 0 0 0 
2 2 -2 0 0 0 0 2 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 0 0 
0 2 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 1 0 0 0 0 
1 2 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 1 1 0 0 0 0 
2 2 0 1 0 0 0 0 
end data

// Const elem: 0 2 0 2 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 2 2 0 0 0 0 
0 2 0 2 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 2 2 0 0 0 0 
1 2 0 2 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 2 2 0 0 0 0 
2 2 0 2 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 0 1 
1 0 0 0 0 0 -1 0 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 1 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 -1 0 
end data

// Const elem: 0 2 0 1 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 -1 0 
0 2 0 1 0 0 0 1 
1 0 0 0 0 0 -1 0 
1 1 1 1 0 0 0 1 
1 2 0 1 0 0 0 0 
2 0 0 0 0 0 0 1 
2 1 1 1 0 0 0 0 
2 2 0 1 0 0 -1 0 
end data

// Const elem: 0 2 0 2 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 2 2 0 0 -1 0 
0 2 0 2 0 0 0 1 
1 0 0 0 0 0 -1 0 
1 1 2 2 0 0 0 1 
1 2 0 2 0 0 0 0 
2 0 0 0 0 0 0 1 
2 1 2 2 0 0 0 0 
2 2 0 2 0 0 -1 0 
end data

// Const elem: 0 2 0 0 0 0 0 2 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 -2 0 
0 2 0 0 0 0 0 2 
1 0 0 0 0 0 -2 0 
1 1 0 0 0 0 0 2 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 2 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 -2 0 
end data

// Const elem: 0 2 0 1 0 0 0 2 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 -2 0 
0 2 0 1 0 0 0 2 
1 0 0 0 0 0 -2 0 
1 1 1 1 0 0 0 2 
1 2 0 1 0 0 0 0 
2 0 0 0 0 0 0 2 
2 1 1 1 0 0 0 0 
2 2 0 1 0 0 -2 0 
end data

// Const elem: 0 2 0 2 0 0 0 2 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 2 2 0 0 -2 0 
0 2 0 2 0 0 0 2 
1 0 0 0 0 0 -2 0 
1 1 2 2 0 0 0 2 
1 2 0 2 0 0 0 0 
2 0 0 0 0 0 0 2 
2 1 2 2 0 0 0 0 
2 2 0 2 0 0 -2 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
2 0 0 0 -1 0 0 0 
2 1 0 0 -1 0 0 0 
2 2 0 0 -1 0 0 0 
end data

// Const elem: 1 0 0 0 0 2 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 2 0 0 
1 1 0 0 0 2 0 0 
1 2 0 0 0 2 0 0 
2 0 0 0 -2 0 0 0 
2 1 0 0 -2 0 0 0 
2 2 0 0 -2 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 1 0 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
1 0 0 0 0 1 0 1 
1 1 0 0 0 1 1 1 
1 2 0 0 0 1 0 0 
2 0 0 0 -1 0 1 1 
2 1 0 0 -1 0 0 0 
2 2 0 0 -1 0 0 1 
end data

// Const elem: 1 0 0 0 0 2 0 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
1 0 0 0 0 2 0 1 
1 1 0 0 0 2 1 1 
1 2 0 0 0 2 0 0 
2 0 0 0 -2 0 1 1 
2 1 0 0 -2 0 0 0 
2 2 0 0 -2 0 0 1 
end data

// Const elem: 1 0 0 0 0 0 0 2 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 2 
0 2 0 0 0 0 2 2 
1 0 0 0 0 0 0 2 
1 1 0 0 0 0 2 2 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 2 2 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 2 
end data

// Const elem: 1 0 0 0 0 1 0 2 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 2 
0 2 0 0 0 0 2 2 
1 0 0 0 0 1 0 2 
1 1 0 0 0 1 2 2 
1 2 0 0 0 1 0 0 
2 0 0 0 -1 0 2 2 
2 1 0 0 -1 0 0 0 
2 2 0 0 -1 0 0 2 
end data

// Const elem: 1 0 0 0 0 2 0 2 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 2 
0 2 0 0 0 0 2 2 
1 0 0 0 0 2 0 2 
1 1 0 0 0 2 2 2 
1 2 0 0 0 2 0 0 
2 0 0 0 -2 0 2 2 
2 1 0 0 -2 0 0 0 
2 2 0 0 -2 0 0 2 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
2 0 0 0 -1 0 0 0 
2 1 0 0 -1 0 0 0 
2 2 0 0 -1 0 0 0 
end data

// Const elem: 1 1 0 0 0 2 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 2 0 0 
1 1 0 0 0 2 0 0 
1 2 0 0 0 2 0 0 
2 0 0 0 -2 0 0 0 
2 1 0 0 -2 0 0 0 
2 2 0 0 -2 0 0 0 
end data

// Const elem: 1 1 0 1 0 0 0 0 
begin data
0 1 0 1 0 0 0 0 
0 2 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 1 0 0 0 0 
1 2 -1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 1 0 0 0 0 
2 2 -1 0 0 0 0 0 
end data

// Const elem: 1 1 0 1 0 1 0 0 
begin data
0 1 0 1 0 0 0 0 
0 2 -1 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 1 0 1 0 0 
1 2 -1 0 0 1 0 0 
2 0 0 0 -1 0 0 0 
2 1 0 1 -1 0 0 0 
2 2 -1 0 -1 0 0 0 
end data

// Const elem: 1 1 0 1 0 2 0 0 
begin data
0 1 0 1 0 0 0 0 
0 2 -1 0 0 0 0 0 
1 0 0 0 0 2 0 0 
1 1 0 1 0 2 0 0 
1 2 -1 0 0 2 0 0 
2 0 0 0 -2 0 0 0 
2 1 0 1 -2 0 0 0 
2 2 -1 0 -2 0 0 0 
end data

// Const elem: 1 1 0 2 0 0 0 0 
begin data
0 1 0 2 0 0 0 0 
0 2 -2 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 2 0 0 0 0 
1 2 -2 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 2 0 0 0 0 
2 2 -2 0 0 0 0 0 
end data

// Const elem: 1 1 0 2 0 1 0 0 
begin data
0 1 0 2 0 0 0 0 
0 2 -2 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 2 0 1 0 0 
1 2 -2 0 0 1 0 0 
2 0 0 0 -1 0 0 0 
2 1 0 2 -1 0 0 0 
2 2 -2 0 -1 0 0 0 
end data

// Const elem: 1 1 0 2 0 2 0 0 
begin data
0 1 0 2 0 0 0 0 
0 2 -2 0 0 0 0 0 
1 0 0 0 0 2 0 0 
1 1 0 2 0 2 0 0 
1 2 -2 0 0 2 0 0 
2 0 0 0 -2 0 0 0 
2 1 0 2 -2 0 0 0 
2 2 -2 0 -2 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 0 1 
1 0 0 0 0 0 -1 0 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 1 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 -1 0 
end data

// Const elem: 1 1 0 0 0 1 0 1 
begin data
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 0 1 
1 0 0 0 0 1 -1 0 
1 1 0 0 0 1 0 1 
1 2 0 0 0 1 0 0 
2 0 0 0 -1 0 0 1 
2 1 0 0 -1 0 0 0 
2 2 0 0 -1 0 -1 0 
end data

// Const elem: 1 1 0 0 0 2 0 1 
begin data
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 0 1 
1 0 0 0 0 2 -1 0 
1 1 0 0 0 2 0 1 
1 2 0 0 0 2 0 0 
2 0 0 0 -2 0 0 1 
2 1 0 0 -2 0 0 0 
2 2 0 0 -2 0 -1 0 
end data

// Const elem: 1 1 0 1 0 0 0 1 
begin data
0 1 0 1 0 0 -1 0 
0 2 -1 0 0 0 0 1 
1 0 0 0 0 0 -1 0 
1 1 0 1 0 0 0 1 
1 2 -1 0 0 0 0 0 
2 0 0 0 0 0 0 1 
2 1 0 1 0 0 0 0 
2 2 -1 0 0 0 -1 0 
end data

// Const elem: 1 1 0 1 0 1 0 1 
begin data
0 1 0 1 0 0 -1 0 
0 2 -1 0 0 0 0 1 
1 0 0 0 0 1 -1 0 
1 1 0 1 0 1 0 1 
1 2 -1 0 0 1 0 0 
2 0 0 0 -1 0 0 1 
2 1 0 1 -1 0 0 0 
2 2 -1 0 -1 0 -1 0 
end data

// Const elem: 1 1 0 1 0 2 0 1 
begin data
0 1 0 1 0 0 -1 0 
0 2 -1 0 0 0 0 1 
1 0 0 0 0 2 -1 0 
1 1 0 1 0 2 0 1 
1 2 -1 0 0 2 0 0 
2 0 0 0 -2 0 0 1 
2 1 0 1 -2 0 0 0 
2 2 -1 0 -2 0 -1 0 
end data

// Const elem: 1 1 0 2 0 0 0 1 
begin data
0 1 0 2 0 0 -1 0 
0 2 -2 0 0 0 0 1 
1 0 0 0 0 0 -1 0 
1 1 0 2 0 0 0 1 
1 2 -2 0 0 0 0 0 
2 0 0 0 0 0 0 1 
2 1 0 2 0 0 0 0 
2 2 -2 0 0 0 -1 0 
end data

// Const elem: 1 1 0 2 0 1 0 1 
begin data
0 1 0 2 0 0 -1 0 
0 2 -2 0 0 0 0 1 
1 0 0 0 0 1 -1 0 
1 1 0 2 0 1 0 1 
1 2 -2 0 0 1 0 0 
2 0 0 0 -1 0 0 1 
2 1 0 2 -1 0 0 0 
2 2 -2 0 -1 0 -1 0 
end data

// Const elem: 1 1 0 2 0 2 0 1 
begin data
0 1 0 2 0 0 -1 0 
0 2 -2 0 0 0 0 1 
1 0 0 0 0 2 -1 0 
1 1 0 2 0 2 0 1 
1 2 -2 0 0 2 0 0 
2 0 0 0 -2 0 0 1 
2 1 0 2 -2 0 0 0 
2 2 -2 0 -2 0 -1 0 
end data

// Const elem: 1 1 0 0 0 0 0 2 
begin data
0 1 0 0 0 0 -2 0 
0 2 0 0 0 0 0 2 
1 0 0 0 0 0 -2 0 
1 1 0 0 0 0 0 2 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 2 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 -2 0 
end data

// Const elem: 1 1 0 0 0 1 0 2 
begin data
0 1 0 0 0 0 -2 0 
0 2 0 0 0 0 0 2 
1 0 0 0 0 1 -2 0 
1 1 0 0 0 1 0 2 
1 2 0 0 0 1 0 0 
2 0 0 0 -1 0 0 2 
2 1 0 0 -1 0 0 0 
2 2 0 0 -1 0 -2 0 
end data

// Const elem: 1 1 0 0 0 2 0 2 
begin data
0 1 0 0 0 0 -2 0 
0 2 0 0 0 0 0 2 
1 0 0 0 0 2 -2 0 
1 1 0 0 0 2 0 2 
1 2 0 0 0 2 0 0 
2 0 0 0 -2 0 0 2 
2 1 0 0 -2 0 0 0 
2 2 0 0 -2 0 -2 0 
end data

// Const elem: 1 1 0 1 0 0 0 2 
begin data
0 1 0 1 0 0 -2 0 
0 2 -1 0 0 0 0 2 
1 0 0 0 0 0 -2 0 
1 1 0 1 0 0 0 2 
1 2 -1 0 0 0 0 0 
2 0 0 0 0 0 0 2 
2 1 0 1 0 0 0 0 
2 2 -1 0 0 0 -2 0 
end data

// Const elem: 1 1 0 1 0 1 0 2 
begin data
0 1 0 1 0 0 -2 0 
0 2 -1 0 0 0 0 2 
1 0 0 0 0 1 -2 0 
1 1 0 1 0 1 0 2 
1 2 -1 0 0 1 0 0 
2 0 0 0 -1 0 0 2 
2 1 0 1 -1 0 0 0 
2 2 -1 0 -1 0 -2 0 
end data

// Const elem: 1 1 0 1 0 2 0 2 
begin data
0 1 0 1 0 0 -2 0 
0 2 -1 0 0 0 0 2 
1 0 0 0 0 2 -2 0 
1 1 0 1 0 2 0 2 
1 2 -1 0 0 2 0 0 
2 0 0 0 -2 0 0 2 
2 1 0 1 -2 0 0 0 
2 2 -1 0 -2 0 -2 0 
end data

// Const elem: 1 1 0 2 0 0 0 2 
begin data
0 1 0 2 0 0 -2 0 
0 2 -2 0 0 0 0 2 
1 0 0 0 0 0 -2 0 
1 1 0 2 0 0 0 2 
1 2 -2 0 0 0 0 0 
2 0 0 0 0 0 0 2 
2 1 0 2 0 0 0 0 
2 2 -2 0 0 0 -2 0 
end data

// Const elem: 1 1 0 2 0 1 0 2 
begin data
0 1 0 2 0 0 -2 0 
0 2 -2 0 0 0 0 2 
1 0 0 0 0 1 -2 0 
1 1 0 2 0 1 0 2 
1 2 -2 0 0 1 0 0 
2 0 0 0 -1 0 0 2 
2 1 0 2 -1 0 0 0 
2 2 -2 0 -1 0 -2 0 
end data

// Const elem: 1 1 0 2 0 2 0 2 
begin data
0 1 0 2 0 0 -2 0 
0 2 -2 0 0 0 0 2 
1 0 0 0 0 2 -2 0 
1 1 0 2 0 2 0 2 
1 2 -2 0 0 2 0 0 
2 0 0 0 -2 0 0 2 
2 1 0 2 -2 0 0 0 
2 2 -2 0 -2 0 -2 0 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 1 0 0 0 0 
0 2 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 1 0 0 0 0 
1 2 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 1 1 0 0 0 0 
2 2 0 1 0 0 0 0 
end data

// Const elem: 1 2 0 2 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 2 2 0 0 0 0 
0 2 0 2 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 2 2 0 0 0 0 
1 2 0 2 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 2 2 0 0 0 0 
2 2 0 2 0 0 0 0 
end data

// Const elem: 1 2 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
2 0 0 0 -1 0 0 0 
2 1 0 0 -1 0 0 0 
2 2 0 0 -1 0 0 0 
end data

// Const elem: 1 2 0 1 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 1 0 0 0 0 
0 2 0 1 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 1 1 0 1 0 0 
1 2 0 1 0 1 0 0 
2 0 0 0 -1 0 0 0 
2 1 1 1 -1 0 0 0 
2 2 0 1 -1 0 0 0 
end data

// Const elem: 1 2 0 2 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 2 2 0 0 0 0 
0 2 0 2 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 2 2 0 1 0 0 
1 2 0 2 0 1 0 0 
2 0 0 0 -1 0 0 0 
2 1 2 2 -1 0 0 0 
2 2 0 2 -1 0 0 0 
end data

// Const elem: 1 2 0 0 0 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 2 0 0 
1 1 0 0 0 2 0 0 
1 2 0 0 0 2 0 0 
2 0 0 0 -2 0 0 0 
2 1 0 0 -2 0 0 0 
2 2 0 0 -2 0 0 0 
end data

// Const elem: 1 2 0 1 0 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 1 0 0 0 0 
0 2 0 1 0 0 0 0 
1 0 0 0 0 2 0 0 
1 1 1 1 0 2 0 0 
1 2 0 1 0 2 0 0 
2 0 0 0 -2 0 0 0 
2 1 1 1 -2 0 0 0 
2 2 0 1 -2 0 0 0 
end data

// Const elem: 1 2 0 2 0 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 2 2 0 0 0 0 
0 2 0 2 0 0 0 0 
1 0 0 0 0 2 0 0 
1 1 2 2 0 2 0 0 
1 2 0 2 0 2 0 0 
2 0 0 0 -2 0 0 0 
2 1 2 2 -2 0 0 0 
2 2 0 2 -2 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 1 0 0 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 0 1 1 0 0 
1 2 0 0 1 1 0 0 
2 0 0 0 0 1 0 0 
2 1 0 0 0 1 0 0 
2 2 0 0 0 1 0 0 
end data

// Const elem: 2 0 0 0 0 2 0 0 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 2 2 0 0 
1 1 0 0 2 2 0 0 
1 2 0 0 2 2 0 0 
2 0 0 0 0 2 0 0 
2 1 0 0 0 2 0 0 
2 2 0 0 0 2 0 0 
end data

// Const elem: 2 0 0 0 0 0 0 1 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 0 1 
1 0 0 0 0 0 -1 0 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 1 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 -1 0 
end data

// Const elem: 2 0 0 0 0 1 0 1 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 0 1 
1 0 0 0 1 1 -1 0 
1 1 0 0 1 1 0 1 
1 2 0 0 1 1 0 0 
2 0 0 0 0 1 0 1 
2 1 0 0 0 1 0 0 
2 2 0 0 0 1 -1 0 
end data

// Const elem: 2 0 0 0 0 2 0 1 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 0 1 
1 0 0 0 2 2 -1 0 
1 1 0 0 2 2 0 1 
1 2 0 0 2 2 0 0 
2 0 0 0 0 2 0 1 
2 1 0 0 0 2 0 0 
2 2 0 0 0 2 -1 0 
end data

// Const elem: 2 0 0 0 0 0 0 2 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 -2 0 
0 2 0 0 0 0 0 2 
1 0 0 0 0 0 -2 0 
1 1 0 0 0 0 0 2 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 2 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 -2 0 
end data

// Const elem: 2 0 0 0 0 1 0 2 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 -2 0 
0 2 0 0 0 0 0 2 
1 0 0 0 1 1 -2 0 
1 1 0 0 1 1 0 2 
1 2 0 0 1 1 0 0 
2 0 0 0 0 1 0 2 
2 1 0 0 0 1 0 0 
2 2 0 0 0 1 -2 0 
end data

// Const elem: 2 0 0 0 0 2 0 2 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 -2 0 
0 2 0 0 0 0 0 2 
1 0 0 0 2 2 -2 0 
1 1 0 0 2 2 0 2 
1 2 0 0 2 2 0 0 
2 0 0 0 0 2 0 2 
2 1 0 0 0 2 0 0 
2 2 0 0 0 2 -2 0 
end data

// Const elem: 2 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 2 1 0 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 0 0 0 
0 2 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 1 0 0 0 0 
1 2 -1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 1 0 0 0 0 
2 2 -1 0 0 0 0 0 
end data

// Const elem: 2 1 0 2 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 2 0 0 0 0 
0 2 -2 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 2 0 0 0 0 
1 2 -2 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 2 0 0 0 0 
2 2 -2 0 0 0 0 0 
end data

// Const elem: 2 1 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 0 1 1 0 0 
1 2 0 0 1 1 0 0 
2 0 0 0 0 1 0 0 
2 1 0 0 0 1 0 0 
2 2 0 0 0 1 0 0 
end data

// Const elem: 2 1 0 1 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 0 0 0 
0 2 -1 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 1 1 1 0 0 
1 2 -1 0 1 1 0 0 
2 0 0 0 0 1 0 0 
2 1 0 1 0 1 0 0 
2 2 -1 0 0 1 0 0 
end data

// Const elem: 2 1 0 2 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 2 0 0 0 0 
0 2 -2 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 2 1 1 0 0 
1 2 -2 0 1 1 0 0 
2 0 0 0 0 1 0 0 
2 1 0 2 0 1 0 0 
2 2 -2 0 0 1 0 0 
end data

// Const elem: 2 1 0 0 0 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 2 2 0 0 
1 1 0 0 2 2 0 0 
1 2 0 0 2 2 0 0 
2 0 0 0 0 2 0 0 
2 1 0 0 0 2 0 0 
2 2 0 0 0 2 0 0 
end data

// Const elem: 2 1 0 1 0 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 0 0 0 
0 2 -1 0 0 0 0 0 
1 0 0 0 2 2 0 0 
1 1 0 1 2 2 0 0 
1 2 -1 0 2 2 0 0 
2 0 0 0 0 2 0 0 
2 1 0 1 0 2 0 0 
2 2 -1 0 0 2 0 0 
end data

// Const elem: 2 1 0 2 0 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 2 0 0 0 0 
0 2 -2 0 0 0 0 0 
1 0 0 0 2 2 0 0 
1 1 0 2 2 2 0 0 
1 2 -2 0 2 2 0 0 
2 0 0 0 0 2 0 0 
2 1 0 2 0 2 0 0 
2 2 -2 0 0 2 0 0 
end data

// Const elem: 2 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 2 2 0 0 0 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 0 1 1 0 0 
1 2 0 0 1 1 0 0 
2 0 0 0 0 1 0 0 
2 1 0 0 0 1 0 0 
2 2 0 0 0 1 0 0 
end data

// Const elem: 2 2 0 0 0 2 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 2 2 0 0 
1 1 0 0 2 2 0 0 
1 2 0 0 2 2 0 0 
2 0 0 0 0 2 0 0 
2 1 0 0 0 2 0 0 
2 2 0 0 0 2 0 0 
end data

// Const elem: 2 2 0 1 0 0 0 0 
begin data
0 1 1 1 0 0 0 0 
0 2 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 1 0 0 0 0 
1 2 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 1 1 0 0 0 0 
2 2 0 1 0 0 0 0 
end data

// Const elem: 2 2 0 1 0 1 0 0 
begin data
0 1 1 1 0 0 0 0 
0 2 0 1 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 1 1 1 1 0 0 
1 2 0 1 1 1 0 0 
2 0 0 0 0 1 0 0 
2 1 1 1 0 1 0 0 
2 2 0 1 0 1 0 0 
end data

// Const elem: 2 2 0 1 0 2 0 0 
begin data
0 1 1 1 0 0 0 0 
0 2 0 1 0 0 0 0 
1 0 0 0 2 2 0 0 
1 1 1 1 2 2 0 0 
1 2 0 1 2 2 0 0 
2 0 0 0 0 2 0 0 
2 1 1 1 0 2 0 0 
2 2 0 1 0 2 0 0 
end data

// Const elem: 2 2 0 2 0 0 0 0 
begin data
0 1 2 2 0 0 0 0 
0 2 0 2 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 2 2 0 0 0 0 
1 2 0 2 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 2 2 0 0 0 0 
2 2 0 2 0 0 0 0 
end data

// Const elem: 2 2 0 2 0 1 0 0 
begin data
0 1 2 2 0 0 0 0 
0 2 0 2 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 2 2 1 1 0 0 
1 2 0 2 1 1 0 0 
2 0 0 0 0 1 0 0 
2 1 2 2 0 1 0 0 
2 2 0 2 0 1 0 0 
end data

// Const elem: 2 2 0 2 0 2 0 0 
begin data
0 1 2 2 0 0 0 0 
0 2 0 2 0 0 0 0 
1 0 0 0 2 2 0 0 
1 1 2 2 2 2 0 0 
1 2 0 2 2 2 0 0 
2 0 0 0 0 2 0 0 
2 1 2 2 0 2 0 0 
2 2 0 2 0 2 0 0 
end data

// Const elem: 2 2 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 1 
end data

// Const elem: 2 2 0 0 0 1 0 1 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
1 0 0 0 1 1 0 1 
1 1 0 0 1 1 1 1 
1 2 0 0 1 1 0 0 
2 0 0 0 0 1 1 1 
2 1 0 0 0 1 0 0 
2 2 0 0 0 1 0 1 
end data

// Const elem: 2 2 0 0 0 2 0 1 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
1 0 0 0 2 2 0 1 
1 1 0 0 2 2 1 1 
1 2 0 0 2 2 0 0 
2 0 0 0 0 2 1 1 
2 1 0 0 0 2 0 0 
2 2 0 0 0 2 0 1 
end data

// Const elem: 2 2 0 1 0 0 0 1 
begin data
0 1 1 1 0 0 0 1 
0 2 0 1 0 0 1 1 
1 0 0 0 0 0 0 1 
1 1 1 1 0 0 1 1 
1 2 0 1 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 1 1 0 0 0 0 
2 2 0 1 0 0 0 1 
end data

// Const elem: 2 2 0 1 0 1 0 1 
begin data
0 1 1 1 0 0 0 1 
0 2 0 1 0 0 1 1 
1 0 0 0 1 1 0 1 
1 1 1 1 1 1 1 1 
1 2 0 1 1 1 0 0 
2 0 0 0 0 1 1 1 
2 1 1 1 0 1 0 0 
2 2 0 1 0 1 0 1 
end data

// Const elem: 2 2 0 1 0 2 0 1 
begin data
0 1 1 1 0 0 0 1 
0 2 0 1 0 0 1 1 
1 0 0 0 2 2 0 1 
1 1 1 1 2 2 1 1 
1 2 0 1 2 2 0 0 
2 0 0 0 0 2 1 1 
2 1 1 1 0 2 0 0 
2 2 0 1 0 2 0 1 
end data

// Const elem: 2 2 0 2 0 0 0 1 
begin data
0 1 2 2 0 0 0 1 
0 2 0 2 0 0 1 1 
1 0 0 0 0 0 0 1 
1 1 2 2 0 0 1 1 
1 2 0 2 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 2 2 0 0 0 0 
2 2 0 2 0 0 0 1 
end data

// Const elem: 2 2 0 2 0 1 0 1 
begin data
0 1 2 2 0 0 0 1 
0 2 0 2 0 0 1 1 
1 0 0 0 1 1 0 1 
1 1 2 2 1 1 1 1 
1 2 0 2 1 1 0 0 
2 0 0 0 0 1 1 1 
2 1 2 2 0 1 0 0 
2 2 0 2 0 1 0 1 
end data

// Const elem: 2 2 0 2 0 2 0 1 
begin data
0 1 2 2 0 0 0 1 
0 2 0 2 0 0 1 1 
1 0 0 0 2 2 0 1 
1 1 2 2 2 2 1 1 
1 2 0 2 2 2 0 0 
2 0 0 0 0 2 1 1 
2 1 2 2 0 2 0 0 
2 2 0 2 0 2 0 1 
end data

// Const elem: 2 2 0 0 0 0 0 2 
begin data
0 1 0 0 0 0 0 2 
0 2 0 0 0 0 2 2 
1 0 0 0 0 0 0 2 
1 1 0 0 0 0 2 2 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 2 2 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 2 
end data

// Const elem: 2 2 0 0 0 1 0 2 
begin data
0 1 0 0 0 0 0 2 
0 2 0 0 0 0 2 2 
1 0 0 0 1 1 0 2 
1 1 0 0 1 1 2 2 
1 2 0 0 1 1 0 0 
2 0 0 0 0 1 2 2 
2 1 0 0 0 1 0 0 
2 2 0 0 0 1 0 2 
end data

// Const elem: 2 2 0 0 0 2 0 2 
begin data
0 1 0 0 0 0 0 2 
0 2 0 0 0 0 2 2 
1 0 0 0 2 2 0 2 
1 1 0 0 2 2 2 2 
1 2 0 0 2 2 0 0 
2 0 0 0 0 2 2 2 
2 1 0 0 0 2 0 0 
2 2 0 0 0 2 0 2 
end data

// Const elem: 2 2 0 1 0 0 0 2 
begin data
0 1 1 1 0 0 0 2 
0 2 0 1 0 0 2 2 
1 0 0 0 0 0 0 2 
1 1 1 1 0 0 2 2 
1 2 0 1 0 0 0 0 
2 0 0 0 0 0 2 2 
2 1 1 1 0 0 0 0 
2 2 0 1 0 0 0 2 
end data

// Const elem: 2 2 0 1 0 1 0 2 
begin data
0 1 1 1 0 0 0 2 
0 2 0 1 0 0 2 2 
1 0 0 0 1 1 0 2 
1 1 1 1 1 1 2 2 
1 2 0 1 1 1 0 0 
2 0 0 0 0 1 2 2 
2 1 1 1 0 1 0 0 
2 2 0 1 0 1 0 2 
end data

// Const elem: 2 2 0 1 0 2 0 2 
begin data
0 1 1 1 0 0 0 2 
0 2 0 1 0 0 2 2 
1 0 0 0 2 2 0 2 
1 1 1 1 2 2 2 2 
1 2 0 1 2 2 0 0 
2 0 0 0 0 2 2 2 
2 1 1 1 0 2 0 0 
2 2 0 1 0 2 0 2 
end data

// Const elem: 2 2 0 2 0 0 0 2 
begin data
0 1 2 2 0 0 0 2 
0 2 0 2 0 0 2 2 
1 0 0 0 0 0 0 2 
1 1 2 2 0 0 2 2 
1 2 0 2 0 0 0 0 
2 0 0 0 0 0 2 2 
2 1 2 2 0 0 0 0 
2 2 0 2 0 0 0 2 
end data

// Const elem: 2 2 0 2 0 1 0 2 
begin data
0 1 2 2 0 0 0 2 
0 2 0 2 0 0 2 2 
1 0 0 0 1 1 0 2 
1 1 2 2 1 1 2 2 
1 2 0 2 1 1 0 0 
2 0 0 0 0 1 2 2 
2 1 2 2 0 1 0 0 
2 2 0 2 0 1 0 2 
end data

// Const elem: 2 2 0 2 0 2 0 2 
begin data
0 1 2 2 0 0 0 2 
0 2 0 2 0 0 2 2 
1 0 0 0 2 2 0 2 
1 1 2 2 2 2 2 2 
1 2 0 2 2 2 0 0 
2 0 0 0 0 2 2 2 
2 1 2 2 0 2 0 0 
2 2 0 2 0 2 0 2 
end data

end centralizer elements



==> anc/Geometry_Z3xZ3_1_2.txt <==
point group
3
3

ZMxZN
true

lattice label
Z3xZ3_1

begin twist
 0/1 0/1 1/3 -1/3
 0/1 1/3 0/1 -1/3
end twist

begin twist space group generators
1 0 0 0 0 0 2/3 1/3
0 1 0 0 0 0 1/3 2/3
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
3
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
3
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
3
0
0 0 0 0 1 1 0 0
0 0 0 0 0 1 0 0
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
0
0
next lattice vector
-1.
1.7320508076
0
0
0
0
next lattice vector
0
0
2.
0
0
0
next lattice vector
0
0
-1.
1.7320508076
0
0
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
-1.
1.7320508076
end lattice

allowed order of Wilson lines
3
3
3
3
1
1

begin identical WLs
 1 2
 3 4
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 1/3 2/3 
0 1 0 1 0 0 1/3 2/3 
0 1 0 2 0 0 1/3 2/3 
new sector
0 2 0 0 0 0 2/3 1/3 
0 2 0 1 0 0 2/3 1/3 
0 2 0 2 0 0 2/3 1/3 
new sector
1 0 0 0 0 0 2/3 1/3 
1 0 0 0 0 1 2/3 1/3 
1 0 0 0 0 2 2/3 1/3 
new sector
1 1 0 0 0 0 1 0 
1 1 0 0 0 1 1 0 
1 1 0 0 0 2 1 0 
1 1 0 1 0 0 1 0 
1 1 0 1 0 1 1 0 
1 1 0 1 0 2 1 0 
1 1 0 2 0 0 1 0 
1 1 0 2 0 1 1 0 
1 1 0 2 0 2 1 0 
new sector
2 0 0 0 0 0 1/3 -1/3 
2 0 0 0 0 1 1/3 -1/3 
2 0 0 0 0 2 1/3 -1/3 
new sector
2 2 0 0 0 0 0 0 
2 2 0 0 0 1 0 0 
2 2 0 0 0 2 0 0 
2 2 0 1 0 0 0 0 
2 2 0 1 0 1 0 0 
2 2 0 1 0 2 0 0 
2 2 0 2 0 0 0 0 
2 2 0 2 0 1 0 0 
2 2 0 2 0 2 0 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 2/3 1/3 
0 1 0 0 0 0 1/3 2/3 
end data

// Const elem: 0 1 0 0 0 0 1/3 2/3 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 0 0 0 0 1/3 2/3 
0 2 0 0 0 0 2/3 1/3 
end data

// Const elem: 0 1 0 1 0 0 1/3 2/3 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 0 1 0 0 1/3 2/3 
0 2 -1 0 0 0 2/3 1/3 
end data

// Const elem: 0 1 0 2 0 0 1/3 2/3 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 0 2 0 0 1/3 2/3 
0 2 -2 0 0 0 2/3 1/3 
end data

// Const elem: 0 2 0 0 0 0 2/3 1/3 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 1/3 2/3 
0 2 0 0 0 0 2/3 1/3 
end data

// Const elem: 0 2 0 1 0 0 2/3 1/3 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 1 0 0 1/3 2/3 
0 2 0 1 0 0 2/3 1/3 
end data

// Const elem: 0 2 0 2 0 0 2/3 1/3 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 2 2 0 0 1/3 2/3 
0 2 0 2 0 0 2/3 1/3 
end data

// Const elem: 1 0 0 0 0 0 2/3 1/3 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
1 0 0 0 0 0 2/3 1/3 
2 0 0 0 0 0 1/3 -1/3 
end data

// Const elem: 1 0 0 0 0 1 2/3 1/3 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
1 0 0 0 0 1 2/3 1/3 
2 0 0 0 -1 0 1/3 -1/3 
end data

// Const elem: 1 0 0 0 0 2 2/3 1/3 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
1 0 0 0 0 2 2/3 1/3 
2 0 0 0 -2 0 1/3 -1/3 
end data

// Const elem: 1 1 0 0 0 0 1 0 
begin data
1 1 0 0 0 0 1 0 
2 2 0 0 0 0 1 1 
end data

// Const elem: 1 1 0 0 0 1 1 0 
begin data
1 1 0 0 0 1 1 0 
2 2 0 0 -1 0 1 1 
end data

// Const elem: 1 1 0 0 0 2 1 0 
begin data
1 1 0 0 0 2 1 0 
2 2 0 0 -2 0 1 1 
end data

// Const elem: 1 1 0 1 0 0 1 0 
begin data
1 1 0 1 0 0 1 0 
2 2 -1 0 0 0 1 1 
end data

// Const elem: 1 1 0 1 0 1 1 0 
begin data
1 1 0 1 0 1 1 0 
2 2 -1 0 -1 0 1 1 
end data

// Const elem: 1 1 0 1 0 2 1 0 
begin data
1 1 0 1 0 2 1 0 
2 2 -1 0 -2 0 1 1 
end data

// Const elem: 1 1 0 2 0 0 1 0 
begin data
1 1 0 2 0 0 1 0 
2 2 -2 0 0 0 1 1 
end data

// Const elem: 1 1 0 2 0 1 1 0 
begin data
1 1 0 2 0 1 1 0 
2 2 -2 0 -1 0 1 1 
end data

// Const elem: 1 1 0 2 0 2 1 0 
begin data
1 1 0 2 0 2 1 0 
2 2 -2 0 -2 0 1 1 
end data

// Const elem: 2 0 0 0 0 0 1/3 -1/3 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
1 0 0 0 0 0 2/3 1/3 
2 0 0 0 0 0 1/3 -1/3 
end data

// Const elem: 2 0 0 0 0 1 1/3 -1/3 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
1 0 0 0 1 1 2/3 1/3 
2 0 0 0 0 1 1/3 -1/3 
end data

// Const elem: 2 0 0 0 0 2 1/3 -1/3 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
1 0 0 0 2 2 2/3 1/3 
2 0 0 0 0 2 1/3 -1/3 
end data

// Const elem: 2 2 0 0 0 0 0 0 
begin data
1 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 2 2 0 0 0 1 0 0 
begin data
1 1 0 0 1 1 0 0 
2 2 0 0 0 1 0 0 
end data

// Const elem: 2 2 0 0 0 2 0 0 
begin data
1 1 0 0 2 2 0 0 
2 2 0 0 0 2 0 0 
end data

// Const elem: 2 2 0 1 0 0 0 0 
begin data
1 1 1 1 0 0 0 0 
2 2 0 1 0 0 0 0 
end data

// Const elem: 2 2 0 1 0 1 0 0 
begin data
1 1 1 1 1 1 0 0 
2 2 0 1 0 1 0 0 
end data

// Const elem: 2 2 0 1 0 2 0 0 
begin data
1 1 1 1 2 2 0 0 
2 2 0 1 0 2 0 0 
end data

// Const elem: 2 2 0 2 0 0 0 0 
begin data
1 1 2 2 0 0 0 0 
2 2 0 2 0 0 0 0 
end data

// Const elem: 2 2 0 2 0 1 0 0 
begin data
1 1 2 2 1 1 0 0 
2 2 0 2 0 1 0 0 
end data

// Const elem: 2 2 0 2 0 2 0 0 
begin data
1 1 2 2 2 2 0 0 
2 2 0 2 0 2 0 0 
end data

end centralizer elements



==> anc/Geometry_Z3xZ3_1_3.txt <==
point group
3
3

ZMxZN
true

lattice label
Z3xZ3_1

begin twist
 0/1 0/1 1/3 -1/3
 0/1 1/3 0/1 -1/3
end twist

begin twist space group generators
1 0 2/3 1/3 0 0 2/3 1/3
0 1 1/3 2/3 0 0 1/3 2/3
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
3
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
3
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 2 2 0 0 1 1
0 0 0 0 0 0 0 1
new non-R symmetry
3
0
0 0 0 0 1 1 0 0
0 0 0 0 0 1 0 0
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
0
0
next lattice vector
-1.
1.7320508076
0
0
0
0
next lattice vector
0
0
2.
0
0
0
next lattice vector
0
0
-1.
1.7320508076
0
0
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
-1.
1.7320508076
end lattice

allowed order of Wilson lines
1
1
3
3
1
1

begin identical WLs
 3 4
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 1/3 2/3 0 0 1/3 2/3 
0 1 1/3 5/3 0 0 1/3 2/3 
0 1 1/3 8/3 0 0 1/3 2/3 
new sector
0 2 -1/3 1/3 0 0 2/3 1/3 
0 2 -1/3 4/3 0 0 2/3 1/3 
0 2 -1/3 7/3 0 0 2/3 1/3 
new sector
1 1 1 1 0 0 1 0 
1 1 1 1 0 1 1 0 
1 1 1 1 0 2 1 0 
1 1 1 2 0 0 1 0 
1 1 1 2 0 1 1 0 
1 1 1 2 0 2 1 0 
1 1 1 3 0 0 1 0 
1 1 1 3 0 1 1 0 
1 1 1 3 0 2 1 0 
new sector
2 2 1 1 0 0 0 0 
2 2 1 1 0 1 0 0 
2 2 1 1 0 2 0 0 
2 2 1 2 0 0 0 0 
2 2 1 2 0 1 0 0 
2 2 1 2 0 2 0 0 
2 2 1 3 0 0 0 0 
2 2 1 3 0 1 0 0 
2 2 1 3 0 2 0 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 2/3 1/3 0 0 2/3 1/3 
0 1 1/3 2/3 0 0 1/3 2/3 
end data

// Const elem: 0 1 1/3 2/3 0 0 1/3 2/3 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 1/3 2/3 0 0 1/3 2/3 
0 2 -1/3 1/3 0 0 2/3 1/3 
end data

// Const elem: 0 1 1/3 5/3 0 0 1/3 2/3 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 1/3 5/3 0 0 1/3 2/3 
0 2 -4/3 1/3 0 0 2/3 1/3 
end data

// Const elem: 0 1 1/3 8/3 0 0 1/3 2/3 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 1/3 8/3 0 0 1/3 2/3 
0 2 -7/3 1/3 0 0 2/3 1/3 
end data

// Const elem: 0 2 -1/3 1/3 0 0 2/3 1/3 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1/3 2/3 0 0 1/3 2/3 
0 2 -1/3 1/3 0 0 2/3 1/3 
end data

// Const elem: 0 2 -1/3 4/3 0 0 2/3 1/3 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 4/3 5/3 0 0 1/3 2/3 
0 2 -1/3 4/3 0 0 2/3 1/3 
end data

// Const elem: 0 2 -1/3 7/3 0 0 2/3 1/3 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 7/3 8/3 0 0 1/3 2/3 
0 2 -1/3 7/3 0 0 2/3 1/3 
end data

// Const elem: 1 1 1 1 0 0 1 0 
begin data
1 1 1 1 0 0 1 0 
2 2 0 1 0 0 1 1 
end data

// Const elem: 1 1 1 1 0 1 1 0 
begin data
1 1 1 1 0 1 1 0 
2 2 0 1 -1 0 1 1 
end data

// Const elem: 1 1 1 1 0 2 1 0 
begin data
1 1 1 1 0 2 1 0 
2 2 0 1 -2 0 1 1 
end data

// Const elem: 1 1 1 2 0 0 1 0 
begin data
1 1 1 2 0 0 1 0 
2 2 -1 1 0 0 1 1 
end data

// Const elem: 1 1 1 2 0 1 1 0 
begin data
1 1 1 2 0 1 1 0 
2 2 -1 1 -1 0 1 1 
end data

// Const elem: 1 1 1 2 0 2 1 0 
begin data
1 1 1 2 0 2 1 0 
2 2 -1 1 -2 0 1 1 
end data

// Const elem: 1 1 1 3 0 0 1 0 
begin data
1 1 1 3 0 0 1 0 
2 2 -2 1 0 0 1 1 
end data

// Const elem: 1 1 1 3 0 1 1 0 
begin data
1 1 1 3 0 1 1 0 
2 2 -2 1 -1 0 1 1 
end data

// Const elem: 1 1 1 3 0 2 1 0 
begin data
1 1 1 3 0 2 1 0 
2 2 -2 1 -2 0 1 1 
end data

// Const elem: 2 2 1 1 0 0 0 0 
begin data
1 1 1 0 0 0 0 0 
2 2 1 1 0 0 0 0 
end data

// Const elem: 2 2 1 1 0 1 0 0 
begin data
1 1 1 0 1 1 0 0 
2 2 1 1 0 1 0 0 
end data

// Const elem: 2 2 1 1 0 2 0 0 
begin data
1 1 1 0 2 2 0 0 
2 2 1 1 0 2 0 0 
end data

// Const elem: 2 2 1 2 0 0 0 0 
begin data
1 1 2 1 0 0 0 0 
2 2 1 2 0 0 0 0 
end data

// Const elem: 2 2 1 2 0 1 0 0 
begin data
1 1 2 1 1 1 0 0 
2 2 1 2 0 1 0 0 
end data

// Const elem: 2 2 1 2 0 2 0 0 
begin data
1 1 2 1 2 2 0 0 
2 2 1 2 0 2 0 0 
end data

// Const elem: 2 2 1 3 0 0 0 0 
begin data
1 1 3 2 0 0 0 0 
2 2 1 3 0 0 0 0 
end data

// Const elem: 2 2 1 3 0 1 0 0 
begin data
1 1 3 2 1 1 0 0 
2 2 1 3 0 1 0 0 
end data

// Const elem: 2 2 1 3 0 2 0 0 
begin data
1 1 3 2 2 2 0 0 
2 2 1 3 0 2 0 0 
end data

end centralizer elements



==> anc/Geometry_Z3xZ3_1_4.txt <==
point group
3
3

ZMxZN
true

lattice label
Z3xZ3_1

begin twist
 0/1 0/1 1/3 -1/3
 0/1 1/3 0/1 -1/3
end twist

begin twist space group generators
1 0 2/3 1/3 2/3 1/3 2/3 1/3
0 1 1/3 2/3 1/3 2/3 1/3 2/3
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
3
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
3
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 1 1 2 2 0 0
0 0 0 0 0 2 0 0
new non-R symmetry
3
0
0 0 0 0 2 2 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
0
0
next lattice vector
-1.
1.7320508076
0
0
0
0
next lattice vector
0
0
2.
0
0
0
next lattice vector
0
0
-1.
1.7320508076
0
0
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
-1.
1.7320508076
end lattice

allowed order of Wilson lines
3
3
3
3
3
3

begin identical WLs
 1 2 3 4 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 1 1 1 0 0 1 0 
1 1 1 1 0 1 1 0 
1 1 1 1 0 2 1 0 
1 1 1 2 0 0 1 0 
1 1 1 2 0 1 1 0 
1 1 1 2 0 2 1 0 
1 1 1 3 0 0 1 0 
1 1 1 3 0 1 1 0 
1 1 1 3 0 2 1 0 
new sector
2 2 1 1 1 0 0 0 
2 2 1 1 1 1 0 0 
2 2 1 1 1 2 0 0 
2 2 1 2 1 0 0 0 
2 2 1 2 1 1 0 0 
2 2 1 2 1 2 0 0 
2 2 1 3 1 0 0 0 
2 2 1 3 1 1 0 0 
2 2 1 3 1 2 0 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 2/3 1/3 2/3 1/3 2/3 1/3 
0 1 1/3 2/3 1/3 2/3 1/3 2/3 
end data

// Const elem: 1 1 1 1 0 0 1 0 
begin data
1 1 1 1 0 0 1 0 
2 2 0 1 0 0 1 1 
end data

// Const elem: 1 1 1 1 0 1 1 0 
begin data
1 1 1 1 0 1 1 0 
2 2 0 1 -1 0 1 1 
end data

// Const elem: 1 1 1 1 0 2 1 0 
begin data
1 1 1 1 0 2 1 0 
2 2 0 1 -2 0 1 1 
end data

// Const elem: 1 1 1 2 0 0 1 0 
begin data
1 1 1 2 0 0 1 0 
2 2 -1 1 0 0 1 1 
end data

// Const elem: 1 1 1 2 0 1 1 0 
begin data
1 1 1 2 0 1 1 0 
2 2 -1 1 -1 0 1 1 
end data

// Const elem: 1 1 1 2 0 2 1 0 
begin data
1 1 1 2 0 2 1 0 
2 2 -1 1 -2 0 1 1 
end data

// Const elem: 1 1 1 3 0 0 1 0 
begin data
1 1 1 3 0 0 1 0 
2 2 -2 1 0 0 1 1 
end data

// Const elem: 1 1 1 3 0 1 1 0 
begin data
1 1 1 3 0 1 1 0 
2 2 -2 1 -1 0 1 1 
end data

// Const elem: 1 1 1 3 0 2 1 0 
begin data
1 1 1 3 0 2 1 0 
2 2 -2 1 -2 0 1 1 
end data

// Const elem: 2 2 1 1 1 0 0 0 
begin data
1 1 1 0 0 -1 0 0 
2 2 1 1 1 0 0 0 
end data

// Const elem: 2 2 1 1 1 1 0 0 
begin data
1 1 1 0 1 0 0 0 
2 2 1 1 1 1 0 0 
end data

// Const elem: 2 2 1 1 1 2 0 0 
begin data
1 1 1 0 2 1 0 0 
2 2 1 1 1 2 0 0 
end data

// Const elem: 2 2 1 2 1 0 0 0 
begin data
1 1 2 1 0 -1 0 0 
2 2 1 2 1 0 0 0 
end data

// Const elem: 2 2 1 2 1 1 0 0 
begin data
1 1 2 1 1 0 0 0 
2 2 1 2 1 1 0 0 
end data

// Const elem: 2 2 1 2 1 2 0 0 
begin data
1 1 2 1 2 1 0 0 
2 2 1 2 1 2 0 0 
end data

// Const elem: 2 2 1 3 1 0 0 0 
begin data
1 1 3 2 0 -1 0 0 
2 2 1 3 1 0 0 0 
end data

// Const elem: 2 2 1 3 1 1 0 0 
begin data
1 1 3 2 1 0 0 0 
2 2 1 3 1 1 0 0 
end data

// Const elem: 2 2 1 3 1 2 0 0 
begin data
1 1 3 2 2 1 0 0 
2 2 1 3 1 2 0 0 
end data

end centralizer elements



==> anc/Geometry_Z3xZ3_2_1.txt <==
point group
3
3

ZMxZN
true

lattice label
Z3xZ3_2

begin twist
 0/1 0/1 1/3 -1/3
 0/1 1/3 0/1 -1/3
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
3
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
3
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 1 1 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
3
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
-2.
0
next lattice vector
2.
0
0
0
1.
1.7320508076
next lattice vector
2.
0
0
0
1.
-1.7320508076
next lattice vector
-1.
1.7320508076
0
0
1.
1.7320508076
next lattice vector
0
0
3.4641016151
0
0
0
next lattice vector
0
0
-1.7320508076
3.
0
0
end lattice

allowed order of Wilson lines
3
3
3
3
3
3

begin identical WLs
 1 2 3 4
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 0 -1 1 0 0 
0 1 0 0 -2 2 0 0 
0 1 0 0 0 1 0 0 
0 1 0 0 0 2 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 0 0 1 1 0 0 
0 2 0 0 2 2 0 0 
0 2 0 0 1 2 0 0 
0 2 0 0 2 4 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 2 
new sector
1 1 0 0 0 0 0 0 
1 1 0 1 0 -1 0 0 
1 1 0 2 0 -2 0 0 
1 1 0 1 0 0 0 0 
1 1 0 2 0 0 0 0 
1 1 0 0 0 0 0 1 
1 1 0 1 0 -1 0 1 
1 1 0 2 0 -2 0 1 
1 1 0 1 0 0 0 1 
1 1 0 2 0 0 0 1 
1 1 0 0 0 0 0 2 
1 1 0 1 0 -1 0 2 
1 1 0 2 0 -2 0 2 
1 1 0 1 0 0 0 2 
1 1 0 2 0 0 0 2 
new sector
1 2 0 0 0 0 0 0 
1 2 0 0 0 0 0 1 
1 2 0 0 0 0 0 2 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 2 
new sector
2 1 0 0 0 0 0 0 
2 1 0 0 0 0 0 1 
2 1 0 0 0 0 0 2 
new sector
2 2 0 0 0 0 0 0 
2 2 0 2 0 1 0 0 
2 2 0 4 0 2 0 0 
2 2 0 -1 0 0 0 0 
2 2 0 -2 0 0 0 0 
2 2 0 0 0 0 0 1 
2 2 0 2 0 1 0 1 
2 2 0 4 0 2 0 1 
2 2 0 -1 0 0 0 1 
2 2 0 -2 0 0 0 1 
2 2 0 0 0 0 0 2 
2 2 0 2 0 1 0 2 
2 2 0 4 0 2 0 2 
2 2 0 -1 0 0 0 2 
2 2 0 -2 0 0 0 2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 -1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 -1 1 0 0 
0 2 -2 1 -1 -1 0 0 
1 0 0 1 -1 0 0 0 
1 1 -1 0 0 1 0 0 
1 2 -1 0 -1 -1 0 0 
2 0 -1 1 0 0 0 0 
2 1 0 -1 0 1 0 0 
2 2 -1 1 -2 -1 0 0 
end data

// Const elem: 0 1 0 0 -2 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 -2 2 0 0 
0 2 -4 2 -2 -2 0 0 
1 0 0 2 -2 0 0 0 
1 1 -2 0 0 2 0 0 
1 2 -2 0 -2 -2 0 0 
2 0 -2 2 0 0 0 0 
2 1 0 -2 0 2 0 0 
2 2 -2 2 -4 -2 0 0 
end data

// Const elem: 0 1 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 1 0 0 
0 2 -1 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 2 0 0 
0 2 -2 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 0 0 0 
0 2 0 0 1 1 0 0 
end data

// Const elem: 0 2 0 0 2 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 2 0 0 0 0 
0 2 0 0 2 2 0 0 
end data

// Const elem: 0 2 0 0 1 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 1 0 1 0 0 
0 2 0 0 1 2 0 0 
1 0 0 1 -1 0 0 0 
1 1 0 1 1 1 0 0 
1 2 1 -1 1 2 0 0 
2 0 -1 1 0 0 0 0 
2 1 1 0 1 1 0 0 
2 2 1 0 0 2 0 0 
end data

// Const elem: 0 2 0 0 2 4 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 2 2 0 2 0 0 
0 2 0 0 2 4 0 0 
1 0 0 2 -2 0 0 0 
1 1 0 2 2 2 0 0 
1 2 2 -2 2 4 0 0 
2 0 -2 2 0 0 0 0 
2 1 2 0 2 2 0 0 
2 2 2 0 0 4 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 1 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 1 1 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
2 0 0 0 0 0 -1 0 
2 1 0 0 0 0 -1 0 
2 2 0 0 0 0 -1 0 
end data

// Const elem: 1 0 0 0 0 0 0 2 
begin data
0 0 1 1 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 2 
1 1 0 0 0 0 0 2 
1 2 0 0 0 0 0 2 
2 0 0 0 0 0 -2 0 
2 1 0 0 0 0 -2 0 
2 2 0 0 0 0 -2 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 1 0 -1 0 0 
begin data
0 1 0 1 0 -1 0 0 
0 2 1 0 1 1 0 0 
1 0 0 0 0 0 0 0 
1 1 0 1 0 -1 0 0 
1 2 1 0 1 1 0 0 
2 0 0 0 0 0 0 0 
2 1 0 1 0 -1 0 0 
2 2 1 0 1 1 0 0 
end data

// Const elem: 1 1 0 2 0 -2 0 0 
begin data
0 1 0 2 0 -2 0 0 
0 2 2 0 2 2 0 0 
1 0 0 0 0 0 0 0 
1 1 0 2 0 -2 0 0 
1 2 2 0 2 2 0 0 
2 0 0 0 0 0 0 0 
2 1 0 2 0 -2 0 0 
2 2 2 0 2 2 0 0 
end data

// Const elem: 1 1 0 1 0 0 0 0 
begin data
1 1 0 1 0 0 0 0 
2 2 1 0 0 1 0 0 
end data

// Const elem: 1 1 0 2 0 0 0 0 
begin data
1 1 0 2 0 0 0 0 
2 2 2 0 0 2 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
2 0 0 0 0 0 -1 0 
2 1 0 0 0 0 -1 0 
2 2 0 0 0 0 -1 0 
end data

// Const elem: 1 1 0 1 0 -1 0 1 
begin data
0 1 0 1 0 -1 0 0 
0 2 1 0 1 1 0 0 
1 0 0 0 0 0 0 1 
1 1 0 1 0 -1 0 1 
1 2 1 0 1 1 0 1 
2 0 0 0 0 0 -1 0 
2 1 0 1 0 -1 -1 0 
2 2 1 0 1 1 -1 0 
end data

// Const elem: 1 1 0 2 0 -2 0 1 
begin data
0 1 0 2 0 -2 0 0 
0 2 2 0 2 2 0 0 
1 0 0 0 0 0 0 1 
1 1 0 2 0 -2 0 1 
1 2 2 0 2 2 0 1 
2 0 0 0 0 0 -1 0 
2 1 0 2 0 -2 -1 0 
2 2 2 0 2 2 -1 0 
end data

// Const elem: 1 1 0 1 0 0 0 1 
begin data
1 1 0 1 0 0 0 1 
2 2 1 0 0 1 -1 0 
end data

// Const elem: 1 1 0 2 0 0 0 1 
begin data
1 1 0 2 0 0 0 1 
2 2 2 0 0 2 -1 0 
end data

// Const elem: 1 1 0 0 0 0 0 2 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 2 
1 1 0 0 0 0 0 2 
1 2 0 0 0 0 0 2 
2 0 0 0 0 0 -2 0 
2 1 0 0 0 0 -2 0 
2 2 0 0 0 0 -2 0 
end data

// Const elem: 1 1 0 1 0 -1 0 2 
begin data
0 1 0 1 0 -1 0 0 
0 2 1 0 1 1 0 0 
1 0 0 0 0 0 0 2 
1 1 0 1 0 -1 0 2 
1 2 1 0 1 1 0 2 
2 0 0 0 0 0 -2 0 
2 1 0 1 0 -1 -2 0 
2 2 1 0 1 1 -2 0 
end data

// Const elem: 1 1 0 2 0 -2 0 2 
begin data
0 1 0 2 0 -2 0 0 
0 2 2 0 2 2 0 0 
1 0 0 0 0 0 0 2 
1 1 0 2 0 -2 0 2 
1 2 2 0 2 2 0 2 
2 0 0 0 0 0 -2 0 
2 1 0 2 0 -2 -2 0 
2 2 2 0 2 2 -2 0 
end data

// Const elem: 1 1 0 1 0 0 0 2 
begin data
1 1 0 1 0 0 0 2 
2 2 1 0 0 1 -2 0 
end data

// Const elem: 1 1 0 2 0 0 0 2 
begin data
1 1 0 2 0 0 0 2 
2 2 2 0 0 2 -2 0 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 0 0 0 0 1 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
2 0 0 0 0 0 -1 0 
2 1 0 0 0 0 -1 0 
2 2 0 0 0 0 -1 0 
end data

// Const elem: 1 2 0 0 0 0 0 2 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 2 
1 1 0 0 0 0 0 2 
1 2 0 0 0 0 0 2 
2 0 0 0 0 0 -2 0 
2 1 0 0 0 0 -2 0 
2 2 0 0 0 0 -2 0 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 0 -1 0 1 0 0 
0 0 1 1 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 0 1 
begin data
0 0 0 -1 0 1 0 0 
0 0 1 1 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 1 
2 0 0 0 0 0 0 1 
2 1 0 0 0 0 0 1 
2 2 0 0 0 0 0 1 
end data

// Const elem: 2 0 0 0 0 0 0 2 
begin data
0 0 0 -1 0 1 0 0 
0 0 1 1 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 2 2 
1 1 0 0 0 0 2 2 
1 2 0 0 0 0 2 2 
2 0 0 0 0 0 0 2 
2 1 0 0 0 0 0 2 
2 2 0 0 0 0 0 2 
end data

// Const elem: 2 1 0 0 0 0 0 0 
begin data
0 0 1 -1 0 0 0 0 
0 0 0 -1 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 2 1 0 0 0 0 0 1 
begin data
0 0 1 -1 0 0 0 0 
0 0 0 -1 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 1 
2 0 0 0 0 0 0 1 
2 1 0 0 0 0 0 1 
2 2 0 0 0 0 0 1 
end data

// Const elem: 2 1 0 0 0 0 0 2 
begin data
0 0 1 -1 0 0 0 0 
0 0 0 -1 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 2 2 
1 1 0 0 0 0 2 2 
1 2 0 0 0 0 2 2 
2 0 0 0 0 0 0 2 
2 1 0 0 0 0 0 2 
2 2 0 0 0 0 0 2 
end data

// Const elem: 2 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 2 2 0 2 0 1 0 0 
begin data
0 1 -1 3 -1 -1 0 0 
0 2 -1 1 2 1 0 0 
1 0 -1 2 -1 0 0 0 
1 1 -2 2 1 -1 0 0 
1 2 1 0 1 1 0 0 
2 0 -2 1 1 0 0 0 
2 1 0 1 0 -1 0 0 
2 2 0 2 0 1 0 0 
end data

// Const elem: 2 2 0 4 0 2 0 0 
begin data
0 1 -2 6 -2 -2 0 0 
0 2 -2 2 4 2 0 0 
1 0 -2 4 -2 0 0 0 
1 1 -4 4 2 -2 0 0 
1 2 2 0 2 2 0 0 
2 0 -4 2 2 0 0 0 
2 1 0 2 0 -2 0 0 
2 2 0 4 0 2 0 0 
end data

// Const elem: 2 2 0 -1 0 0 0 0 
begin data
1 1 1 -1 0 1 0 0 
2 2 0 -1 0 0 0 0 
end data

// Const elem: 2 2 0 -2 0 0 0 0 
begin data
1 1 2 -2 0 2 0 0 
2 2 0 -2 0 0 0 0 
end data

// Const elem: 2 2 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 1 
2 0 0 0 0 0 0 1 
2 1 0 0 0 0 0 1 
2 2 0 0 0 0 0 1 
end data

// Const elem: 2 2 0 2 0 1 0 1 
begin data
0 1 -1 3 -1 -1 0 0 
0 2 -1 1 2 1 0 0 
1 0 -1 2 -1 0 1 1 
1 1 -2 2 1 -1 1 1 
1 2 1 0 1 1 1 1 
2 0 -2 1 1 0 0 1 
2 1 0 1 0 -1 0 1 
2 2 0 2 0 1 0 1 
end data

// Const elem: 2 2 0 4 0 2 0 1 
begin data
0 1 -2 6 -2 -2 0 0 
0 2 -2 2 4 2 0 0 
1 0 -2 4 -2 0 1 1 
1 1 -4 4 2 -2 1 1 
1 2 2 0 2 2 1 1 
2 0 -4 2 2 0 0 1 
2 1 0 2 0 -2 0 1 
2 2 0 4 0 2 0 1 
end data

// Const elem: 2 2 0 -1 0 0 0 1 
begin data
1 1 1 -1 0 1 1 1 
2 2 0 -1 0 0 0 1 
end data

// Const elem: 2 2 0 -2 0 0 0 1 
begin data
1 1 2 -2 0 2 1 1 
2 2 0 -2 0 0 0 1 
end data

// Const elem: 2 2 0 0 0 0 0 2 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 2 2 
1 1 0 0 0 0 2 2 
1 2 0 0 0 0 2 2 
2 0 0 0 0 0 0 2 
2 1 0 0 0 0 0 2 
2 2 0 0 0 0 0 2 
end data

// Const elem: 2 2 0 2 0 1 0 2 
begin data
0 1 -1 3 -1 -1 0 0 
0 2 -1 1 2 1 0 0 
1 0 -1 2 -1 0 2 2 
1 1 -2 2 1 -1 2 2 
1 2 1 0 1 1 2 2 
2 0 -2 1 1 0 0 2 
2 1 0 1 0 -1 0 2 
2 2 0 2 0 1 0 2 
end data

// Const elem: 2 2 0 4 0 2 0 2 
begin data
0 1 -2 6 -2 -2 0 0 
0 2 -2 2 4 2 0 0 
1 0 -2 4 -2 0 2 2 
1 1 -4 4 2 -2 2 2 
1 2 2 0 2 2 2 2 
2 0 -4 2 2 0 0 2 
2 1 0 2 0 -2 0 2 
2 2 0 4 0 2 0 2 
end data

// Const elem: 2 2 0 -1 0 0 0 2 
begin data
1 1 1 -1 0 1 2 2 
2 2 0 -1 0 0 0 2 
end data

// Const elem: 2 2 0 -2 0 0 0 2 
begin data
1 1 2 -2 0 2 2 2 
2 2 0 -2 0 0 0 2 
end data

end centralizer elements



==> anc/Geometry_Z3xZ3_2_2.txt <==
point group
3
3

ZMxZN
true

lattice label
Z3xZ3_2

begin twist
 0/1 0/1 1/3 -1/3
 0/1 1/3 0/1 -1/3
end twist

begin twist space group generators
1 0 0 0 0 0 2/3 1/3
0 1 0 0 0 0 1/3 2/3
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
3
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
3
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 1 1 1 1 0 0
0 0 0 0 0 1 0 0
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
-2.
0
next lattice vector
2.
0
0
0
1.
1.7320508076
next lattice vector
2.
0
0
0
1.
-1.7320508076
next lattice vector
-1.
1.7320508076
0
0
1.
1.7320508076
next lattice vector
0
0
3.4641016151
0
0
0
next lattice vector
0
0
-1.7320508076
3.
0
0
end lattice

allowed order of Wilson lines
3
3
3
3
1
1

begin identical WLs
 1 2 3 4
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 2/3 1/3 
new sector
1 1 0 0 0 0 0 0 
1 1 0 1 0 -1 0 0 
1 1 0 2 0 -2 0 0 
1 1 0 1 0 0 0 0 
1 1 0 2 0 -1 0 0 
1 1 0 3 0 -2 0 0 
1 1 0 2 0 0 0 0 
1 1 0 3 0 -1 0 0 
1 1 0 4 0 -2 0 0 
new sector
1 2 0 0 0 0 -2/3 -1/3 
new sector
2 0 0 0 0 0 1/3 2/3 
new sector
2 1 0 0 0 0 2/3 1/3 
new sector
2 2 0 0 0 0 1 0 
2 2 0 2 0 1 1 0 
2 2 0 4 0 2 1 0 
2 2 0 -1 0 0 1 0 
2 2 0 1 0 1 1 0 
2 2 0 3 0 2 1 0 
2 2 0 -2 0 0 1 0 
2 2 0 0 0 1 1 0 
2 2 0 2 0 2 1 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 2/3 1/3 
0 1 0 0 0 0 1/3 2/3 
end data

// Const elem: 1 0 0 0 0 0 2/3 1/3 
begin data
0 0 1 1 1 0 0 0 
0 0 0 -1 0 1 0 0 
1 0 0 0 0 0 2/3 1/3 
2 0 0 0 0 0 1/3 2/3 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
1 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 1 0 -1 0 0 
begin data
1 1 0 1 0 -1 0 0 
2 2 1 0 1 1 0 0 
end data

// Const elem: 1 1 0 2 0 -2 0 0 
begin data
1 1 0 2 0 -2 0 0 
2 2 2 0 2 2 0 0 
end data

// Const elem: 1 1 0 1 0 0 0 0 
begin data
1 1 0 1 0 0 0 0 
2 2 1 0 0 1 0 0 
end data

// Const elem: 1 1 0 2 0 -1 0 0 
begin data
1 1 0 2 0 -1 0 0 
2 2 2 0 1 2 0 0 
end data

// Const elem: 1 1 0 3 0 -2 0 0 
begin data
1 1 0 3 0 -2 0 0 
2 2 3 0 2 3 0 0 
end data

// Const elem: 1 1 0 2 0 0 0 0 
begin data
1 1 0 2 0 0 0 0 
2 2 2 0 0 2 0 0 
end data

// Const elem: 1 1 0 3 0 -1 0 0 
begin data
1 1 0 3 0 -1 0 0 
2 2 3 0 1 3 0 0 
end data

// Const elem: 1 1 0 4 0 -2 0 0 
begin data
1 1 0 4 0 -2 0 0 
2 2 4 0 2 4 0 0 
end data

// Const elem: 1 2 0 0 0 0 -2/3 -1/3 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
1 2 0 0 0 0 -2/3 -1/3 
2 1 0 0 0 0 -1/3 -2/3 
end data

// Const elem: 2 0 0 0 0 0 1/3 2/3 
begin data
0 0 0 -1 0 1 0 0 
0 0 1 1 1 0 0 0 
1 0 0 0 0 0 2/3 1/3 
2 0 0 0 0 0 1/3 2/3 
end data

// Const elem: 2 1 0 0 0 0 2/3 1/3 
begin data
0 0 1 -1 0 0 0 0 
0 0 0 -1 1 0 0 0 
1 2 0 0 0 0 1/3 -1/3 
2 1 0 0 0 0 2/3 1/3 
end data

// Const elem: 2 2 0 0 0 0 1 0 
begin data
1 1 0 0 0 0 0 -1 
2 2 0 0 0 0 1 0 
end data

// Const elem: 2 2 0 2 0 1 1 0 
begin data
1 1 -2 2 1 -1 0 -1 
2 2 0 2 0 1 1 0 
end data

// Const elem: 2 2 0 4 0 2 1 0 
begin data
1 1 -4 4 2 -2 0 -1 
2 2 0 4 0 2 1 0 
end data

// Const elem: 2 2 0 -1 0 0 1 0 
begin data
1 1 1 -1 0 1 0 -1 
2 2 0 -1 0 0 1 0 
end data

// Const elem: 2 2 0 1 0 1 1 0 
begin data
1 1 -1 1 1 0 0 -1 
2 2 0 1 0 1 1 0 
end data

// Const elem: 2 2 0 3 0 2 1 0 
begin data
1 1 -3 3 2 -1 0 -1 
2 2 0 3 0 2 1 0 
end data

// Const elem: 2 2 0 -2 0 0 1 0 
begin data
1 1 2 -2 0 2 0 -1 
2 2 0 -2 0 0 1 0 
end data

// Const elem: 2 2 0 0 0 1 1 0 
begin data
1 1 0 0 1 1 0 -1 
2 2 0 0 0 1 1 0 
end data

// Const elem: 2 2 0 2 0 2 1 0 
begin data
1 1 -2 2 2 0 0 -1 
2 2 0 2 0 2 1 0 
end data

end centralizer elements



==> anc/Geometry_Z3xZ3_2_3.txt <==
point group
3
3

ZMxZN
true

lattice label
Z3xZ3_2

begin twist
 0/1 0/1 1/3 -1/3
 0/1 1/3 0/1 -1/3
end twist

begin twist space group generators
1 0 0 0 2/3 1/3 0 0
0 1 2/3 2/3 0 2/3 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
3
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
3
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
-2.
0
next lattice vector
2.
0
0
0
1.
1.7320508076
next lattice vector
2.
0
0
0
1.
-1.7320508076
next lattice vector
-1.
1.7320508076
0
0
1.
1.7320508076
next lattice vector
0
0
3.4641016151
0
0
0
next lattice vector
0
0
-1.7320508076
3.
0
0
end lattice

allowed order of Wilson lines
1
1
1
1
3
3

begin identical WLs
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 2/3 2/3 0 2/3 0 0 
0 1 2/3 2/3 -1 5/3 0 0 
0 1 2/3 2/3 -2 8/3 0 0 
new sector
0 2 0 0 2/3 4/3 0 0 
0 2 0 0 8/3 10/3 0 0 
0 2 0 0 5/3 10/3 0 0 
new sector
1 1 0 0 2 1 0 0 
1 1 0 1 2 0 0 0 
1 1 0 2 2 -1 0 0 
1 1 0 0 2 1 0 1 
1 1 0 1 2 0 0 1 
1 1 0 2 2 -1 0 1 
1 1 0 0 2 1 0 2 
1 1 0 1 2 0 0 2 
1 1 0 2 2 -1 0 2 
new sector
2 2 2 -1 1 2 0 0 
2 2 2 1 1 3 0 0 
2 2 2 3 1 4 0 0 
2 2 2 -1 1 2 0 1 
2 2 2 1 1 3 0 1 
2 2 2 3 1 4 0 1 
2 2 2 -1 1 2 0 2 
2 2 2 1 1 3 0 2 
2 2 2 3 1 4 0 2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 2/3 1/3 0 0 
0 1 2/3 2/3 0 2/3 0 0 
end data

// Const elem: 0 1 2/3 2/3 0 2/3 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 2/3 2/3 0 2/3 0 0 
0 2 0 0 2/3 4/3 0 0 
end data

// Const elem: 0 1 2/3 2/3 -1 5/3 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 2/3 2/3 -1 5/3 0 0 
0 2 -2 1 -1/3 1/3 0 0 
end data

// Const elem: 0 1 2/3 2/3 -2 8/3 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 2/3 2/3 -2 8/3 0 0 
0 2 -4 2 -4/3 -2/3 0 0 
end data

// Const elem: 0 2 0 0 2/3 4/3 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 2/3 2/3 0 2/3 0 0 
0 2 0 0 2/3 4/3 0 0 
end data

// Const elem: 0 2 0 0 8/3 10/3 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 2/3 8/3 0 2/3 0 0 
0 2 0 0 8/3 10/3 0 0 
end data

// Const elem: 0 2 0 0 5/3 10/3 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 5/3 5/3 0 5/3 0 0 
0 2 0 0 5/3 10/3 0 0 
end data

// Const elem: 1 1 0 0 2 1 0 0 
begin data
1 1 0 0 2 1 0 0 
2 2 0 0 1 2 0 0 
end data

// Const elem: 1 1 0 1 2 0 0 0 
begin data
1 1 0 1 2 0 0 0 
2 2 1 0 2 3 0 0 
end data

// Const elem: 1 1 0 2 2 -1 0 0 
begin data
1 1 0 2 2 -1 0 0 
2 2 2 0 3 4 0 0 
end data

// Const elem: 1 1 0 0 2 1 0 1 
begin data
1 1 0 0 2 1 0 1 
2 2 0 0 1 2 -1 0 
end data

// Const elem: 1 1 0 1 2 0 0 1 
begin data
1 1 0 1 2 0 0 1 
2 2 1 0 2 3 -1 0 
end data

// Const elem: 1 1 0 2 2 -1 0 1 
begin data
1 1 0 2 2 -1 0 1 
2 2 2 0 3 4 -1 0 
end data

// Const elem: 1 1 0 0 2 1 0 2 
begin data
1 1 0 0 2 1 0 2 
2 2 0 0 1 2 -2 0 
end data

// Const elem: 1 1 0 1 2 0 0 2 
begin data
1 1 0 1 2 0 0 2 
2 2 1 0 2 3 -2 0 
end data

// Const elem: 1 1 0 2 2 -1 0 2 
begin data
1 1 0 2 2 -1 0 2 
2 2 2 0 3 4 -2 0 
end data

// Const elem: 2 2 2 -1 1 2 0 0 
begin data
1 1 1 1 0 0 0 0 
2 2 2 -1 1 2 0 0 
end data

// Const elem: 2 2 2 1 1 3 0 0 
begin data
1 1 -1 3 1 -1 0 0 
2 2 2 1 1 3 0 0 
end data

// Const elem: 2 2 2 3 1 4 0 0 
begin data
1 1 -3 5 2 -2 0 0 
2 2 2 3 1 4 0 0 
end data

// Const elem: 2 2 2 -1 1 2 0 1 
begin data
1 1 1 1 0 0 1 1 
2 2 2 -1 1 2 0 1 
end data

// Const elem: 2 2 2 1 1 3 0 1 
begin data
1 1 -1 3 1 -1 1 1 
2 2 2 1 1 3 0 1 
end data

// Const elem: 2 2 2 3 1 4 0 1 
begin data
1 1 -3 5 2 -2 1 1 
2 2 2 3 1 4 0 1 
end data

// Const elem: 2 2 2 -1 1 2 0 2 
begin data
1 1 1 1 0 0 2 2 
2 2 2 -1 1 2 0 2 
end data

// Const elem: 2 2 2 1 1 3 0 2 
begin data
1 1 -1 3 1 -1 2 2 
2 2 2 1 1 3 0 2 
end data

// Const elem: 2 2 2 3 1 4 0 2 
begin data
1 1 -3 5 2 -2 2 2 
2 2 2 3 1 4 0 2 
end data

end centralizer elements



==> anc/Geometry_Z3xZ3_2_4.txt <==
point group
3
3

ZMxZN
true

lattice label
Z3xZ3_2

begin twist
 0/1 0/1 1/3 -1/3
 0/1 1/3 0/1 -1/3
end twist

begin twist space group generators
1 0 0 0 2/3 1/3 2/3 1/3
0 1 2/3 2/3 0 2/3 1/3 2/3
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
3
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
3
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 1 1 1 1 2 2
0 0 0 0 0 0 0 2
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
-2.
0
next lattice vector
2.
0
0
0
1.
1.7320508076
next lattice vector
2.
0
0
0
1.
-1.7320508076
next lattice vector
-1.
1.7320508076
0
0
1.
1.7320508076
next lattice vector
0
0
3.4641016151
0
0
0
next lattice vector
0
0
-1.7320508076
3.
0
0
end lattice

allowed order of Wilson lines
1
1
1
1
1
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 1 0 0 2 1 0 0 
1 1 0 1 2 0 0 0 
1 1 0 2 2 -1 0 0 
1 1 0 1 2 1 0 0 
1 1 0 2 2 0 0 0 
1 1 0 3 2 -1 0 0 
1 1 0 2 2 1 0 0 
1 1 0 3 2 0 0 0 
1 1 0 4 2 -1 0 0 
new sector
2 2 2 -1 1 2 1 0 
2 2 2 1 1 3 1 0 
2 2 2 3 1 4 1 0 
2 2 2 -2 1 2 1 0 
2 2 2 0 1 3 1 0 
2 2 2 2 1 4 1 0 
2 2 2 -3 1 2 1 0 
2 2 2 -1 1 3 1 0 
2 2 2 1 1 4 1 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 2/3 1/3 2/3 1/3 
0 1 2/3 2/3 0 2/3 1/3 2/3 
end data

// Const elem: 1 1 0 0 2 1 0 0 
begin data
1 1 0 0 2 1 0 0 
2 2 0 0 1 2 0 0 
end data

// Const elem: 1 1 0 1 2 0 0 0 
begin data
1 1 0 1 2 0 0 0 
2 2 1 0 2 3 0 0 
end data

// Const elem: 1 1 0 2 2 -1 0 0 
begin data
1 1 0 2 2 -1 0 0 
2 2 2 0 3 4 0 0 
end data

// Const elem: 1 1 0 1 2 1 0 0 
begin data
1 1 0 1 2 1 0 0 
2 2 1 0 1 3 0 0 
end data

// Const elem: 1 1 0 2 2 0 0 0 
begin data
1 1 0 2 2 0 0 0 
2 2 2 0 2 4 0 0 
end data

// Const elem: 1 1 0 3 2 -1 0 0 
begin data
1 1 0 3 2 -1 0 0 
2 2 3 0 3 5 0 0 
end data

// Const elem: 1 1 0 2 2 1 0 0 
begin data
1 1 0 2 2 1 0 0 
2 2 2 0 1 4 0 0 
end data

// Const elem: 1 1 0 3 2 0 0 0 
begin data
1 1 0 3 2 0 0 0 
2 2 3 0 2 5 0 0 
end data

// Const elem: 1 1 0 4 2 -1 0 0 
begin data
1 1 0 4 2 -1 0 0 
2 2 4 0 3 6 0 0 
end data

// Const elem: 2 2 2 -1 1 2 1 0 
begin data
1 1 1 1 0 0 0 -1 
2 2 2 -1 1 2 1 0 
end data

// Const elem: 2 2 2 1 1 3 1 0 
begin data
1 1 -1 3 1 -1 0 -1 
2 2 2 1 1 3 1 0 
end data

// Const elem: 2 2 2 3 1 4 1 0 
begin data
1 1 -3 5 2 -2 0 -1 
2 2 2 3 1 4 1 0 
end data

// Const elem: 2 2 2 -2 1 2 1 0 
begin data
1 1 2 0 0 1 0 -1 
2 2 2 -2 1 2 1 0 
end data

// Const elem: 2 2 2 0 1 3 1 0 
begin data
1 1 0 2 1 0 0 -1 
2 2 2 0 1 3 1 0 
end data

// Const elem: 2 2 2 2 1 4 1 0 
begin data
1 1 -2 4 2 -1 0 -1 
2 2 2 2 1 4 1 0 
end data

// Const elem: 2 2 2 -3 1 2 1 0 
begin data
1 1 3 -1 0 2 0 -1 
2 2 2 -3 1 2 1 0 
end data

// Const elem: 2 2 2 -1 1 3 1 0 
begin data
1 1 1 1 1 1 0 -1 
2 2 2 -1 1 3 1 0 
end data

// Const elem: 2 2 2 1 1 4 1 0 
begin data
1 1 -1 3 2 0 0 -1 
2 2 2 1 1 4 1 0 
end data

end centralizer elements



==> anc/Geometry_Z3xZ3_3_1.txt <==
point group
3
3

ZMxZN
true

lattice label
Z3xZ3_3

begin twist
 0/1 0/1 1/3 -1/3
 0/1 1/3 0/1 -1/3
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
3
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
3
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 1 1 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
3
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
2.
0
-2.
0
0
0
next lattice vector
2.
0
1.
-1.7320508076
0
0
next lattice vector
2.
0
1.
1.7320508076
0
0
next lattice vector
-1.
1.7320508076
-2.
0
0
0
next lattice vector
1.
1.7320508076
0
0
0
3.4641016151
next lattice vector
1.
1.732050808
0
0
3.
-1.732050808
end lattice

allowed order of Wilson lines
3
3
3
3
3
3

begin identical WLs
 1 2 3 4
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 0 0 0 0 1 
0 1 0 0 0 0 0 2 
new sector
0 2 0 0 0 0 0 0 
0 2 0 0 0 0 0 1 
0 2 0 0 0 0 0 2 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 -1 -1 0 1 
1 0 0 0 -2 -2 0 2 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 1 0 0 
1 1 0 0 0 2 0 0 
1 1 0 0 0 0 -1 1 
1 1 0 0 0 0 -2 2 
1 1 0 0 0 0 0 1 
1 1 0 0 0 1 0 1 
1 1 0 0 0 2 0 1 
1 1 0 0 0 2 -1 2 
1 1 0 0 0 2 -2 3 
1 1 0 0 0 0 0 2 
1 1 0 0 0 1 0 2 
1 1 0 0 0 2 0 2 
1 1 0 0 0 1 -1 3 
1 1 0 0 0 1 -2 4 
new sector
1 2 0 0 0 0 0 0 
1 2 0 0 0 1 0 0 
1 2 0 0 0 2 0 0 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 -1 -1 0 1 
2 0 0 0 -2 -2 0 2 
new sector
2 1 0 0 0 0 0 0 
2 1 0 0 0 1 0 0 
2 1 0 0 0 2 0 0 
new sector
2 2 0 0 0 0 0 0 
2 2 0 0 0 1 0 0 
2 2 0 0 0 2 0 0 
2 2 0 0 0 0 1 1 
2 2 0 0 0 1 1 1 
2 2 0 0 0 2 1 1 
2 2 0 0 0 0 2 2 
2 2 0 0 0 1 2 2 
2 2 0 0 0 2 2 2 
2 2 0 0 0 2 0 1 
2 2 0 0 0 0 1 2 
2 2 0 0 0 1 2 3 
2 2 0 0 0 1 0 2 
2 2 0 0 0 2 1 3 
2 2 0 0 0 0 2 4 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 1 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 1 0 0 0 0 0 1 
0 2 1 0 0 2 -1 0 
1 0 -1 0 0 -1 0 1 
1 1 2 0 0 2 -1 0 
1 2 0 0 0 1 0 0 
2 0 1 0 0 1 -1 0 
2 1 1 0 0 1 0 0 
2 2 -1 0 0 0 0 1 
end data

// Const elem: 0 1 0 0 0 0 0 2 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 1 0 0 0 0 0 2 
0 2 2 0 0 4 -2 0 
1 0 -2 0 0 -2 0 2 
1 1 4 0 0 4 -2 0 
1 2 0 0 0 2 0 0 
2 0 2 0 0 2 -2 0 
2 1 2 0 0 2 0 0 
2 2 -2 0 0 0 0 2 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 1 -1 0 0 0 0 
0 0 0 -1 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 1 
begin data
0 0 1 -1 0 0 0 0 
0 0 0 -1 1 0 0 0 
0 1 0 -1 0 -2 1 1 
0 2 0 0 0 0 0 1 
1 0 0 -2 0 -2 1 1 
1 1 0 0 0 -1 0 1 
1 2 0 1 0 1 0 0 
2 0 0 -1 0 -1 0 1 
2 1 0 1 0 0 0 0 
2 2 0 -1 0 -1 1 1 
end data

// Const elem: 0 2 0 0 0 0 0 2 
begin data
0 0 1 -1 0 0 0 0 
0 0 0 -1 1 0 0 0 
0 1 0 -2 0 -4 2 2 
0 2 0 0 0 0 0 2 
1 0 0 -4 0 -4 2 2 
1 1 0 0 0 -2 0 2 
1 2 0 2 0 2 0 0 
2 0 0 -2 0 -2 0 2 
2 1 0 2 0 0 0 0 
2 2 0 -2 0 -2 2 2 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 1 1 0 0 0 
0 0 -1 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 -1 -1 0 1 
begin data
0 0 1 1 1 0 0 0 
0 0 -1 0 0 1 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 -1 0 
1 0 0 1 0 0 0 1 
1 1 0 1 0 0 -1 0 
1 2 0 1 0 0 0 0 
2 0 -1 0 0 0 -1 0 
2 1 -1 0 0 0 0 0 
2 2 -1 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 -2 -2 0 2 
begin data
0 0 1 1 1 0 0 0 
0 0 -1 0 0 1 0 0 
0 1 0 0 0 0 0 2 
0 2 0 0 0 0 -2 0 
1 0 0 2 0 0 0 2 
1 1 0 2 0 0 -2 0 
1 2 0 2 0 0 0 0 
2 0 -2 0 0 0 -2 0 
2 1 -2 0 0 0 0 0 
2 2 -2 0 0 0 0 2 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
1 1 0 0 0 1 0 0 
2 2 0 0 -1 0 0 0 
end data

// Const elem: 1 1 0 0 0 2 0 0 
begin data
1 1 0 0 0 2 0 0 
2 2 0 0 -2 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 -1 1 
begin data
0 1 1 -2 -2 -3 1 2 
0 2 0 0 0 0 -1 1 
1 0 1 -2 -2 -3 1 2 
1 1 0 0 0 0 -1 1 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 -1 1 
2 1 0 0 0 0 0 0 
2 2 1 -2 -2 -3 1 2 
end data

// Const elem: 1 1 0 0 0 0 -2 2 
begin data
0 1 2 -4 -4 -6 2 4 
0 2 0 0 0 0 -2 2 
1 0 2 -4 -4 -6 2 4 
1 1 0 0 0 0 -2 2 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 -2 2 
2 1 0 0 0 0 0 0 
2 2 2 -4 -4 -6 2 4 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
1 1 0 0 0 0 0 1 
2 2 0 -1 -1 -1 1 1 
end data

// Const elem: 1 1 0 0 0 1 0 1 
begin data
1 1 0 0 0 1 0 1 
2 2 0 -1 -2 -1 1 1 
end data

// Const elem: 1 1 0 0 0 2 0 1 
begin data
0 1 -1 0 0 1 1 1 
0 2 -1 -1 -1 0 0 1 
1 0 2 -2 -2 -2 1 1 
1 1 0 0 0 2 0 1 
1 2 0 -1 -1 1 0 0 
2 0 1 0 -2 -1 0 1 
2 1 -1 2 0 3 0 0 
2 2 0 -1 -3 -1 1 1 
end data

// Const elem: 1 1 0 0 0 2 -1 2 
begin data
0 1 0 -2 -2 -2 2 3 
0 2 -1 -1 -1 0 -1 2 
1 0 3 -4 -4 -5 2 3 
1 1 0 0 0 2 -1 2 
1 2 0 -1 -1 1 0 0 
2 0 1 0 -2 -1 -1 2 
2 1 -1 2 0 3 0 0 
2 2 1 -3 -5 -4 2 3 
end data

// Const elem: 1 1 0 0 0 2 -2 3 
begin data
0 1 1 -4 -4 -5 3 5 
0 2 -1 -1 -1 0 -2 3 
1 0 4 -6 -6 -8 3 5 
1 1 0 0 0 2 -2 3 
1 2 0 -1 -1 1 0 0 
2 0 1 0 -2 -1 -2 3 
2 1 -1 2 0 3 0 0 
2 2 2 -5 -7 -7 3 5 
end data

// Const elem: 1 1 0 0 0 0 0 2 
begin data
1 1 0 0 0 0 0 2 
2 2 0 -2 -2 -2 2 2 
end data

// Const elem: 1 1 0 0 0 1 0 2 
begin data
0 1 0 -1 -1 -1 2 2 
0 2 -1 -1 -1 0 0 2 
1 0 2 -3 -3 -4 2 2 
1 1 0 0 0 1 0 2 
1 2 -1 0 0 2 0 0 
2 0 1 -1 -2 -2 0 2 
2 1 -1 2 1 3 0 0 
2 2 0 -2 -3 -2 2 2 
end data

// Const elem: 1 1 0 0 0 2 0 2 
begin data
1 1 0 0 0 2 0 2 
2 2 0 -2 -4 -2 2 2 
end data

// Const elem: 1 1 0 0 0 1 -1 3 
begin data
0 1 1 -3 -3 -4 3 4 
0 2 -1 -1 -1 0 -1 3 
1 0 3 -5 -5 -7 3 4 
1 1 0 0 0 1 -1 3 
1 2 -1 0 0 2 0 0 
2 0 1 -1 -2 -2 -1 3 
2 1 -1 2 1 3 0 0 
2 2 1 -4 -5 -5 3 4 
end data

// Const elem: 1 1 0 0 0 1 -2 4 
begin data
0 1 2 -5 -5 -7 4 6 
0 2 -1 -1 -1 0 -2 4 
1 0 4 -7 -7 -10 4 6 
1 1 0 0 0 1 -2 4 
1 2 -1 0 0 2 0 0 
2 0 1 -1 -2 -2 -2 4 
2 1 -1 2 1 3 0 0 
2 2 2 -6 -7 -8 4 6 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 0 -1 2 2 3 -3 0 
0 0 0 0 0 0 -1 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 0 0 1 0 0 
begin data
0 0 -1 2 2 3 -3 0 
0 0 0 0 0 0 -1 1 
0 1 0 0 0 0 1 0 
0 2 0 -1 -1 -1 2 0 
1 0 1 -1 -1 -1 1 0 
1 1 1 -1 -1 -1 2 0 
1 2 1 -2 -2 -2 3 0 
2 0 0 1 0 1 -1 0 
2 1 0 1 0 1 0 0 
2 2 0 0 -1 0 1 0 
end data

// Const elem: 1 2 0 0 0 2 0 0 
begin data
0 0 -1 2 2 3 -3 0 
0 0 0 0 0 0 -1 1 
0 1 0 0 0 0 2 0 
0 2 0 -2 -2 -2 4 0 
1 0 2 -2 -2 -2 2 0 
1 1 2 -2 -2 -2 4 0 
1 2 2 -4 -4 -4 6 0 
2 0 0 2 0 2 -2 0 
2 1 0 2 0 2 0 0 
2 2 0 0 -2 0 2 0 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 -1 0 0 1 0 0 
0 0 1 1 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 -1 -1 0 1 
begin data
0 0 -1 0 0 1 0 0 
0 0 1 1 1 0 0 0 
0 1 0 0 0 0 1 1 
0 2 0 0 0 0 0 1 
1 0 1 1 0 0 1 1 
1 1 1 1 0 0 0 1 
1 2 1 1 0 0 0 0 
2 0 0 1 0 0 0 1 
2 1 0 1 0 0 0 0 
2 2 0 1 0 0 1 1 
end data

// Const elem: 2 0 0 0 -2 -2 0 2 
begin data
0 0 -1 0 0 1 0 0 
0 0 1 1 1 0 0 0 
0 1 0 0 0 0 2 2 
0 2 0 0 0 0 0 2 
1 0 2 2 0 0 2 2 
1 1 2 2 0 0 0 2 
1 2 2 2 0 0 0 0 
2 0 0 2 0 0 0 2 
2 1 0 2 0 0 0 0 
2 2 0 2 0 0 2 2 
end data

// Const elem: 2 1 0 0 0 0 0 0 
begin data
0 0 1 -2 -2 -3 3 0 
0 0 0 0 0 0 -1 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 2 1 0 0 0 1 0 0 
begin data
0 0 1 -2 -2 -3 3 0 
0 0 0 0 0 0 -1 1 
0 1 0 -1 -1 -1 2 0 
0 2 0 -1 -1 -1 1 0 
1 0 0 0 1 1 -1 0 
1 1 0 -1 0 0 1 0 
1 2 0 -1 0 0 0 0 
2 0 0 1 1 2 -2 0 
2 1 0 0 0 1 0 0 
2 2 0 0 0 1 -1 0 
end data

// Const elem: 2 1 0 0 0 2 0 0 
begin data
0 0 1 -2 -2 -3 3 0 
0 0 0 0 0 0 -1 1 
0 1 0 -2 -2 -2 4 0 
0 2 0 -2 -2 -2 2 0 
1 0 0 0 2 2 -2 0 
1 1 0 -2 0 0 2 0 
1 2 0 -2 0 0 0 0 
2 0 0 2 2 4 -4 0 
2 1 0 0 0 2 0 0 
2 2 0 0 0 2 -2 0 
end data

// Const elem: 2 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 2 2 0 0 0 1 0 0 
begin data
1 1 0 0 1 1 0 0 
2 2 0 0 0 1 0 0 
end data

// Const elem: 2 2 0 0 0 2 0 0 
begin data
1 1 0 0 2 2 0 0 
2 2 0 0 0 2 0 0 
end data

// Const elem: 2 2 0 0 0 0 1 1 
begin data
1 1 1 0 0 -1 0 1 
2 2 0 0 0 0 1 1 
end data

// Const elem: 2 2 0 0 0 1 1 1 
begin data
0 1 1 0 0 -1 1 1 
0 2 -1 1 1 2 0 1 
1 0 1 -2 -1 -2 1 1 
1 1 1 0 1 0 0 1 
1 2 -1 1 2 3 0 0 
2 0 1 -1 -1 -1 0 1 
2 1 1 1 1 1 0 0 
2 2 0 0 0 1 1 1 
end data

// Const elem: 2 2 0 0 0 2 1 1 
begin data
1 1 1 0 2 1 0 1 
2 2 0 0 0 2 1 1 
end data

// Const elem: 2 2 0 0 0 0 2 2 
begin data
1 1 2 0 0 -2 0 2 
2 2 0 0 0 0 2 2 
end data

// Const elem: 2 2 0 0 0 1 2 2 
begin data
1 1 2 0 1 -1 0 2 
2 2 0 0 0 1 2 2 
end data

// Const elem: 2 2 0 0 0 2 2 2 
begin data
0 1 2 0 0 -2 2 2 
0 2 -2 2 2 4 0 2 
1 0 2 -4 -2 -4 2 2 
1 1 2 0 2 0 0 2 
1 2 -2 2 4 6 0 0 
2 0 2 -2 -2 -2 0 2 
2 1 2 2 2 2 0 0 
2 2 0 0 0 2 2 2 
end data

// Const elem: 2 2 0 0 0 2 0 1 
begin data
0 1 0 1 1 1 0 1 
0 2 -2 2 2 4 -1 0 
1 0 1 -2 0 -1 0 1 
1 1 0 1 3 3 -1 0 
1 2 -1 0 2 3 0 0 
2 0 1 0 0 1 -1 0 
2 1 1 1 1 2 0 0 
2 2 0 0 0 2 0 1 
end data

// Const elem: 2 2 0 0 0 0 1 2 
begin data
0 1 2 -1 -1 -3 1 2 
0 2 -1 2 2 3 -1 1 
1 0 1 -2 -2 -3 1 2 
1 1 1 1 1 0 -1 1 
1 2 -1 2 2 3 0 0 
2 0 0 0 0 0 -1 1 
2 1 1 1 1 0 0 0 
2 2 0 0 0 0 1 2 
end data

// Const elem: 2 2 0 0 0 1 2 3 
begin data
0 1 3 -1 -1 -4 2 3 
0 2 -2 3 3 5 -1 2 
1 0 2 -4 -3 -5 2 3 
1 1 2 1 2 0 -1 2 
1 2 -2 3 4 6 0 0 
2 0 1 -1 -1 -1 -1 2 
2 1 2 2 2 1 0 0 
2 2 0 0 0 1 2 3 
end data

// Const elem: 2 2 0 0 0 1 0 2 
begin data
0 1 1 0 0 -1 0 2 
0 2 -2 3 3 5 -2 0 
1 0 1 -2 -1 -2 0 2 
1 1 0 2 3 3 -2 0 
1 2 -1 1 2 3 0 0 
2 0 0 1 1 2 -2 0 
2 1 1 1 1 1 0 0 
2 2 0 0 0 1 0 2 
end data

// Const elem: 2 2 0 0 0 2 1 3 
begin data
0 1 2 0 0 -2 1 3 
0 2 -3 4 4 7 -2 1 
1 0 2 -4 -2 -4 1 3 
1 1 1 2 4 3 -2 1 
1 2 -2 2 4 6 0 0 
2 0 1 0 0 1 -2 1 
2 1 2 2 2 2 0 0 
2 2 0 0 0 2 1 3 
end data

// Const elem: 2 2 0 0 0 0 2 4 
begin data
0 1 4 -2 -2 -6 2 4 
0 2 -2 4 4 6 -2 2 
1 0 2 -4 -4 -6 2 4 
1 1 2 2 2 0 -2 2 
1 2 -2 4 4 6 0 0 
2 0 0 0 0 0 -2 2 
2 1 2 2 2 0 0 0 
2 2 0 0 0 0 2 4 
end data

end centralizer elements



==> anc/Geometry_Z3xZ3_3_2.txt <==
point group
3
3

ZMxZN
true

lattice label
Z3xZ3_3

begin twist
 0/1 0/1 1/3 -1/3
 0/1 1/3 0/1 -1/3
end twist

begin twist space group generators
1 0 0 0 1/3 2/3 0 0
0 1 2/3 2/3 1/3 1/3 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
3
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
3
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
2.
0
-2.
0
0
0
next lattice vector
2.
0
1.
-1.7320508076
0
0
next lattice vector
2.
0
1.
1.7320508076
0
0
next lattice vector
-1.
1.7320508076
-2.
0
0
0
next lattice vector
1.
1.7320508076
0
0
0
3.4641016151
next lattice vector
1.
1.732050808
0
0
3.
-1.732050808
end lattice

allowed order of Wilson lines
1
1
1
1
3
3

begin identical WLs
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 1 0 1 1 1 0 0 
1 1 0 1 1 2 0 0 
1 1 0 1 1 2 -1 1 
1 1 0 1 1 1 0 1 
1 1 0 1 1 2 0 1 
1 1 0 1 1 1 -1 2 
1 1 0 1 1 1 0 2 
1 1 0 1 1 3 0 2 
1 1 0 1 1 3 -1 3 
new sector
1 2 -4/3 5/3 4/3 7/3 0 0 
new sector
2 1 0 1 4/3 5/3 0 0 
new sector
2 2 -1 1 2 3 0 0 
2 2 -1 1 2 4 0 0 
2 2 -1 1 2 3 1 1 
2 2 -1 1 2 4 1 1 
2 2 -1 1 2 3 2 2 
2 2 -1 1 2 5 2 2 
2 2 -1 1 2 5 0 1 
2 2 -1 1 2 3 1 2 
2 2 -1 1 2 4 2 3 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 1/3 2/3 0 0 
0 1 2/3 2/3 1/3 1/3 0 0 
end data

// Const elem: 1 1 0 1 1 1 0 0 
begin data
1 1 0 1 1 1 0 0 
2 2 -1 1 1 2 0 0 
end data

// Const elem: 1 1 0 1 1 2 0 0 
begin data
1 1 0 1 1 2 0 0 
2 2 -1 1 0 2 0 0 
end data

// Const elem: 1 1 0 1 1 2 -1 1 
begin data
1 1 0 1 1 2 -1 1 
2 2 0 -1 -2 -1 1 2 
end data

// Const elem: 1 1 0 1 1 1 0 1 
begin data
1 1 0 1 1 1 0 1 
2 2 -1 0 0 1 1 1 
end data

// Const elem: 1 1 0 1 1 2 0 1 
begin data
1 1 0 1 1 2 0 1 
2 2 -1 0 -1 1 1 1 
end data

// Const elem: 1 1 0 1 1 1 -1 2 
begin data
1 1 0 1 1 1 -1 2 
2 2 0 -2 -2 -2 2 3 
end data

// Const elem: 1 1 0 1 1 1 0 2 
begin data
1 1 0 1 1 1 0 2 
2 2 -1 -1 -1 0 2 2 
end data

// Const elem: 1 1 0 1 1 3 0 2 
begin data
1 1 0 1 1 3 0 2 
2 2 -1 -1 -3 0 2 2 
end data

// Const elem: 1 1 0 1 1 3 -1 3 
begin data
1 1 0 1 1 3 -1 3 
2 2 0 -3 -5 -3 3 4 
end data

// Const elem: 1 2 -4/3 5/3 4/3 7/3 0 0 
begin data
0 0 -1 2 2 3 -3 0 
0 0 0 0 0 0 -1 1 
1 2 -4/3 5/3 4/3 7/3 0 0 
2 1 -1 3 10/3 11/3 -3 0 
end data

// Const elem: 2 1 0 1 4/3 5/3 0 0 
begin data
0 0 1 -2 -2 -3 3 0 
0 0 0 0 0 0 -1 1 
1 2 -4/3 2/3 4/3 7/3 0 0 
2 1 0 1 4/3 5/3 0 0 
end data

// Const elem: 2 2 -1 1 2 3 0 0 
begin data
1 1 0 1 2 1 0 0 
2 2 -1 1 2 3 0 0 
end data

// Const elem: 2 2 -1 1 2 4 0 0 
begin data
1 1 0 1 3 2 0 0 
2 2 -1 1 2 4 0 0 
end data

// Const elem: 2 2 -1 1 2 3 1 1 
begin data
1 1 1 1 2 0 0 1 
2 2 -1 1 2 3 1 1 
end data

// Const elem: 2 2 -1 1 2 4 1 1 
begin data
1 1 1 1 3 1 0 1 
2 2 -1 1 2 4 1 1 
end data

// Const elem: 2 2 -1 1 2 3 2 2 
begin data
1 1 2 1 2 -1 0 2 
2 2 -1 1 2 3 2 2 
end data

// Const elem: 2 2 -1 1 2 5 2 2 
begin data
1 1 2 1 4 1 0 2 
2 2 -1 1 2 5 2 2 
end data

// Const elem: 2 2 -1 1 2 5 0 1 
begin data
1 1 0 2 5 4 -1 0 
2 2 -1 1 2 5 0 1 
end data

// Const elem: 2 2 -1 1 2 3 1 2 
begin data
1 1 1 2 3 1 -1 1 
2 2 -1 1 2 3 1 2 
end data

// Const elem: 2 2 -1 1 2 4 2 3 
begin data
1 1 2 2 4 1 -1 2 
2 2 -1 1 2 4 2 3 
end data

end centralizer elements



==> anc/Geometry_Z3xZ3_3_3.txt <==
point group
3
3

ZMxZN
true

lattice label
Z3xZ3_3

begin twist
 0/1 0/1 1/3 -1/3
 0/1 1/3 0/1 -1/3
end twist

begin twist space group generators
1 0 2/3 1/3 2/3 1/3 1/3 2/3
0 1 1/3 2/3 1/3 2/3 2/3 1/3
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
3
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
3
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 1 1 1 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
2.
0
-2.
0
0
0
next lattice vector
2.
0
1.
-1.7320508076
0
0
next lattice vector
2.
0
1.
1.7320508076
0
0
next lattice vector
-1.
1.7320508076
-2.
0
0
0
next lattice vector
1.
1.7320508076
0
0
0
3.4641016151
next lattice vector
1.
1.732050808
0
0
3.
-1.732050808
end lattice

allowed order of Wilson lines
1
1
1
1
1
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 1 0 2 2 2 0 1 
1 1 0 2 2 3 0 1 
1 1 0 2 2 4 0 1 
1 1 0 2 2 2 -1 2 
1 1 0 2 2 3 -1 2 
1 1 0 2 2 4 -1 2 
1 1 0 2 2 2 -2 3 
1 1 0 2 2 3 -2 3 
1 1 0 2 2 4 -2 3 
new sector
2 2 -1 3 4 5 0 0 
2 2 -1 3 4 6 0 0 
2 2 -1 3 4 7 0 0 
2 2 -1 3 4 6 1 1 
2 2 -1 3 4 7 1 1 
2 2 -1 3 4 5 2 2 
2 2 -1 3 4 7 2 2 
2 2 -1 3 4 6 0 1 
2 2 -1 3 4 5 0 2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 2/3 1/3 2/3 1/3 1/3 2/3 
0 1 1/3 2/3 1/3 2/3 2/3 1/3 
end data

// Const elem: 1 1 0 2 2 2 0 1 
begin data
1 1 0 2 2 2 0 1 
2 2 -2 1 1 3 1 1 
end data

// Const elem: 1 1 0 2 2 3 0 1 
begin data
1 1 0 2 2 3 0 1 
2 2 -2 1 0 3 1 1 
end data

// Const elem: 1 1 0 2 2 4 0 1 
begin data
1 1 0 2 2 4 0 1 
2 2 -2 1 -1 3 1 1 
end data

// Const elem: 1 1 0 2 2 2 -1 2 
begin data
1 1 0 2 2 2 -1 2 
2 2 -1 -1 -1 0 2 3 
end data

// Const elem: 1 1 0 2 2 3 -1 2 
begin data
1 1 0 2 2 3 -1 2 
2 2 -1 -1 -2 0 2 3 
end data

// Const elem: 1 1 0 2 2 4 -1 2 
begin data
1 1 0 2 2 4 -1 2 
2 2 -1 -1 -3 0 2 3 
end data

// Const elem: 1 1 0 2 2 2 -2 3 
begin data
1 1 0 2 2 2 -2 3 
2 2 0 -3 -3 -3 3 5 
end data

// Const elem: 1 1 0 2 2 3 -2 3 
begin data
1 1 0 2 2 3 -2 3 
2 2 0 -3 -4 -3 3 5 
end data

// Const elem: 1 1 0 2 2 4 -2 3 
begin data
1 1 0 2 2 4 -2 3 
2 2 0 -3 -5 -3 3 5 
end data

// Const elem: 2 2 -1 3 4 5 0 0 
begin data
1 1 2 1 2 -1 0 0 
2 2 -1 3 4 5 0 0 
end data

// Const elem: 2 2 -1 3 4 6 0 0 
begin data
1 1 2 1 3 0 0 0 
2 2 -1 3 4 6 0 0 
end data

// Const elem: 2 2 -1 3 4 7 0 0 
begin data
1 1 2 1 4 1 0 0 
2 2 -1 3 4 7 0 0 
end data

// Const elem: 2 2 -1 3 4 6 1 1 
begin data
1 1 3 1 3 -1 0 1 
2 2 -1 3 4 6 1 1 
end data

// Const elem: 2 2 -1 3 4 7 1 1 
begin data
1 1 3 1 4 0 0 1 
2 2 -1 3 4 7 1 1 
end data

// Const elem: 2 2 -1 3 4 5 2 2 
begin data
1 1 4 1 2 -3 0 2 
2 2 -1 3 4 5 2 2 
end data

// Const elem: 2 2 -1 3 4 7 2 2 
begin data
1 1 4 1 4 -1 0 2 
2 2 -1 3 4 7 2 2 
end data

// Const elem: 2 2 -1 3 4 6 0 1 
begin data
1 1 2 2 4 1 -1 0 
2 2 -1 3 4 6 0 1 
end data

// Const elem: 2 2 -1 3 4 5 0 2 
begin data
1 1 2 3 4 1 -2 0 
2 2 -1 3 4 5 0 2 
end data

end centralizer elements



==> anc/Geometry_Z3xZ3_4_1.txt <==
point group
3
3

ZMxZN
true

lattice label
Z3xZ3_4

begin twist
 0/1 0/1 1/3 -1/3
 0/1 1/3 0/1 -1/3
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
3
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
3
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 1 0 0 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
3
0
0 0 0 1 1 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.577350269
-1.
0
-1.1547005384
1.1547005384
0
next lattice vector
0
0
0
0
0
2.
next lattice vector
0
0
0
0
1.732050808
-1.
next lattice vector
0.5773502692
-1.
-1.
0.5773502692
-0.5773502692
1.
next lattice vector
-1.7320508076
1.
0
0
0
0
next lattice vector
1.7320508076
1.
0
0
0
0
end lattice

allowed order of Wilson lines
3
3
3
3
3
3

begin identical WLs
 1 4
 2 3 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 0 0 0 0 1 
0 1 0 0 0 0 0 2 
new sector
0 2 0 0 0 0 0 0 
0 2 0 0 0 0 0 1 
0 2 0 0 0 0 0 2 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 0 0 0 2 0 0 0 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 -1 -1 0 1 
1 1 0 0 -2 -2 0 2 
1 1 0 0 1 0 0 0 
1 1 0 0 0 -1 0 1 
1 1 0 0 -1 -2 0 2 
1 1 0 0 2 0 0 0 
1 1 0 0 1 -1 0 1 
1 1 0 0 0 -2 0 2 
1 1 0 0 0 0 0 1 
1 1 0 0 1 0 0 1 
1 1 0 0 2 0 0 1 
1 1 0 0 0 0 0 2 
1 1 0 0 1 0 0 2 
1 1 0 0 2 0 0 2 
new sector
1 2 0 0 0 0 0 0 
1 2 0 0 0 0 0 1 
1 2 0 0 0 0 0 2 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 1 0 0 0 
2 0 0 0 2 0 0 0 
new sector
2 1 0 0 0 0 0 0 
2 1 0 0 0 0 0 1 
2 1 0 0 0 0 0 2 
new sector
2 2 0 0 0 0 0 0 
2 2 0 0 -1 1 0 1 
2 2 0 0 -2 2 0 2 
2 2 0 0 1 0 0 0 
2 2 0 0 0 1 0 1 
2 2 0 0 -1 2 0 2 
2 2 0 0 2 0 0 0 
2 2 0 0 1 1 0 1 
2 2 0 0 0 2 0 2 
2 2 0 0 0 0 0 1 
2 2 0 0 1 0 0 1 
2 2 0 0 2 0 0 1 
2 2 0 0 0 0 0 2 
2 2 0 0 1 0 0 2 
2 2 0 0 2 0 0 2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 -1 0 1 1 0 0 
0 0 -3 1 2 0 -2 -1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 1 
begin data
0 0 -1 0 1 1 0 0 
0 0 -3 1 2 0 -2 -1 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 1 1 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 1 
2 2 0 0 0 0 1 1 
end data

// Const elem: 0 1 0 0 0 0 0 2 
begin data
0 0 -1 0 1 1 0 0 
0 0 -3 1 2 0 -2 -1 
0 1 0 0 0 0 0 2 
0 2 0 0 0 0 2 2 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 2 
1 2 0 0 0 0 2 2 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 2 
2 2 0 0 0 0 2 2 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 -1 0 1 1 0 0 
0 0 3 -1 -2 0 2 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 1 
begin data
0 0 -1 0 1 1 0 0 
0 0 3 -1 -2 0 2 1 
0 1 0 0 0 0 -1 0 
0 2 -3 1 2 0 -2 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 -1 0 
1 2 -3 1 2 0 -2 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 -1 0 
2 2 -3 1 2 0 -2 0 
end data

// Const elem: 0 2 0 0 0 0 0 2 
begin data
0 0 -1 0 1 1 0 0 
0 0 3 -1 -2 0 2 1 
0 1 0 0 0 0 -2 0 
0 2 -6 2 4 0 -4 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 -2 0 
1 2 -6 2 4 0 -4 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 -2 0 
2 2 -6 2 4 0 -4 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 1 0 0 0 
0 2 0 -1 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 -1 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 -1 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 1 0 0 0 
end data

// Const elem: 1 0 0 0 2 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 2 0 0 0 
0 2 0 -2 0 0 0 0 
1 0 0 0 2 0 0 0 
1 1 0 -2 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 -2 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 2 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 -1 -1 0 1 
begin data
1 1 0 0 -1 -1 0 1 
2 2 -1 0 0 -1 0 0 
end data

// Const elem: 1 1 0 0 -2 -2 0 2 
begin data
1 1 0 0 -2 -2 0 2 
2 2 -2 0 0 -2 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
0 1 0 1 1 0 0 0 
0 2 0 0 1 0 0 0 
1 0 0 1 1 0 0 0 
1 1 0 0 1 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 1 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 1 1 0 0 0 
end data

// Const elem: 1 1 0 0 0 -1 0 1 
begin data
1 1 0 0 0 -1 0 1 
2 2 -1 1 1 -1 0 0 
end data

// Const elem: 1 1 0 0 -1 -2 0 2 
begin data
1 1 0 0 -1 -2 0 2 
2 2 -2 1 1 -2 0 0 
end data

// Const elem: 1 1 0 0 2 0 0 0 
begin data
0 1 0 2 2 0 0 0 
0 2 0 0 2 0 0 0 
1 0 0 2 2 0 0 0 
1 1 0 0 2 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 2 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 2 2 0 0 0 
end data

// Const elem: 1 1 0 0 1 -1 0 1 
begin data
1 1 0 0 1 -1 0 1 
2 2 -1 2 2 -1 0 0 
end data

// Const elem: 1 1 0 0 0 -2 0 2 
begin data
1 1 0 0 0 -2 0 2 
2 2 -2 2 2 -2 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 1 1 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 1 
2 2 0 0 0 0 1 1 
end data

// Const elem: 1 1 0 0 1 0 0 1 
begin data
0 1 0 1 1 0 0 1 
0 2 0 0 1 0 1 1 
1 0 0 1 1 0 0 0 
1 1 0 0 1 0 0 1 
1 2 0 0 0 0 1 1 
2 0 0 0 1 0 0 0 
2 1 0 0 0 0 0 1 
2 2 0 1 1 0 1 1 
end data

// Const elem: 1 1 0 0 2 0 0 1 
begin data
0 1 0 2 2 0 0 1 
0 2 0 0 2 0 1 1 
1 0 0 2 2 0 0 0 
1 1 0 0 2 0 0 1 
1 2 0 0 0 0 1 1 
2 0 0 0 2 0 0 0 
2 1 0 0 0 0 0 1 
2 2 0 2 2 0 1 1 
end data

// Const elem: 1 1 0 0 0 0 0 2 
begin data
0 1 0 0 0 0 0 2 
0 2 0 0 0 0 2 2 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 2 
1 2 0 0 0 0 2 2 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 2 
2 2 0 0 0 0 2 2 
end data

// Const elem: 1 1 0 0 1 0 0 2 
begin data
0 1 0 1 1 0 0 2 
0 2 0 0 1 0 2 2 
1 0 0 1 1 0 0 0 
1 1 0 0 1 0 0 2 
1 2 0 0 0 0 2 2 
2 0 0 0 1 0 0 0 
2 1 0 0 0 0 0 2 
2 2 0 1 1 0 2 2 
end data

// Const elem: 1 1 0 0 2 0 0 2 
begin data
0 1 0 2 2 0 0 2 
0 2 0 0 2 0 2 2 
1 0 0 2 2 0 0 0 
1 1 0 0 2 0 0 2 
1 2 0 0 0 0 2 2 
2 0 0 0 2 0 0 0 
2 1 0 0 0 0 0 2 
2 2 0 2 2 0 2 2 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 0 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 -1 0 
1 2 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 -1 0 
2 2 0 0 0 0 0 1 
end data

// Const elem: 1 2 0 0 0 0 0 2 
begin data
0 0 0 0 1 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 -2 0 
0 2 0 0 0 0 0 2 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 -2 0 
1 2 0 0 0 0 0 2 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 -2 0 
2 2 0 0 0 0 0 2 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 1 0 0 0 
0 2 0 0 1 0 0 0 
1 0 0 1 1 0 0 0 
1 1 0 0 1 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 1 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 1 1 0 0 0 
end data

// Const elem: 2 0 0 0 2 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 2 2 0 0 0 
0 2 0 0 2 0 0 0 
1 0 0 2 2 0 0 0 
1 1 0 0 2 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 2 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 2 2 0 0 0 
end data

// Const elem: 2 1 0 0 0 0 0 0 
begin data
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 2 1 0 0 0 0 0 1 
begin data
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 1 1 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 1 
2 2 0 0 0 0 1 1 
end data

// Const elem: 2 1 0 0 0 0 0 2 
begin data
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 1 0 0 0 0 0 2 
0 2 0 0 0 0 2 2 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 2 
1 2 0 0 0 0 2 2 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 2 
2 2 0 0 0 0 2 2 
end data

// Const elem: 2 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 2 2 0 0 -1 1 0 1 
begin data
1 1 -1 2 1 0 -2 -1 
2 2 0 0 -1 1 0 1 
end data

// Const elem: 2 2 0 0 -2 2 0 2 
begin data
1 1 -2 4 2 0 -4 -2 
2 2 0 0 -2 2 0 2 
end data

// Const elem: 2 2 0 0 1 0 0 0 
begin data
0 1 0 0 1 0 0 0 
0 2 0 -1 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 -1 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 -1 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 1 0 0 0 
end data

// Const elem: 2 2 0 0 0 1 0 1 
begin data
1 1 -1 1 1 0 -2 -1 
2 2 0 0 0 1 0 1 
end data

// Const elem: 2 2 0 0 -1 2 0 2 
begin data
1 1 -2 3 2 0 -4 -2 
2 2 0 0 -1 2 0 2 
end data

// Const elem: 2 2 0 0 2 0 0 0 
begin data
0 1 0 0 2 0 0 0 
0 2 0 -2 0 0 0 0 
1 0 0 0 2 0 0 0 
1 1 0 -2 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 -2 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 2 0 0 0 
end data

// Const elem: 2 2 0 0 1 1 0 1 
begin data
1 1 -1 0 1 0 -2 -1 
2 2 0 0 1 1 0 1 
end data

// Const elem: 2 2 0 0 0 2 0 2 
begin data
1 1 -2 2 2 0 -4 -2 
2 2 0 0 0 2 0 2 
end data

// Const elem: 2 2 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 -1 0 
1 2 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 -1 0 
2 2 0 0 0 0 0 1 
end data

// Const elem: 2 2 0 0 1 0 0 1 
begin data
0 1 0 0 1 0 -1 0 
0 2 0 -1 0 0 0 1 
1 0 0 0 1 0 0 0 
1 1 0 -1 0 0 -1 0 
1 2 0 0 0 0 0 1 
2 0 0 -1 0 0 0 0 
2 1 0 0 0 0 -1 0 
2 2 0 0 1 0 0 1 
end data

// Const elem: 2 2 0 0 2 0 0 1 
begin data
0 1 0 0 2 0 -1 0 
0 2 0 -2 0 0 0 1 
1 0 0 0 2 0 0 0 
1 1 0 -2 0 0 -1 0 
1 2 0 0 0 0 0 1 
2 0 0 -2 0 0 0 0 
2 1 0 0 0 0 -1 0 
2 2 0 0 2 0 0 1 
end data

// Const elem: 2 2 0 0 0 0 0 2 
begin data
0 1 0 0 0 0 -2 0 
0 2 0 0 0 0 0 2 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 -2 0 
1 2 0 0 0 0 0 2 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 -2 0 
2 2 0 0 0 0 0 2 
end data

// Const elem: 2 2 0 0 1 0 0 2 
begin data
0 1 0 0 1 0 -2 0 
0 2 0 -1 0 0 0 2 
1 0 0 0 1 0 0 0 
1 1 0 -1 0 0 -2 0 
1 2 0 0 0 0 0 2 
2 0 0 -1 0 0 0 0 
2 1 0 0 0 0 -2 0 
2 2 0 0 1 0 0 2 
end data

// Const elem: 2 2 0 0 2 0 0 2 
begin data
0 1 0 0 2 0 -2 0 
0 2 0 -2 0 0 0 2 
1 0 0 0 2 0 0 0 
1 1 0 -2 0 0 -2 0 
1 2 0 0 0 0 0 2 
2 0 0 -2 0 0 0 0 
2 1 0 0 0 0 -2 0 
2 2 0 0 2 0 0 2 
end data

end centralizer elements



==> anc/Geometry_Z3xZ3_4_2.txt <==
point group
3
3

ZMxZN
true

lattice label
Z3xZ3_4

begin twist
 0/1 0/1 1/3 -1/3
 0/1 1/3 0/1 -1/3
end twist

begin twist space group generators
1 0 0 1/3 2/3 0 0 0
0 1 0 2/3 1/3 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
3
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
3
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 1 0 0 1 0 0
0 0 0 0 0 1 0 0
end discrete symmetries

begin lattice
next lattice vector
0.577350269
-1.
0
-1.1547005384
1.1547005384
0
next lattice vector
0
0
0
0
0
2.
next lattice vector
0
0
0
0
1.732050808
-1.
next lattice vector
0.5773502692
-1.
-1.
0.5773502692
-0.5773502692
1.
next lattice vector
-1.7320508076
1.
0
0
0
0
next lattice vector
1.7320508076
1.
0
0
0
0
end lattice

allowed order of Wilson lines
3
1
1
3
1
1

begin identical WLs
 1 4
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 2/3 1/3 0 0 0 
new sector
0 2 0 1/3 2/3 0 0 0 
new sector
1 0 0 1/3 2/3 0 0 0 
new sector
1 1 0 0 1 0 0 0 
1 1 0 0 0 -1 0 1 
1 1 0 0 -1 -2 0 2 
1 1 0 0 1 -1 0 1 
1 1 0 0 0 -2 0 2 
1 1 0 0 2 -1 0 1 
1 1 0 0 1 -2 0 2 
1 1 0 0 1 0 0 1 
1 1 0 0 1 0 0 2 
new sector
1 2 0 -1/3 1/3 1 0 0 
new sector
2 0 0 -1/3 1/3 0 0 0 
new sector
2 1 0 -2/3 2/3 2 0 0 
new sector
2 2 0 0 0 0 0 0 
2 2 0 0 -1 1 0 1 
2 2 0 0 -2 2 0 2 
2 2 0 0 0 1 0 1 
2 2 0 0 -1 2 0 2 
2 2 0 0 1 1 0 1 
2 2 0 0 0 2 0 2 
2 2 0 0 0 0 0 1 
2 2 0 0 0 0 0 2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 1/3 2/3 0 0 0 
0 1 0 2/3 1/3 0 0 0 
end data

// Const elem: 0 1 0 2/3 1/3 0 0 0 
begin data
0 0 -1 0 1 1 0 0 
0 0 -3 1 2 0 -2 -1 
0 1 0 2/3 1/3 0 0 0 
0 2 0 1/3 2/3 0 0 0 
end data

// Const elem: 0 2 0 1/3 2/3 0 0 0 
begin data
0 0 -1 0 1 1 0 0 
0 0 3 -1 -2 0 2 1 
0 1 0 2/3 1/3 0 0 0 
0 2 0 1/3 2/3 0 0 0 
end data

// Const elem: 1 0 0 1/3 2/3 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 1/3 2/3 0 0 0 
2 0 0 -1/3 1/3 0 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
1 1 0 0 1 0 0 0 
2 2 0 1 1 0 0 0 
end data

// Const elem: 1 1 0 0 0 -1 0 1 
begin data
1 1 0 0 0 -1 0 1 
2 2 -1 1 1 -1 0 0 
end data

// Const elem: 1 1 0 0 -1 -2 0 2 
begin data
1 1 0 0 -1 -2 0 2 
2 2 -2 1 1 -2 0 0 
end data

// Const elem: 1 1 0 0 1 -1 0 1 
begin data
1 1 0 0 1 -1 0 1 
2 2 -1 2 2 -1 0 0 
end data

// Const elem: 1 1 0 0 0 -2 0 2 
begin data
1 1 0 0 0 -2 0 2 
2 2 -2 2 2 -2 0 0 
end data

// Const elem: 1 1 0 0 2 -1 0 1 
begin data
1 1 0 0 2 -1 0 1 
2 2 -1 3 3 -1 0 0 
end data

// Const elem: 1 1 0 0 1 -2 0 2 
begin data
1 1 0 0 1 -2 0 2 
2 2 -2 3 3 -2 0 0 
end data

// Const elem: 1 1 0 0 1 0 0 1 
begin data
1 1 0 0 1 0 0 1 
2 2 0 1 1 0 1 1 
end data

// Const elem: 1 1 0 0 1 0 0 2 
begin data
1 1 0 0 1 0 0 2 
2 2 0 1 1 0 2 2 
end data

// Const elem: 1 2 0 -1/3 1/3 1 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 1 0 0 0 0 
1 2 0 -1/3 1/3 1 0 0 
2 1 1 -2/3 -1/3 1 1 0 
end data

// Const elem: 2 0 0 -1/3 1/3 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 1/3 2/3 0 0 0 
2 0 0 -1/3 1/3 0 0 0 
end data

// Const elem: 2 1 0 -2/3 2/3 2 0 0 
begin data
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
1 2 -2 -1/3 1/3 0 -2 0 
2 1 0 -2/3 -1/3 2 0 0 
end data

// Const elem: 2 2 0 0 0 0 0 0 
begin data
1 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 2 2 0 0 -1 1 0 1 
begin data
1 1 -1 2 1 0 -2 -1 
2 2 0 0 -1 1 0 1 
end data

// Const elem: 2 2 0 0 -2 2 0 2 
begin data
1 1 -2 4 2 0 -4 -2 
2 2 0 0 -2 2 0 2 
end data

// Const elem: 2 2 0 0 0 1 0 1 
begin data
1 1 -1 1 1 0 -2 -1 
2 2 0 0 0 1 0 1 
end data

// Const elem: 2 2 0 0 -1 2 0 2 
begin data
1 1 -2 3 2 0 -4 -2 
2 2 0 0 -1 2 0 2 
end data

// Const elem: 2 2 0 0 1 1 0 1 
begin data
1 1 -1 0 1 0 -2 -1 
2 2 0 0 1 1 0 1 
end data

// Const elem: 2 2 0 0 0 2 0 2 
begin data
1 1 -2 2 2 0 -4 -2 
2 2 0 0 0 2 0 2 
end data

// Const elem: 2 2 0 0 0 0 0 1 
begin data
1 1 0 0 0 0 -1 0 
2 2 0 0 0 0 0 1 
end data

// Const elem: 2 2 0 0 0 0 0 2 
begin data
1 1 0 0 0 0 -2 0 
2 2 0 0 0 0 0 2 
end data

end centralizer elements



==> anc/Geometry_Z3xZ3_4_3.txt <==
point group
3
3

ZMxZN
true

lattice label
Z3xZ3_4

begin twist
 0/1 0/1 1/3 -1/3
 0/1 1/3 0/1 -1/3
end twist

begin twist space group generators
1 0 1/3 0 1/3 2/3 2/3 0
0 1 2/3 2/3 0 1/3 2/3 2/3
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
9
0
1 2 6 6 6 6 6 6
1 2 0 0 0 0 0 6
new non-R symmetry
3
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end discrete symmetries

begin lattice
next lattice vector
0.577350269
-1.
0
-1.1547005384
1.1547005384
0
next lattice vector
0
0
0
0
0
2.
next lattice vector
0
0
0
0
1.732050808
-1.
next lattice vector
0.5773502692
-1.
-1.
0.5773502692
-0.5773502692
1.
next lattice vector
-1.7320508076
1.
0
0
0
0
next lattice vector
1.7320508076
1.
0
0
0
0
end lattice

allowed order of Wilson lines
1
1
1
1
1
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 1 0 0 1 0 0 0 
1 1 0 0 0 -1 0 1 
1 1 0 0 -1 -2 0 2 
1 1 0 0 2 0 0 0 
1 1 0 0 1 -1 0 1 
1 1 0 0 3 0 0 0 
1 1 0 0 0 -1 0 2 
1 1 0 0 -1 -2 0 3 
1 1 0 0 1 -1 0 2 
new sector
2 2 0 0 0 1 1 0 
2 2 0 0 -1 2 1 1 
2 2 0 0 -2 3 1 2 
2 2 0 0 1 1 1 0 
2 2 0 0 -1 3 1 2 
2 2 0 0 2 1 1 0 
2 2 0 0 0 1 1 1 
2 2 0 0 1 1 1 1 
2 2 0 0 2 1 1 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1/3 0 1/3 2/3 2/3 0 
0 1 2/3 2/3 0 1/3 2/3 2/3 
end data

// Const elem: 1 1 0 0 1 0 0 0 
begin data
1 1 0 0 1 0 0 0 
2 2 0 1 1 0 0 0 
end data

// Const elem: 1 1 0 0 0 -1 0 1 
begin data
1 1 0 0 0 -1 0 1 
2 2 -1 1 1 -1 0 0 
end data

// Const elem: 1 1 0 0 -1 -2 0 2 
begin data
1 1 0 0 -1 -2 0 2 
2 2 -2 1 1 -2 0 0 
end data

// Const elem: 1 1 0 0 2 0 0 0 
begin data
1 1 0 0 2 0 0 0 
2 2 0 2 2 0 0 0 
end data

// Const elem: 1 1 0 0 1 -1 0 1 
begin data
1 1 0 0 1 -1 0 1 
2 2 -1 2 2 -1 0 0 
end data

// Const elem: 1 1 0 0 3 0 0 0 
begin data
1 1 0 0 3 0 0 0 
2 2 0 3 3 0 0 0 
end data

// Const elem: 1 1 0 0 0 -1 0 2 
begin data
1 1 0 0 0 -1 0 2 
2 2 -1 1 1 -1 1 1 
end data

// Const elem: 1 1 0 0 -1 -2 0 3 
begin data
1 1 0 0 -1 -2 0 3 
2 2 -2 1 1 -2 1 1 
end data

// Const elem: 1 1 0 0 1 -1 0 2 
begin data
1 1 0 0 1 -1 0 2 
2 2 -1 2 2 -1 1 1 
end data

// Const elem: 2 2 0 0 0 1 1 0 
begin data
1 1 -1 1 1 0 0 0 
2 2 0 0 0 1 1 0 
end data

// Const elem: 2 2 0 0 -1 2 1 1 
begin data
1 1 -2 3 2 0 -2 -1 
2 2 0 0 -1 2 1 1 
end data

// Const elem: 2 2 0 0 -2 3 1 2 
begin data
1 1 -3 5 3 0 -4 -2 
2 2 0 0 -2 3 1 2 
end data

// Const elem: 2 2 0 0 1 1 1 0 
begin data
1 1 -1 0 1 0 0 0 
2 2 0 0 1 1 1 0 
end data

// Const elem: 2 2 0 0 -1 3 1 2 
begin data
1 1 -3 4 3 0 -4 -2 
2 2 0 0 -1 3 1 2 
end data

// Const elem: 2 2 0 0 2 1 1 0 
begin data
1 1 -1 -1 1 0 0 0 
2 2 0 0 2 1 1 0 
end data

// Const elem: 2 2 0 0 0 1 1 1 
begin data
1 1 -1 1 1 0 -1 0 
2 2 0 0 0 1 1 1 
end data

// Const elem: 2 2 0 0 1 1 1 1 
begin data
1 1 -1 0 1 0 -1 0 
2 2 0 0 1 1 1 1 
end data

// Const elem: 2 2 0 0 2 1 1 1 
begin data
1 1 -1 -1 1 0 -1 0 
2 2 0 0 2 1 1 1 
end data

end centralizer elements



==> anc/Geometry_Z3xZ3_5_1.txt <==
point group
3
3

ZMxZN
true

lattice label
Z3xZ3_5

begin twist
 0/1 0/1 1/3 -1/3
 0/1 1/3 0/1 -1/3
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
3
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
3
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 1 1 1 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
-0.5773502692
0
1.1547005384
-1.
-0.5773502692
next lattice vector
1.
-0.5773502692
-1.
-0.5773502692
0
1.1547005384
next lattice vector
1.
-0.5773502692
1.
-0.5773502692
1.
-0.5773502692
next lattice vector
0
1.1547005384
0
1.1547005384
0
1.1547005384
next lattice vector
0
1.1547005384
-1.
-0.5773502692
1.
-0.5773502692
next lattice vector
0
1.1547005384
1.
-0.5773502692
-1.
-0.5773502692
end lattice

allowed order of Wilson lines
3
3
3
3
3
3

begin identical WLs
 1 2 3 4 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 1 0 0 
1 1 0 0 0 2 0 0 
1 1 0 0 0 1 1 0 
1 1 0 0 0 2 1 0 
1 1 0 0 0 1 2 0 
1 1 0 0 0 2 2 0 
1 1 0 0 0 1 1 1 
1 1 0 0 0 2 1 1 
1 1 0 0 0 2 2 1 
1 1 0 0 0 2 2 2 
new sector
1 2 0 0 0 0 0 0 
new sector
2 0 0 0 0 0 0 0 
new sector
2 1 0 0 0 0 0 0 
new sector
2 2 0 0 0 0 0 0 
2 2 0 0 0 1 0 0 
2 2 0 0 0 2 0 0 
2 2 0 0 0 1 1 0 
2 2 0 0 0 2 1 0 
2 2 0 0 0 1 2 0 
2 2 0 0 0 2 2 0 
2 2 0 0 0 1 1 1 
2 2 0 0 0 2 1 1 
2 2 0 0 0 2 2 1 
2 2 0 0 0 2 2 2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 1 -1 -1 1 0 
0 0 -1 1 0 -1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 1 -1 -1 1 0 
0 0 -1 1 0 -1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 1 1 0 0 0 
0 0 0 0 0 1 1 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
1 1 0 0 0 1 0 0 
2 2 0 0 -1 0 0 0 
end data

// Const elem: 1 1 0 0 0 2 0 0 
begin data
1 1 0 0 0 2 0 0 
2 2 0 0 -2 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 1 0 
begin data
1 1 0 0 0 1 1 0 
2 2 -1 0 -1 0 0 0 
end data

// Const elem: 1 1 0 0 0 2 1 0 
begin data
1 1 0 0 0 2 1 0 
2 2 -1 0 -2 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 2 0 
begin data
1 1 0 0 0 1 2 0 
2 2 -2 0 -1 0 0 0 
end data

// Const elem: 1 1 0 0 0 2 2 0 
begin data
1 1 0 0 0 2 2 0 
2 2 -2 0 -2 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 1 1 
begin data
0 1 0 0 0 1 1 1 
0 2 -1 -1 -1 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 1 1 1 
1 2 -1 -1 -1 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 1 1 1 
2 2 -1 -1 -1 0 0 0 
end data

// Const elem: 1 1 0 0 0 2 1 1 
begin data
1 1 0 0 0 2 1 1 
2 2 -1 -1 -2 0 0 0 
end data

// Const elem: 1 1 0 0 0 2 2 1 
begin data
1 1 0 0 0 2 2 1 
2 2 -2 -1 -2 0 0 0 
end data

// Const elem: 1 1 0 0 0 2 2 2 
begin data
0 1 0 0 0 2 2 2 
0 2 -2 -2 -2 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 2 2 2 
1 2 -2 -2 -2 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 2 2 2 
2 2 -2 -2 -2 0 0 0 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 0 1 -1 0 -1 1 0 
0 0 1 0 -1 -1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 1 1 1 0 0 0 
0 0 0 0 0 1 1 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 2 1 0 0 0 0 0 0 
begin data
0 0 1 -1 0 -1 1 0 
0 0 1 0 -1 -1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 2 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 2 2 0 0 0 1 0 0 
begin data
1 1 0 0 1 1 0 0 
2 2 0 0 0 1 0 0 
end data

// Const elem: 2 2 0 0 0 2 0 0 
begin data
1 1 0 0 2 2 0 0 
2 2 0 0 0 2 0 0 
end data

// Const elem: 2 2 0 0 0 1 1 0 
begin data
1 1 1 0 1 1 1 0 
2 2 0 0 0 1 1 0 
end data

// Const elem: 2 2 0 0 0 2 1 0 
begin data
1 1 1 0 2 2 1 0 
2 2 0 0 0 2 1 0 
end data

// Const elem: 2 2 0 0 0 1 2 0 
begin data
1 1 2 0 1 1 2 0 
2 2 0 0 0 1 2 0 
end data

// Const elem: 2 2 0 0 0 2 2 0 
begin data
1 1 2 0 2 2 2 0 
2 2 0 0 0 2 2 0 
end data

// Const elem: 2 2 0 0 0 1 1 1 
begin data
0 1 1 1 1 1 1 1 
0 2 0 0 0 1 1 1 
1 0 0 0 0 0 0 0 
1 1 1 1 1 1 1 1 
1 2 0 0 0 1 1 1 
2 0 0 0 0 0 0 0 
2 1 1 1 1 1 1 1 
2 2 0 0 0 1 1 1 
end data

// Const elem: 2 2 0 0 0 2 1 1 
begin data
1 1 1 1 2 2 1 1 
2 2 0 0 0 2 1 1 
end data

// Const elem: 2 2 0 0 0 2 2 1 
begin data
1 1 2 1 2 2 2 1 
2 2 0 0 0 2 2 1 
end data

// Const elem: 2 2 0 0 0 2 2 2 
begin data
0 1 2 2 2 2 2 2 
0 2 0 0 0 2 2 2 
1 0 0 0 0 0 0 0 
1 1 2 2 2 2 2 2 
1 2 0 0 0 2 2 2 
2 0 0 0 0 0 0 0 
2 1 2 2 2 2 2 2 
2 2 0 0 0 2 2 2 
end data

end centralizer elements



==> anc/Geometry_Z3xZ6_1_1.txt <==
point group
3
6

ZMxZN
true

lattice label
Z3xZ6_1

begin twist
 0/1 0/1 1/3 -1/3
 0/1 1/6 0/1 -1/6
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
3
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
6
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 0 0 1 1 0 0
0 0 0 0 0 1 0 0
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
0
0
next lattice vector
-1.
1.7320508076
0
0
0
0
next lattice vector
0
0
2.
0
0
0
next lattice vector
0
0
-1.
1.7320508076
0
0
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
-1.
1.7320508076
end lattice

allowed order of Wilson lines
1
1
3
3
1
1

begin identical WLs
 3 4
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 0 1 0 0 0 0 
0 2 0 0 0 0 0 1 
0 2 0 1 0 0 0 1 
0 2 0 2 0 0 0 1 
new sector
0 3 0 0 0 0 0 0 
0 3 1 0 0 0 0 0 
0 3 0 0 0 0 1 0 
0 3 1 0 0 0 1 0 
new sector
0 4 0 0 0 0 0 0 
0 4 0 1 0 0 0 0 
0 4 0 0 0 0 0 1 
0 4 0 1 0 0 0 1 
0 4 0 2 0 0 0 1 
new sector
0 5 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 0 0 0 0 2 0 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 1 0 1 
1 0 0 0 0 2 0 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 0 0 1 
1 1 0 0 0 1 -1 0 
1 1 0 0 0 2 -2 0 
1 1 0 0 0 2 -2 1 
1 1 0 0 0 4 -4 0 
new sector
1 2 0 0 0 0 0 0 
1 2 0 0 0 1 0 0 
1 2 0 0 0 2 0 0 
1 2 0 1 0 0 0 0 
1 2 0 1 0 1 0 0 
1 2 0 1 0 2 0 0 
1 2 0 0 0 0 0 1 
1 2 0 0 0 1 0 1 
1 2 0 0 0 2 0 1 
1 2 0 1 0 0 0 1 
1 2 0 1 0 1 0 1 
1 2 0 1 0 2 0 1 
1 2 0 2 0 0 0 1 
1 2 0 2 0 1 0 1 
1 2 0 2 0 2 0 1 
new sector
1 3 0 0 0 0 0 0 
1 3 1 0 0 0 0 0 
1 3 0 -1 0 1 0 0 
1 3 0 -2 0 2 0 0 
1 3 1 -2 0 2 0 0 
1 3 0 -4 0 4 0 0 
new sector
1 4 0 0 0 0 0 0 
1 4 0 1 0 0 0 0 
1 4 0 0 0 1 0 0 
1 4 0 1 0 1 0 0 
1 4 0 0 0 2 0 0 
1 4 0 1 0 2 0 0 
new sector
1 5 0 0 0 0 0 0 
1 5 0 0 0 1 0 0 
1 5 0 0 0 2 0 0 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 0 1 0 0 
2 0 0 0 0 2 0 0 
2 0 0 0 0 0 0 1 
2 0 0 0 0 1 0 1 
2 0 0 0 0 2 0 1 
new sector
2 1 0 0 0 0 0 0 
2 1 0 0 0 1 0 0 
2 1 0 0 0 2 0 0 
new sector
2 2 0 0 0 0 0 0 
2 2 0 1 0 0 0 0 
2 2 0 0 0 1 0 0 
2 2 0 1 0 1 0 0 
2 2 0 0 0 2 0 0 
2 2 0 1 0 2 0 0 
new sector
2 3 0 0 0 0 0 0 
2 3 1 0 0 0 0 0 
2 3 0 -1 0 1 0 0 
2 3 0 -2 0 2 0 0 
2 3 1 -2 0 2 0 0 
2 3 0 -4 0 4 0 0 
new sector
2 4 0 0 0 0 0 0 
2 4 0 0 0 1 0 0 
2 4 0 0 0 2 0 0 
2 4 0 1 0 0 0 0 
2 4 0 1 0 1 0 0 
2 4 0 1 0 2 0 0 
2 4 0 0 0 0 0 1 
2 4 0 0 0 1 0 1 
2 4 0 0 0 2 0 1 
2 4 0 1 0 0 0 1 
2 4 0 1 0 1 0 1 
2 4 0 1 0 2 0 1 
2 4 0 2 0 0 0 1 
2 4 0 2 0 1 0 1 
2 4 0 2 0 2 0 1 
new sector
2 5 0 0 0 0 0 0 
2 5 0 0 0 0 0 1 
2 5 0 0 0 1 -1 0 
2 5 0 0 0 2 -2 0 
2 5 0 0 0 2 -2 1 
2 5 0 0 0 4 -4 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 1 0 0 0 0 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 2 0 1 0 0 0 0 
0 4 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 0 1 0 0 0 0 
1 4 -1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 0 1 0 0 0 0 
2 4 -1 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 1 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 2 0 0 0 0 0 1 
0 4 0 0 0 0 1 1 
1 0 0 0 0 0 0 1 
1 2 0 0 0 0 1 1 
1 4 0 0 0 0 0 0 
2 0 0 0 0 0 1 1 
2 2 0 0 0 0 0 0 
2 4 0 0 0 0 0 1 
end data

// Const elem: 0 2 0 1 0 0 0 1 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 2 0 1 0 0 0 1 
0 4 -1 0 0 0 1 1 
1 0 0 0 0 0 0 1 
1 2 0 1 0 0 1 1 
1 4 -1 0 0 0 0 0 
2 0 0 0 0 0 1 1 
2 2 0 1 0 0 0 0 
2 4 -1 0 0 0 0 1 
end data

// Const elem: 0 2 0 2 0 0 0 1 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 2 0 2 0 0 0 1 
0 4 -2 0 0 0 1 1 
1 0 0 0 0 0 0 1 
1 2 0 2 0 0 1 1 
1 4 -2 0 0 0 0 0 
2 0 0 0 0 0 1 1 
2 2 0 2 0 0 0 0 
2 4 -2 0 0 0 0 1 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 0 3 1 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 3 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 3 1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 3 1 0 0 0 0 0 
end data

// Const elem: 0 3 0 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 3 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 4 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 5 0 0 0 0 1 0 
end data

// Const elem: 0 3 1 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 3 1 0 0 0 1 0 
end data

// Const elem: 0 4 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 0 4 0 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 0 0 0 
0 4 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 4 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 4 0 1 0 0 0 0 
end data

// Const elem: 0 4 0 0 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 0 0 0 -1 0 
0 4 0 0 0 0 0 1 
1 0 0 0 0 0 -1 0 
1 2 0 0 0 0 0 1 
1 4 0 0 0 0 0 0 
2 0 0 0 0 0 0 1 
2 2 0 0 0 0 0 0 
2 4 0 0 0 0 -1 0 
end data

// Const elem: 0 4 0 1 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 0 -1 0 
0 4 0 1 0 0 0 1 
1 0 0 0 0 0 -1 0 
1 2 1 1 0 0 0 1 
1 4 0 1 0 0 0 0 
2 0 0 0 0 0 0 1 
2 2 1 1 0 0 0 0 
2 4 0 1 0 0 -1 0 
end data

// Const elem: 0 4 0 2 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 2 2 0 0 -1 0 
0 4 0 2 0 0 0 1 
1 0 0 0 0 0 -1 0 
1 2 2 2 0 0 0 1 
1 4 0 2 0 0 0 0 
2 0 0 0 0 0 0 1 
2 2 2 2 0 0 0 0 
2 4 0 2 0 0 -1 0 
end data

// Const elem: 0 5 0 0 0 0 0 0 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 0 
1 4 0 0 0 1 0 0 
1 5 0 0 0 1 0 0 
2 0 0 0 -1 0 0 0 
2 1 0 0 -1 0 0 0 
2 2 0 0 -1 0 0 0 
2 3 0 0 -1 0 0 0 
2 4 0 0 -1 0 0 0 
2 5 0 0 -1 0 0 0 
end data

// Const elem: 1 0 0 0 0 2 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 2 0 0 
1 1 0 0 0 2 0 0 
1 2 0 0 0 2 0 0 
1 3 0 0 0 2 0 0 
1 4 0 0 0 2 0 0 
1 5 0 0 0 2 0 0 
2 0 0 0 -2 0 0 0 
2 1 0 0 -2 0 0 0 
2 2 0 0 -2 0 0 0 
2 3 0 0 -2 0 0 0 
2 4 0 0 -2 0 0 0 
2 5 0 0 -2 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 0 1 
0 4 0 0 0 0 1 1 
1 0 0 0 0 0 0 1 
1 2 0 0 0 0 1 1 
1 4 0 0 0 0 0 0 
2 0 0 0 0 0 1 1 
2 2 0 0 0 0 0 0 
2 4 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 1 0 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 0 1 
0 4 0 0 0 0 1 1 
1 0 0 0 0 1 0 1 
1 2 0 0 0 1 1 1 
1 4 0 0 0 1 0 0 
2 0 0 0 -1 0 1 1 
2 2 0 0 -1 0 0 0 
2 4 0 0 -1 0 0 1 
end data

// Const elem: 1 0 0 0 0 2 0 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 0 1 
0 4 0 0 0 0 1 1 
1 0 0 0 0 2 0 1 
1 2 0 0 0 2 1 1 
1 4 0 0 0 2 0 0 
2 0 0 0 -2 0 1 1 
2 2 0 0 -2 0 0 0 
2 4 0 0 -2 0 0 1 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 3 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 4 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 5 0 0 0 0 0 1 
end data

// Const elem: 1 1 0 0 0 1 -1 0 
begin data
0 3 0 0 0 0 -1 0 
1 1 0 0 0 1 -1 0 
1 4 0 0 0 1 0 0 
2 2 0 0 -1 0 0 0 
2 5 0 0 -1 0 -1 0 
end data

// Const elem: 1 1 0 0 0 2 -2 0 
begin data
0 1 0 0 0 0 -1 -1 
0 2 0 0 0 0 -2 -1 
0 3 0 0 0 0 -2 0 
0 4 0 0 0 0 -1 1 
0 5 0 0 0 0 0 1 
1 0 0 0 0 2 -2 -1 
1 1 0 0 0 2 -2 0 
1 2 0 0 0 2 -1 1 
1 3 0 0 0 2 0 1 
1 4 0 0 0 2 0 0 
1 5 0 0 0 2 -1 -1 
2 0 0 0 -2 0 -1 1 
2 1 0 0 -2 0 0 1 
2 2 0 0 -2 0 0 0 
2 3 0 0 -2 0 -1 -1 
2 4 0 0 -2 0 -2 -1 
2 5 0 0 -2 0 -2 0 
end data

// Const elem: 1 1 0 0 0 2 -2 1 
begin data
0 3 0 0 0 0 -2 1 
1 1 0 0 0 2 -2 1 
1 4 0 0 0 2 0 0 
2 2 0 0 -2 0 0 0 
2 5 0 0 -2 0 -2 1 
end data

// Const elem: 1 1 0 0 0 4 -4 0 
begin data
0 1 0 0 0 0 -2 -2 
0 2 0 0 0 0 -4 -2 
0 3 0 0 0 0 -4 0 
0 4 0 0 0 0 -2 2 
0 5 0 0 0 0 0 2 
1 0 0 0 0 4 -4 -2 
1 1 0 0 0 4 -4 0 
1 2 0 0 0 4 -2 2 
1 3 0 0 0 4 0 2 
1 4 0 0 0 4 0 0 
1 5 0 0 0 4 -2 -2 
2 0 0 0 -4 0 -2 2 
2 1 0 0 -4 0 0 2 
2 2 0 0 -4 0 0 0 
2 3 0 0 -4 0 -2 -2 
2 4 0 0 -4 0 -4 -2 
2 5 0 0 -4 0 -4 0 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 0 0 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 0 
1 4 0 0 0 1 0 0 
1 5 0 0 0 1 0 0 
2 0 0 0 -1 0 0 0 
2 1 0 0 -1 0 0 0 
2 2 0 0 -1 0 0 0 
2 3 0 0 -1 0 0 0 
2 4 0 0 -1 0 0 0 
2 5 0 0 -1 0 0 0 
end data

// Const elem: 1 2 0 0 0 2 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 2 0 0 
1 1 0 0 0 2 0 0 
1 2 0 0 0 2 0 0 
1 3 0 0 0 2 0 0 
1 4 0 0 0 2 0 0 
1 5 0 0 0 2 0 0 
2 0 0 0 -2 0 0 0 
2 1 0 0 -2 0 0 0 
2 2 0 0 -2 0 0 0 
2 3 0 0 -2 0 0 0 
2 4 0 0 -2 0 0 0 
2 5 0 0 -2 0 0 0 
end data

// Const elem: 1 2 0 1 0 0 0 0 
begin data
0 2 0 1 0 0 0 0 
0 4 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 0 1 0 0 0 0 
1 4 -1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 0 1 0 0 0 0 
2 4 -1 0 0 0 0 0 
end data

// Const elem: 1 2 0 1 0 1 0 0 
begin data
0 2 0 1 0 0 0 0 
0 4 -1 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 2 0 1 0 1 0 0 
1 4 -1 0 0 1 0 0 
2 0 0 0 -1 0 0 0 
2 2 0 1 -1 0 0 0 
2 4 -1 0 -1 0 0 0 
end data

// Const elem: 1 2 0 1 0 2 0 0 
begin data
0 2 0 1 0 0 0 0 
0 4 -1 0 0 0 0 0 
1 0 0 0 0 2 0 0 
1 2 0 1 0 2 0 0 
1 4 -1 0 0 2 0 0 
2 0 0 0 -2 0 0 0 
2 2 0 1 -2 0 0 0 
2 4 -1 0 -2 0 0 0 
end data

// Const elem: 1 2 0 0 0 0 0 1 
begin data
0 2 0 0 0 0 -1 0 
0 4 0 0 0 0 0 1 
1 0 0 0 0 0 -1 0 
1 2 0 0 0 0 0 1 
1 4 0 0 0 0 0 0 
2 0 0 0 0 0 0 1 
2 2 0 0 0 0 0 0 
2 4 0 0 0 0 -1 0 
end data

// Const elem: 1 2 0 0 0 1 0 1 
begin data
0 2 0 0 0 0 -1 0 
0 4 0 0 0 0 0 1 
1 0 0 0 0 1 -1 0 
1 2 0 0 0 1 0 1 
1 4 0 0 0 1 0 0 
2 0 0 0 -1 0 0 1 
2 2 0 0 -1 0 0 0 
2 4 0 0 -1 0 -1 0 
end data

// Const elem: 1 2 0 0 0 2 0 1 
begin data
0 2 0 0 0 0 -1 0 
0 4 0 0 0 0 0 1 
1 0 0 0 0 2 -1 0 
1 2 0 0 0 2 0 1 
1 4 0 0 0 2 0 0 
2 0 0 0 -2 0 0 1 
2 2 0 0 -2 0 0 0 
2 4 0 0 -2 0 -1 0 
end data

// Const elem: 1 2 0 1 0 0 0 1 
begin data
0 2 0 1 0 0 -1 0 
0 4 -1 0 0 0 0 1 
1 0 0 0 0 0 -1 0 
1 2 0 1 0 0 0 1 
1 4 -1 0 0 0 0 0 
2 0 0 0 0 0 0 1 
2 2 0 1 0 0 0 0 
2 4 -1 0 0 0 -1 0 
end data

// Const elem: 1 2 0 1 0 1 0 1 
begin data
0 2 0 1 0 0 -1 0 
0 4 -1 0 0 0 0 1 
1 0 0 0 0 1 -1 0 
1 2 0 1 0 1 0 1 
1 4 -1 0 0 1 0 0 
2 0 0 0 -1 0 0 1 
2 2 0 1 -1 0 0 0 
2 4 -1 0 -1 0 -1 0 
end data

// Const elem: 1 2 0 1 0 2 0 1 
begin data
0 2 0 1 0 0 -1 0 
0 4 -1 0 0 0 0 1 
1 0 0 0 0 2 -1 0 
1 2 0 1 0 2 0 1 
1 4 -1 0 0 2 0 0 
2 0 0 0 -2 0 0 1 
2 2 0 1 -2 0 0 0 
2 4 -1 0 -2 0 -1 0 
end data

// Const elem: 1 2 0 2 0 0 0 1 
begin data
0 2 0 2 0 0 -1 0 
0 4 -2 0 0 0 0 1 
1 0 0 0 0 0 -1 0 
1 2 0 2 0 0 0 1 
1 4 -2 0 0 0 0 0 
2 0 0 0 0 0 0 1 
2 2 0 2 0 0 0 0 
2 4 -2 0 0 0 -1 0 
end data

// Const elem: 1 2 0 2 0 1 0 1 
begin data
0 2 0 2 0 0 -1 0 
0 4 -2 0 0 0 0 1 
1 0 0 0 0 1 -1 0 
1 2 0 2 0 1 0 1 
1 4 -2 0 0 1 0 0 
2 0 0 0 -1 0 0 1 
2 2 0 2 -1 0 0 0 
2 4 -2 0 -1 0 -1 0 
end data

// Const elem: 1 2 0 2 0 2 0 1 
begin data
0 2 0 2 0 0 -1 0 
0 4 -2 0 0 0 0 1 
1 0 0 0 0 2 -1 0 
1 2 0 2 0 2 0 1 
1 4 -2 0 0 2 0 0 
2 0 0 0 -2 0 0 1 
2 2 0 2 -2 0 0 0 
2 4 -2 0 -2 0 -1 0 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 1 3 1 0 0 0 0 0 
begin data
0 3 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 3 1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 3 1 0 0 0 0 0 
end data

// Const elem: 1 3 0 -1 0 1 0 0 
begin data
0 3 0 -1 0 0 0 0 
1 0 0 0 0 1 0 0 
1 3 0 -1 0 1 0 0 
2 0 0 0 -1 0 0 0 
2 3 0 -1 -1 0 0 0 
end data

// Const elem: 1 3 0 -2 0 2 0 0 
begin data
0 1 -1 -1 0 0 0 0 
0 2 -1 -2 0 0 0 0 
0 3 0 -2 0 0 0 0 
0 4 1 -1 0 0 0 0 
0 5 1 0 0 0 0 0 
1 0 0 0 0 2 0 0 
1 1 -1 -1 0 2 0 0 
1 2 -1 -2 0 2 0 0 
1 3 0 -2 0 2 0 0 
1 4 1 -1 0 2 0 0 
1 5 1 0 0 2 0 0 
2 0 0 0 -2 0 0 0 
2 1 -1 -1 -2 0 0 0 
2 2 -1 -2 -2 0 0 0 
2 3 0 -2 -2 0 0 0 
2 4 1 -1 -2 0 0 0 
2 5 1 0 -2 0 0 0 
end data

// Const elem: 1 3 1 -2 0 2 0 0 
begin data
0 3 1 -2 0 0 0 0 
1 0 0 0 0 2 0 0 
1 3 1 -2 0 2 0 0 
2 0 0 0 -2 0 0 0 
2 3 1 -2 -2 0 0 0 
end data

// Const elem: 1 3 0 -4 0 4 0 0 
begin data
0 1 -2 -2 0 0 0 0 
0 2 -2 -4 0 0 0 0 
0 3 0 -4 0 0 0 0 
0 4 2 -2 0 0 0 0 
0 5 2 0 0 0 0 0 
1 0 0 0 0 4 0 0 
1 1 -2 -2 0 4 0 0 
1 2 -2 -4 0 4 0 0 
1 3 0 -4 0 4 0 0 
1 4 2 -2 0 4 0 0 
1 5 2 0 0 4 0 0 
2 0 0 0 -4 0 0 0 
2 1 -2 -2 -4 0 0 0 
2 2 -2 -4 -4 0 0 0 
2 3 0 -4 -4 0 0 0 
2 4 2 -2 -4 0 0 0 
2 5 2 0 -4 0 0 0 
end data

// Const elem: 1 4 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 1 4 0 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 0 0 0 0 
0 4 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 4 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 4 0 1 0 0 0 0 
end data

// Const elem: 1 4 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 0 
1 4 0 0 0 1 0 0 
1 5 0 0 0 1 0 0 
2 0 0 0 -1 0 0 0 
2 1 0 0 -1 0 0 0 
2 2 0 0 -1 0 0 0 
2 3 0 0 -1 0 0 0 
2 4 0 0 -1 0 0 0 
2 5 0 0 -1 0 0 0 
end data

// Const elem: 1 4 0 1 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 0 0 0 0 
0 4 0 1 0 0 0 0 
1 0 0 0 0 1 0 0 
1 2 1 1 0 1 0 0 
1 4 0 1 0 1 0 0 
2 0 0 0 -1 0 0 0 
2 2 1 1 -1 0 0 0 
2 4 0 1 -1 0 0 0 
end data

// Const elem: 1 4 0 0 0 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 2 0 0 
1 1 0 0 0 2 0 0 
1 2 0 0 0 2 0 0 
1 3 0 0 0 2 0 0 
1 4 0 0 0 2 0 0 
1 5 0 0 0 2 0 0 
2 0 0 0 -2 0 0 0 
2 1 0 0 -2 0 0 0 
2 2 0 0 -2 0 0 0 
2 3 0 0 -2 0 0 0 
2 4 0 0 -2 0 0 0 
2 5 0 0 -2 0 0 0 
end data

// Const elem: 1 4 0 1 0 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 0 0 0 0 
0 4 0 1 0 0 0 0 
1 0 0 0 0 2 0 0 
1 2 1 1 0 2 0 0 
1 4 0 1 0 2 0 0 
2 0 0 0 -2 0 0 0 
2 2 1 1 -2 0 0 0 
2 4 0 1 -2 0 0 0 
end data

// Const elem: 1 5 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 1 5 0 0 0 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 0 
1 4 0 0 0 1 0 0 
1 5 0 0 0 1 0 0 
2 0 0 0 -1 0 0 0 
2 1 0 0 -1 0 0 0 
2 2 0 0 -1 0 0 0 
2 3 0 0 -1 0 0 0 
2 4 0 0 -1 0 0 0 
2 5 0 0 -1 0 0 0 
end data

// Const elem: 1 5 0 0 0 2 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 2 0 0 
1 1 0 0 0 2 0 0 
1 2 0 0 0 2 0 0 
1 3 0 0 0 2 0 0 
1 4 0 0 0 2 0 0 
1 5 0 0 0 2 0 0 
2 0 0 0 -2 0 0 0 
2 1 0 0 -2 0 0 0 
2 2 0 0 -2 0 0 0 
2 3 0 0 -2 0 0 0 
2 4 0 0 -2 0 0 0 
2 5 0 0 -2 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 1 0 0 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 0 1 1 0 0 
1 2 0 0 1 1 0 0 
1 3 0 0 1 1 0 0 
1 4 0 0 1 1 0 0 
1 5 0 0 1 1 0 0 
2 0 0 0 0 1 0 0 
2 1 0 0 0 1 0 0 
2 2 0 0 0 1 0 0 
2 3 0 0 0 1 0 0 
2 4 0 0 0 1 0 0 
2 5 0 0 0 1 0 0 
end data

// Const elem: 2 0 0 0 0 2 0 0 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 2 2 0 0 
1 1 0 0 2 2 0 0 
1 2 0 0 2 2 0 0 
1 3 0 0 2 2 0 0 
1 4 0 0 2 2 0 0 
1 5 0 0 2 2 0 0 
2 0 0 0 0 2 0 0 
2 1 0 0 0 2 0 0 
2 2 0 0 0 2 0 0 
2 3 0 0 0 2 0 0 
2 4 0 0 0 2 0 0 
2 5 0 0 0 2 0 0 
end data

// Const elem: 2 0 0 0 0 0 0 1 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 2 0 0 0 0 -1 0 
0 4 0 0 0 0 0 1 
1 0 0 0 0 0 -1 0 
1 2 0 0 0 0 0 1 
1 4 0 0 0 0 0 0 
2 0 0 0 0 0 0 1 
2 2 0 0 0 0 0 0 
2 4 0 0 0 0 -1 0 
end data

// Const elem: 2 0 0 0 0 1 0 1 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 2 0 0 0 0 -1 0 
0 4 0 0 0 0 0 1 
1 0 0 0 1 1 -1 0 
1 2 0 0 1 1 0 1 
1 4 0 0 1 1 0 0 
2 0 0 0 0 1 0 1 
2 2 0 0 0 1 0 0 
2 4 0 0 0 1 -1 0 
end data

// Const elem: 2 0 0 0 0 2 0 1 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 2 0 0 0 0 -1 0 
0 4 0 0 0 0 0 1 
1 0 0 0 2 2 -1 0 
1 2 0 0 2 2 0 1 
1 4 0 0 2 2 0 0 
2 0 0 0 0 2 0 1 
2 2 0 0 0 2 0 0 
2 4 0 0 0 2 -1 0 
end data

// Const elem: 2 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 2 1 0 0 0 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 0 1 1 0 0 
1 2 0 0 1 1 0 0 
1 3 0 0 1 1 0 0 
1 4 0 0 1 1 0 0 
1 5 0 0 1 1 0 0 
2 0 0 0 0 1 0 0 
2 1 0 0 0 1 0 0 
2 2 0 0 0 1 0 0 
2 3 0 0 0 1 0 0 
2 4 0 0 0 1 0 0 
2 5 0 0 0 1 0 0 
end data

// Const elem: 2 1 0 0 0 2 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 2 2 0 0 
1 1 0 0 2 2 0 0 
1 2 0 0 2 2 0 0 
1 3 0 0 2 2 0 0 
1 4 0 0 2 2 0 0 
1 5 0 0 2 2 0 0 
2 0 0 0 0 2 0 0 
2 1 0 0 0 2 0 0 
2 2 0 0 0 2 0 0 
2 3 0 0 0 2 0 0 
2 4 0 0 0 2 0 0 
2 5 0 0 0 2 0 0 
end data

// Const elem: 2 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 2 2 0 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 1 0 0 0 0 
0 4 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 0 1 0 0 0 0 
1 4 -1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 0 1 0 0 0 0 
2 4 -1 0 0 0 0 0 
end data

// Const elem: 2 2 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 0 1 1 0 0 
1 2 0 0 1 1 0 0 
1 3 0 0 1 1 0 0 
1 4 0 0 1 1 0 0 
1 5 0 0 1 1 0 0 
2 0 0 0 0 1 0 0 
2 1 0 0 0 1 0 0 
2 2 0 0 0 1 0 0 
2 3 0 0 0 1 0 0 
2 4 0 0 0 1 0 0 
2 5 0 0 0 1 0 0 
end data

// Const elem: 2 2 0 1 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 1 0 0 0 0 
0 4 -1 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 2 0 1 1 1 0 0 
1 4 -1 0 1 1 0 0 
2 0 0 0 0 1 0 0 
2 2 0 1 0 1 0 0 
2 4 -1 0 0 1 0 0 
end data

// Const elem: 2 2 0 0 0 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 2 2 0 0 
1 1 0 0 2 2 0 0 
1 2 0 0 2 2 0 0 
1 3 0 0 2 2 0 0 
1 4 0 0 2 2 0 0 
1 5 0 0 2 2 0 0 
2 0 0 0 0 2 0 0 
2 1 0 0 0 2 0 0 
2 2 0 0 0 2 0 0 
2 3 0 0 0 2 0 0 
2 4 0 0 0 2 0 0 
2 5 0 0 0 2 0 0 
end data

// Const elem: 2 2 0 1 0 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 1 0 0 0 0 
0 4 -1 0 0 0 0 0 
1 0 0 0 2 2 0 0 
1 2 0 1 2 2 0 0 
1 4 -1 0 2 2 0 0 
2 0 0 0 0 2 0 0 
2 2 0 1 0 2 0 0 
2 4 -1 0 0 2 0 0 
end data

// Const elem: 2 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 2 3 1 0 0 0 0 0 
begin data
0 3 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 3 1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 3 1 0 0 0 0 0 
end data

// Const elem: 2 3 0 -1 0 1 0 0 
begin data
0 3 0 -1 0 0 0 0 
1 0 0 0 1 1 0 0 
1 3 0 -1 1 1 0 0 
2 0 0 0 0 1 0 0 
2 3 0 -1 0 1 0 0 
end data

// Const elem: 2 3 0 -2 0 2 0 0 
begin data
0 1 -1 -1 0 0 0 0 
0 2 -1 -2 0 0 0 0 
0 3 0 -2 0 0 0 0 
0 4 1 -1 0 0 0 0 
0 5 1 0 0 0 0 0 
1 0 0 0 2 2 0 0 
1 1 -1 -1 2 2 0 0 
1 2 -1 -2 2 2 0 0 
1 3 0 -2 2 2 0 0 
1 4 1 -1 2 2 0 0 
1 5 1 0 2 2 0 0 
2 0 0 0 0 2 0 0 
2 1 -1 -1 0 2 0 0 
2 2 -1 -2 0 2 0 0 
2 3 0 -2 0 2 0 0 
2 4 1 -1 0 2 0 0 
2 5 1 0 0 2 0 0 
end data

// Const elem: 2 3 1 -2 0 2 0 0 
begin data
0 3 1 -2 0 0 0 0 
1 0 0 0 2 2 0 0 
1 3 1 -2 2 2 0 0 
2 0 0 0 0 2 0 0 
2 3 1 -2 0 2 0 0 
end data

// Const elem: 2 3 0 -4 0 4 0 0 
begin data
0 1 -2 -2 0 0 0 0 
0 2 -2 -4 0 0 0 0 
0 3 0 -4 0 0 0 0 
0 4 2 -2 0 0 0 0 
0 5 2 0 0 0 0 0 
1 0 0 0 4 4 0 0 
1 1 -2 -2 4 4 0 0 
1 2 -2 -4 4 4 0 0 
1 3 0 -4 4 4 0 0 
1 4 2 -2 4 4 0 0 
1 5 2 0 4 4 0 0 
2 0 0 0 0 4 0 0 
2 1 -2 -2 0 4 0 0 
2 2 -2 -4 0 4 0 0 
2 3 0 -4 0 4 0 0 
2 4 2 -2 0 4 0 0 
2 5 2 0 0 4 0 0 
end data

// Const elem: 2 4 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 2 4 0 0 0 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 1 1 0 0 
1 1 0 0 1 1 0 0 
1 2 0 0 1 1 0 0 
1 3 0 0 1 1 0 0 
1 4 0 0 1 1 0 0 
1 5 0 0 1 1 0 0 
2 0 0 0 0 1 0 0 
2 1 0 0 0 1 0 0 
2 2 0 0 0 1 0 0 
2 3 0 0 0 1 0 0 
2 4 0 0 0 1 0 0 
2 5 0 0 0 1 0 0 
end data

// Const elem: 2 4 0 0 0 2 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 2 2 0 0 
1 1 0 0 2 2 0 0 
1 2 0 0 2 2 0 0 
1 3 0 0 2 2 0 0 
1 4 0 0 2 2 0 0 
1 5 0 0 2 2 0 0 
2 0 0 0 0 2 0 0 
2 1 0 0 0 2 0 0 
2 2 0 0 0 2 0 0 
2 3 0 0 0 2 0 0 
2 4 0 0 0 2 0 0 
2 5 0 0 0 2 0 0 
end data

// Const elem: 2 4 0 1 0 0 0 0 
begin data
0 2 1 1 0 0 0 0 
0 4 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 4 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 4 0 1 0 0 0 0 
end data

// Const elem: 2 4 0 1 0 1 0 0 
begin data
0 2 1 1 0 0 0 0 
0 4 0 1 0 0 0 0 
1 0 0 0 1 1 0 0 
1 2 1 1 1 1 0 0 
1 4 0 1 1 1 0 0 
2 0 0 0 0 1 0 0 
2 2 1 1 0 1 0 0 
2 4 0 1 0 1 0 0 
end data

// Const elem: 2 4 0 1 0 2 0 0 
begin data
0 2 1 1 0 0 0 0 
0 4 0 1 0 0 0 0 
1 0 0 0 2 2 0 0 
1 2 1 1 2 2 0 0 
1 4 0 1 2 2 0 0 
2 0 0 0 0 2 0 0 
2 2 1 1 0 2 0 0 
2 4 0 1 0 2 0 0 
end data

// Const elem: 2 4 0 0 0 0 0 1 
begin data
0 2 0 0 0 0 0 1 
0 4 0 0 0 0 1 1 
1 0 0 0 0 0 0 1 
1 2 0 0 0 0 1 1 
1 4 0 0 0 0 0 0 
2 0 0 0 0 0 1 1 
2 2 0 0 0 0 0 0 
2 4 0 0 0 0 0 1 
end data

// Const elem: 2 4 0 0 0 1 0 1 
begin data
0 2 0 0 0 0 0 1 
0 4 0 0 0 0 1 1 
1 0 0 0 1 1 0 1 
1 2 0 0 1 1 1 1 
1 4 0 0 1 1 0 0 
2 0 0 0 0 1 1 1 
2 2 0 0 0 1 0 0 
2 4 0 0 0 1 0 1 
end data

// Const elem: 2 4 0 0 0 2 0 1 
begin data
0 2 0 0 0 0 0 1 
0 4 0 0 0 0 1 1 
1 0 0 0 2 2 0 1 
1 2 0 0 2 2 1 1 
1 4 0 0 2 2 0 0 
2 0 0 0 0 2 1 1 
2 2 0 0 0 2 0 0 
2 4 0 0 0 2 0 1 
end data

// Const elem: 2 4 0 1 0 0 0 1 
begin data
0 2 1 1 0 0 0 1 
0 4 0 1 0 0 1 1 
1 0 0 0 0 0 0 1 
1 2 1 1 0 0 1 1 
1 4 0 1 0 0 0 0 
2 0 0 0 0 0 1 1 
2 2 1 1 0 0 0 0 
2 4 0 1 0 0 0 1 
end data

// Const elem: 2 4 0 1 0 1 0 1 
begin data
0 2 1 1 0 0 0 1 
0 4 0 1 0 0 1 1 
1 0 0 0 1 1 0 1 
1 2 1 1 1 1 1 1 
1 4 0 1 1 1 0 0 
2 0 0 0 0 1 1 1 
2 2 1 1 0 1 0 0 
2 4 0 1 0 1 0 1 
end data

// Const elem: 2 4 0 1 0 2 0 1 
begin data
0 2 1 1 0 0 0 1 
0 4 0 1 0 0 1 1 
1 0 0 0 2 2 0 1 
1 2 1 1 2 2 1 1 
1 4 0 1 2 2 0 0 
2 0 0 0 0 2 1 1 
2 2 1 1 0 2 0 0 
2 4 0 1 0 2 0 1 
end data

// Const elem: 2 4 0 2 0 0 0 1 
begin data
0 2 2 2 0 0 0 1 
0 4 0 2 0 0 1 1 
1 0 0 0 0 0 0 1 
1 2 2 2 0 0 1 1 
1 4 0 2 0 0 0 0 
2 0 0 0 0 0 1 1 
2 2 2 2 0 0 0 0 
2 4 0 2 0 0 0 1 
end data

// Const elem: 2 4 0 2 0 1 0 1 
begin data
0 2 2 2 0 0 0 1 
0 4 0 2 0 0 1 1 
1 0 0 0 1 1 0 1 
1 2 2 2 1 1 1 1 
1 4 0 2 1 1 0 0 
2 0 0 0 0 1 1 1 
2 2 2 2 0 1 0 0 
2 4 0 2 0 1 0 1 
end data

// Const elem: 2 4 0 2 0 2 0 1 
begin data
0 2 2 2 0 0 0 1 
0 4 0 2 0 0 1 1 
1 0 0 0 2 2 0 1 
1 2 2 2 2 2 1 1 
1 4 0 2 2 2 0 0 
2 0 0 0 0 2 1 1 
2 2 2 2 0 2 0 0 
2 4 0 2 0 2 0 1 
end data

// Const elem: 2 5 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 2 5 0 0 0 0 0 1 
begin data
0 3 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 4 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 5 0 0 0 0 0 1 
end data

// Const elem: 2 5 0 0 0 1 -1 0 
begin data
0 3 0 0 0 0 -1 0 
1 1 0 0 1 1 -1 0 
1 4 0 0 1 1 0 0 
2 2 0 0 0 1 0 0 
2 5 0 0 0 1 -1 0 
end data

// Const elem: 2 5 0 0 0 2 -2 0 
begin data
0 1 0 0 0 0 -1 -1 
0 2 0 0 0 0 -2 -1 
0 3 0 0 0 0 -2 0 
0 4 0 0 0 0 -1 1 
0 5 0 0 0 0 0 1 
1 0 0 0 2 2 -2 -1 
1 1 0 0 2 2 -2 0 
1 2 0 0 2 2 -1 1 
1 3 0 0 2 2 0 1 
1 4 0 0 2 2 0 0 
1 5 0 0 2 2 -1 -1 
2 0 0 0 0 2 -1 1 
2 1 0 0 0 2 0 1 
2 2 0 0 0 2 0 0 
2 3 0 0 0 2 -1 -1 
2 4 0 0 0 2 -2 -1 
2 5 0 0 0 2 -2 0 
end data

// Const elem: 2 5 0 0 0 2 -2 1 
begin data
0 3 0 0 0 0 -2 1 
1 1 0 0 2 2 -2 1 
1 4 0 0 2 2 0 0 
2 2 0 0 0 2 0 0 
2 5 0 0 0 2 -2 1 
end data

// Const elem: 2 5 0 0 0 4 -4 0 
begin data
0 1 0 0 0 0 -2 -2 
0 2 0 0 0 0 -4 -2 
0 3 0 0 0 0 -4 0 
0 4 0 0 0 0 -2 2 
0 5 0 0 0 0 0 2 
1 0 0 0 4 4 -4 -2 
1 1 0 0 4 4 -4 0 
1 2 0 0 4 4 -2 2 
1 3 0 0 4 4 0 2 
1 4 0 0 4 4 0 0 
1 5 0 0 4 4 -2 -2 
2 0 0 0 0 4 -2 2 
2 1 0 0 0 4 0 2 
2 2 0 0 0 4 0 0 
2 3 0 0 0 4 -2 -2 
2 4 0 0 0 4 -4 -2 
2 5 0 0 0 4 -4 0 
end data

end centralizer elements



==> anc/Geometry_Z3xZ6_1_2.txt <==
point group
3
6

ZMxZN
true

lattice label
Z3xZ6_1

begin twist
 0/1 0/1 1/3 -1/3
 0/1 1/6 0/1 -1/6
end twist

begin twist space group generators
1 0 0 0 1/3 2/3 0 0
0 1 0 0 2/3 1/3 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
3
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
6
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
0
0
next lattice vector
-1.
1.7320508076
0
0
0
0
next lattice vector
0
0
2.
0
0
0
next lattice vector
0
0
-1.
1.7320508076
0
0
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
-1.
1.7320508076
end lattice

allowed order of Wilson lines
1
1
1
1
1
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 3 0 0 0 0 0 0 
0 3 1 0 0 0 0 0 
0 3 0 0 0 0 1 0 
0 3 1 0 0 0 1 0 
new sector
1 0 0 0 1/3 2/3 0 0 
1 0 0 0 1/3 2/3 0 1 
new sector
1 1 0 0 0 1 0 0 
1 1 0 0 0 1 0 1 
1 1 0 0 0 2 -1 0 
1 1 0 0 0 4 -3 0 
new sector
1 2 0 0 -1/3 4/3 0 0 
1 2 0 1 -1/3 4/3 0 0 
1 2 0 0 -1/3 4/3 0 1 
1 2 0 1 -1/3 4/3 0 1 
1 2 0 2 -1/3 4/3 0 1 
new sector
1 3 0 0 -2/3 5/3 0 0 
1 3 1 0 -2/3 5/3 0 0 
1 3 0 -1 -2/3 8/3 0 0 
1 3 0 -3 -2/3 14/3 0 0 
new sector
1 4 0 0 -1 2 0 0 
1 4 0 1 -1 2 0 0 
new sector
1 5 0 0 -4/3 7/3 0 0 
new sector
2 0 0 0 -1/3 1/3 0 0 
2 0 0 0 -1/3 1/3 0 1 
new sector
2 1 0 0 -2/3 -1/3 0 0 
new sector
2 2 0 0 -1 -1 0 0 
2 2 0 1 -1 -1 0 0 
new sector
2 3 0 0 -4/3 -5/3 0 0 
2 3 1 0 -4/3 -5/3 0 0 
2 3 1 -1 -4/3 -2/3 0 0 
2 3 1 -3 -4/3 4/3 0 0 
new sector
2 4 0 0 -5/3 -7/3 0 0 
2 4 0 1 -5/3 -7/3 0 0 
2 4 0 0 -5/3 -7/3 0 1 
2 4 0 1 -5/3 -7/3 0 1 
2 4 0 2 -5/3 -7/3 0 1 
new sector
2 5 0 0 -2 -3 0 0 
2 5 0 0 -2 -3 0 1 
2 5 0 0 -2 -2 -1 1 
2 5 0 0 -2 0 -3 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 1/3 2/3 0 0 
0 1 0 0 2/3 1/3 0 0 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 2/3 1/3 0 0 
0 2 0 0 4/3 2/3 0 0 
0 3 0 0 2 1 0 0 
0 4 0 0 8/3 4/3 0 0 
0 5 0 0 10/3 5/3 0 0 
1 0 0 0 1/3 2/3 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 -1/3 4/3 0 0 
1 3 0 0 -2/3 5/3 0 0 
1 4 0 0 -1 2 0 0 
1 5 0 0 -4/3 7/3 0 0 
2 0 0 0 -1/3 1/3 0 0 
2 1 0 0 -2/3 -1/3 0 0 
2 2 0 0 -1 -1 0 0 
2 3 0 0 -4/3 -5/3 0 0 
2 4 0 0 -5/3 -7/3 0 0 
2 5 0 0 -2 -3 0 0 
end data

// Const elem: 0 3 1 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 3 1 0 2 1 0 0 
1 0 0 0 1/3 2/3 0 0 
1 3 1 0 -2/3 5/3 0 0 
2 0 0 0 -1/3 1/3 0 0 
2 3 1 0 -4/3 -5/3 0 0 
end data

// Const elem: 0 3 0 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 3 0 0 2 1 1 0 
1 1 0 0 0 1 1 0 
1 4 0 0 -1 2 0 0 
2 2 0 0 -1 -1 0 0 
2 5 0 0 -2 -3 1 0 
end data

// Const elem: 0 3 1 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 3 1 0 2 1 1 0 
end data

// Const elem: 1 0 0 0 1/3 2/3 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 1/3 2/3 0 0 
1 3 0 0 1/3 2/3 0 0 
2 0 0 0 -1/3 1/3 0 0 
2 3 0 0 -1/3 1/3 0 0 
end data

// Const elem: 1 0 0 0 1/3 2/3 0 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
1 0 0 0 1/3 2/3 0 1 
2 0 0 0 -1/3 1/3 1 1 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 3 0 0 0 0 0 0 
1 1 0 0 0 1 0 0 
1 4 0 0 0 1 0 0 
2 2 0 0 -1 0 0 0 
2 5 0 0 -1 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 1 
begin data
0 3 0 0 0 0 0 1 
1 1 0 0 0 1 0 1 
1 4 0 0 0 1 0 0 
2 2 0 0 -1 0 0 0 
2 5 0 0 -1 0 0 1 
end data

// Const elem: 1 1 0 0 0 2 -1 0 
begin data
0 3 0 0 0 0 -1 0 
1 1 0 0 0 2 -1 0 
1 4 0 0 0 2 0 0 
2 2 0 0 -2 0 0 0 
2 5 0 0 -2 0 -1 0 
end data

// Const elem: 1 1 0 0 0 4 -3 0 
begin data
0 3 0 0 0 0 -3 0 
1 1 0 0 0 4 -3 0 
1 4 0 0 0 4 0 0 
2 2 0 0 -4 0 0 0 
2 5 0 0 -4 0 -3 0 
end data

// Const elem: 1 2 0 0 -1/3 4/3 0 0 
begin data
0 3 0 0 0 0 0 0 
1 2 0 0 -1/3 4/3 0 0 
1 5 0 0 -1/3 4/3 0 0 
2 1 0 0 -5/3 -1/3 0 0 
2 4 0 0 -5/3 -1/3 0 0 
end data

// Const elem: 1 2 0 1 -1/3 4/3 0 0 
begin data
1 2 0 1 -1/3 4/3 0 0 
2 4 -1 0 -5/3 -1/3 0 0 
end data

// Const elem: 1 2 0 0 -1/3 4/3 0 1 
begin data
1 2 0 0 -1/3 4/3 0 1 
2 4 0 0 -5/3 -1/3 -1 0 
end data

// Const elem: 1 2 0 1 -1/3 4/3 0 1 
begin data
1 2 0 1 -1/3 4/3 0 1 
2 4 -1 0 -5/3 -1/3 -1 0 
end data

// Const elem: 1 2 0 2 -1/3 4/3 0 1 
begin data
1 2 0 2 -1/3 4/3 0 1 
2 4 -2 0 -5/3 -1/3 -1 0 
end data

// Const elem: 1 3 0 0 -2/3 5/3 0 0 
begin data
0 3 0 0 0 0 0 0 
1 0 0 0 -2/3 5/3 0 0 
1 3 0 0 -2/3 5/3 0 0 
2 0 0 0 -7/3 -2/3 0 0 
2 3 0 0 -7/3 -2/3 0 0 
end data

// Const elem: 1 3 1 0 -2/3 5/3 0 0 
begin data
0 3 1 0 0 0 0 0 
1 0 0 0 -2/3 5/3 0 0 
1 3 1 0 -2/3 5/3 0 0 
2 0 0 0 -7/3 -2/3 0 0 
2 3 1 0 -7/3 -2/3 0 0 
end data

// Const elem: 1 3 0 -1 -2/3 8/3 0 0 
begin data
0 3 0 -1 0 0 0 0 
1 0 0 0 -2/3 8/3 0 0 
1 3 0 -1 -2/3 8/3 0 0 
2 0 0 0 -10/3 -2/3 0 0 
2 3 0 -1 -10/3 -2/3 0 0 
end data

// Const elem: 1 3 0 -3 -2/3 14/3 0 0 
begin data
0 3 0 -3 0 0 0 0 
1 0 0 0 -2/3 14/3 0 0 
1 3 0 -3 -2/3 14/3 0 0 
2 0 0 0 -16/3 -2/3 0 0 
2 3 0 -3 -16/3 -2/3 0 0 
end data

// Const elem: 1 4 0 0 -1 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 0 0 0 0 0 0 
1 1 0 0 -1 2 0 0 
1 4 0 0 -1 2 0 0 
2 2 0 0 -3 -1 0 0 
2 5 0 0 -3 -1 0 0 
end data

// Const elem: 1 4 0 1 -1 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 4 0 1 -1 2 0 0 
2 2 1 1 -3 -1 0 0 
end data

// Const elem: 1 5 0 0 -4/3 7/3 0 0 
begin data
0 3 0 0 0 0 0 0 
1 2 0 0 -4/3 7/3 0 0 
1 5 0 0 -4/3 7/3 0 0 
2 1 0 0 -11/3 -4/3 0 0 
2 4 0 0 -11/3 -4/3 0 0 
end data

// Const elem: 2 0 0 0 -1/3 1/3 0 0 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 1/3 2/3 0 0 
1 3 0 0 1/3 2/3 0 0 
2 0 0 0 -1/3 1/3 0 0 
2 3 0 0 -1/3 1/3 0 0 
end data

// Const elem: 2 0 0 0 -1/3 1/3 0 1 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
1 0 0 0 1/3 2/3 -1 0 
2 0 0 0 -1/3 1/3 0 1 
end data

// Const elem: 2 1 0 0 -2/3 -1/3 0 0 
begin data
0 3 0 0 0 0 0 0 
1 2 0 0 -1/3 1/3 0 0 
1 5 0 0 -1/3 1/3 0 0 
2 1 0 0 -2/3 -1/3 0 0 
2 4 0 0 -2/3 -1/3 0 0 
end data

// Const elem: 2 2 0 0 -1 -1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 0 0 0 0 0 0 
1 1 0 0 -1 0 0 0 
1 4 0 0 -1 0 0 0 
2 2 0 0 -1 -1 0 0 
2 5 0 0 -1 -1 0 0 
end data

// Const elem: 2 2 0 1 -1 -1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 4 -1 0 -1 0 0 0 
2 2 0 1 -1 -1 0 0 
end data

// Const elem: 2 3 0 0 -4/3 -5/3 0 0 
begin data
0 3 0 0 0 0 0 0 
1 0 0 0 -5/3 -1/3 0 0 
1 3 0 0 -5/3 -1/3 0 0 
2 0 0 0 -4/3 -5/3 0 0 
2 3 0 0 -4/3 -5/3 0 0 
end data

// Const elem: 2 3 1 0 -4/3 -5/3 0 0 
begin data
0 3 1 0 0 0 0 0 
1 0 0 0 -5/3 -1/3 0 0 
1 3 1 0 -5/3 -1/3 0 0 
2 0 0 0 -4/3 -5/3 0 0 
2 3 1 0 -4/3 -5/3 0 0 
end data

// Const elem: 2 3 1 -1 -4/3 -2/3 0 0 
begin data
0 3 1 -1 0 0 0 0 
1 0 0 0 -2/3 2/3 0 0 
1 3 1 -1 -2/3 2/3 0 0 
2 0 0 0 -4/3 -2/3 0 0 
2 3 1 -1 -4/3 -2/3 0 0 
end data

// Const elem: 2 3 1 -3 -4/3 4/3 0 0 
begin data
0 3 1 -3 0 0 0 0 
1 0 0 0 4/3 8/3 0 0 
1 3 1 -3 4/3 8/3 0 0 
2 0 0 0 -4/3 4/3 0 0 
2 3 1 -3 -4/3 4/3 0 0 
end data

// Const elem: 2 4 0 0 -5/3 -7/3 0 0 
begin data
0 3 0 0 0 0 0 0 
1 2 0 0 -7/3 -2/3 0 0 
1 5 0 0 -7/3 -2/3 0 0 
2 1 0 0 -5/3 -7/3 0 0 
2 4 0 0 -5/3 -7/3 0 0 
end data

// Const elem: 2 4 0 1 -5/3 -7/3 0 0 
begin data
1 2 1 1 -7/3 -2/3 0 0 
2 4 0 1 -5/3 -7/3 0 0 
end data

// Const elem: 2 4 0 0 -5/3 -7/3 0 1 
begin data
1 2 0 0 -7/3 -2/3 1 1 
2 4 0 0 -5/3 -7/3 0 1 
end data

// Const elem: 2 4 0 1 -5/3 -7/3 0 1 
begin data
1 2 1 1 -7/3 -2/3 1 1 
2 4 0 1 -5/3 -7/3 0 1 
end data

// Const elem: 2 4 0 2 -5/3 -7/3 0 1 
begin data
1 2 2 2 -7/3 -2/3 1 1 
2 4 0 2 -5/3 -7/3 0 1 
end data

// Const elem: 2 5 0 0 -2 -3 0 0 
begin data
0 3 0 0 0 0 0 0 
1 1 0 0 -3 -1 0 0 
1 4 0 0 -3 -1 0 0 
2 2 0 0 -2 -3 0 0 
2 5 0 0 -2 -3 0 0 
end data

// Const elem: 2 5 0 0 -2 -3 0 1 
begin data
0 3 0 0 0 0 0 1 
1 1 0 0 -3 -1 0 1 
1 4 0 0 -3 -1 0 0 
2 2 0 0 -2 -3 0 0 
2 5 0 0 -2 -3 0 1 
end data

// Const elem: 2 5 0 0 -2 -2 -1 1 
begin data
0 3 0 0 0 0 -1 1 
1 1 0 0 -2 0 -1 1 
1 4 0 0 -2 0 0 0 
2 2 0 0 -2 -2 0 0 
2 5 0 0 -2 -2 -1 1 
end data

// Const elem: 2 5 0 0 -2 0 -3 1 
begin data
0 3 0 0 0 0 -3 1 
1 1 0 0 0 2 -3 1 
1 4 0 0 0 2 0 0 
2 2 0 0 -2 0 0 0 
2 5 0 0 -2 0 -3 1 
end data

end centralizer elements



==> anc/Geometry_Z3xZ6_2_1.txt <==
point group
3
6

ZMxZN
true

lattice label
Z3xZ6_2

begin twist
 0/1 0/1 1/3 -1/3
 0/1 1/6 0/1 -1/6
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
3
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
6
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
-2.
0
next lattice vector
2.
0
0
0
1.
1.7320508076
next lattice vector
2.
0
0
0
1.
-1.732050808
next lattice vector
1.
1.7320508076
0
0
-1.
1.7320508076
next lattice vector
0
0
3.4641016151
0
0
0
next lattice vector
0
0
-1.7320508076
3.
0
0
end lattice

allowed order of Wilson lines
1
1
1
1
3
3

begin identical WLs
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 0 0 1 0 0 0 
0 2 0 0 2 -1 0 0 
new sector
0 3 0 0 0 0 0 0 
0 3 1 0 0 0 0 0 
0 3 1 1 0 0 0 0 
0 3 1 1 1 0 0 0 
new sector
0 4 0 0 0 0 0 0 
0 4 0 0 1 1 0 0 
0 4 0 0 0 1 0 0 
new sector
0 5 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 2 
new sector
1 1 0 0 0 0 0 0 
1 1 0 1 0 0 0 0 
1 1 0 0 0 1 0 1 
1 1 0 0 0 2 0 2 
1 1 0 1 0 2 0 2 
1 1 0 0 0 4 0 4 
new sector
1 2 0 0 0 0 0 0 
1 2 0 0 2 -1 0 0 
1 2 0 0 1 0 0 0 
1 2 0 0 0 0 0 1 
1 2 0 0 2 -1 0 1 
1 2 0 0 1 0 0 1 
1 2 0 0 0 0 0 2 
1 2 0 0 2 -1 0 2 
1 2 0 0 1 0 0 2 
new sector
1 3 0 0 0 0 0 0 
1 3 0 0 1 0 0 0 
1 3 0 0 0 -1 0 1 
1 3 0 0 0 -2 0 2 
1 3 0 0 1 -2 0 2 
1 3 0 0 0 -4 0 4 
new sector
1 4 0 0 0 0 0 0 
1 4 0 0 0 0 0 1 
1 4 0 0 0 0 0 2 
new sector
1 5 0 0 0 0 0 0 
1 5 0 0 0 0 0 1 
1 5 0 0 0 0 0 2 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 2 
new sector
2 1 0 0 0 0 0 0 
2 1 0 0 0 0 0 1 
2 1 0 0 0 0 0 2 
new sector
2 2 0 0 0 0 0 0 
2 2 0 0 0 0 0 1 
2 2 0 0 0 0 0 2 
new sector
2 3 0 0 0 0 0 0 
2 3 0 0 1 0 0 0 
2 3 0 0 0 -1 0 1 
2 3 0 0 0 -2 0 2 
2 3 0 0 1 -2 0 2 
2 3 0 0 0 -4 0 4 
new sector
2 4 0 0 0 0 0 0 
2 4 0 0 0 1 0 0 
2 4 0 0 1 1 0 0 
2 4 0 0 0 0 0 1 
2 4 0 0 0 1 0 1 
2 4 0 0 1 1 0 1 
2 4 0 0 0 0 0 2 
2 4 0 0 0 1 0 2 
2 4 0 0 1 1 0 2 
new sector
2 5 0 0 0 0 0 0 
2 5 0 -1 0 0 0 0 
2 5 0 0 0 -1 0 1 
2 5 0 0 0 -2 0 2 
2 5 0 -1 0 -2 0 2 
2 5 0 0 0 -4 0 4 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 0 1 0 0 0 
0 4 0 -1 1 1 0 0 
end data

// Const elem: 0 2 0 0 2 -1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 0 2 -1 0 0 
0 4 1 -2 2 1 0 0 
1 0 -1 -1 2 0 0 0 
1 2 2 -1 1 -1 0 0 
1 4 0 0 1 1 0 0 
2 0 1 -2 1 0 0 0 
2 2 1 1 0 -1 0 0 
2 4 -1 -1 3 1 0 0 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 0 3 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 1 0 0 0 0 0 
end data

// Const elem: 0 3 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 1 1 0 0 0 0 
1 1 1 1 -1 -1 0 0 
1 4 0 0 1 1 0 0 
2 2 1 1 0 -1 0 0 
2 5 0 0 0 1 0 0 
end data

// Const elem: 0 3 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 1 1 1 0 0 0 
1 0 0 0 0 0 0 0 
1 3 1 1 1 0 0 0 
2 0 0 0 0 0 0 0 
2 3 1 1 1 0 0 0 
end data

// Const elem: 0 4 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 0 4 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 0 -1 0 0 
0 4 0 0 1 1 0 0 
1 0 0 0 0 0 0 0 
1 2 1 1 0 -1 0 0 
1 4 0 0 1 1 0 0 
2 0 0 0 0 0 0 0 
2 2 1 1 0 -1 0 0 
2 4 0 0 1 1 0 0 
end data

// Const elem: 0 4 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 0 0 0 0 
0 4 0 0 0 1 0 0 
end data

// Const elem: 0 5 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 1 1 0 0 0 
0 0 -1 -1 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 1 1 1 0 0 0 
0 0 -1 -1 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
1 4 0 0 0 0 0 1 
1 5 0 0 0 0 0 1 
2 0 0 0 0 0 -1 0 
2 1 0 0 0 0 -1 0 
2 2 0 0 0 0 -1 0 
2 3 0 0 0 0 -1 0 
2 4 0 0 0 0 -1 0 
2 5 0 0 0 0 -1 0 
end data

// Const elem: 1 0 0 0 0 0 0 2 
begin data
0 0 1 1 1 0 0 0 
0 0 -1 -1 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 2 
1 1 0 0 0 0 0 2 
1 2 0 0 0 0 0 2 
1 3 0 0 0 0 0 2 
1 4 0 0 0 0 0 2 
1 5 0 0 0 0 0 2 
2 0 0 0 0 0 -2 0 
2 1 0 0 0 0 -2 0 
2 2 0 0 0 0 -2 0 
2 3 0 0 0 0 -2 0 
2 4 0 0 0 0 -2 0 
2 5 0 0 0 0 -2 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 1 0 0 0 0 
begin data
0 3 -1 0 1 2 0 0 
1 1 0 1 0 0 0 0 
1 4 -1 -1 1 2 0 0 
2 2 0 0 1 1 0 0 
2 5 -1 0 0 1 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 1 
begin data
0 3 -1 -1 0 2 0 0 
1 1 0 0 0 1 0 1 
1 4 -1 -1 0 1 0 1 
2 2 -1 -1 1 2 -1 0 
2 5 0 0 -1 0 -1 0 
end data

// Const elem: 1 1 0 0 0 2 0 2 
begin data
0 1 0 -1 1 2 0 0 
0 2 -1 -2 1 4 0 0 
0 3 -2 -2 0 4 0 0 
0 4 -2 -1 -1 2 0 0 
0 5 -1 0 -1 0 0 0 
1 0 1 0 -1 0 0 2 
1 1 0 0 0 2 0 2 
1 2 -2 -1 1 4 0 2 
1 3 -3 -2 1 4 0 2 
1 4 -2 -2 0 2 0 2 
1 5 0 -1 -1 0 0 2 
2 0 0 1 -1 0 -2 0 
2 1 -1 0 1 2 -2 0 
2 2 -2 -2 2 4 -2 0 
2 3 -2 -3 1 4 -2 0 
2 4 -1 -2 -1 2 -2 0 
2 5 0 0 -2 0 -2 0 
end data

// Const elem: 1 1 0 1 0 2 0 2 
begin data
0 3 -3 -2 1 6 0 0 
1 1 0 1 0 2 0 2 
1 4 -3 -3 1 4 0 2 
2 2 -2 -2 3 5 -2 0 
2 5 -1 0 -2 1 -2 0 
end data

// Const elem: 1 1 0 0 0 4 0 4 
begin data
0 1 0 -2 2 4 0 0 
0 2 -2 -4 2 8 0 0 
0 3 -4 -4 0 8 0 0 
0 4 -4 -2 -2 4 0 0 
0 5 -2 0 -2 0 0 0 
1 0 2 0 -2 0 0 4 
1 1 0 0 0 4 0 4 
1 2 -4 -2 2 8 0 4 
1 3 -6 -4 2 8 0 4 
1 4 -4 -4 0 4 0 4 
1 5 0 -2 -2 0 0 4 
2 0 0 2 -2 0 -4 0 
2 1 -2 0 2 4 -4 0 
2 2 -4 -4 4 8 -4 0 
2 3 -4 -6 2 8 -4 0 
2 4 -2 -4 -2 4 -4 0 
2 5 0 0 -4 0 -4 0 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 0 2 -1 0 0 
begin data
0 2 -1 2 1 -1 0 0 
0 4 -1 -1 3 1 0 0 
1 0 -2 1 1 0 0 0 
1 2 0 0 2 -1 0 0 
1 4 0 0 1 1 0 0 
2 0 -1 -1 2 0 0 0 
2 2 1 1 0 -1 0 0 
2 4 -2 1 2 1 0 0 
end data

// Const elem: 1 2 0 0 1 0 0 0 
begin data
1 2 0 0 1 0 0 0 
2 4 -1 0 1 1 0 0 
end data

// Const elem: 1 2 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
1 4 0 0 0 0 0 1 
1 5 0 0 0 0 0 1 
2 0 0 0 0 0 -1 0 
2 1 0 0 0 0 -1 0 
2 2 0 0 0 0 -1 0 
2 3 0 0 0 0 -1 0 
2 4 0 0 0 0 -1 0 
2 5 0 0 0 0 -1 0 
end data

// Const elem: 1 2 0 0 2 -1 0 1 
begin data
0 2 -1 2 1 -1 0 0 
0 4 -1 -1 3 1 0 0 
1 0 -2 1 1 0 0 1 
1 2 0 0 2 -1 0 1 
1 4 0 0 1 1 0 1 
2 0 -1 -1 2 0 -1 0 
2 2 1 1 0 -1 -1 0 
2 4 -2 1 2 1 -1 0 
end data

// Const elem: 1 2 0 0 1 0 0 1 
begin data
1 2 0 0 1 0 0 1 
2 4 -1 0 1 1 -1 0 
end data

// Const elem: 1 2 0 0 0 0 0 2 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 2 
1 1 0 0 0 0 0 2 
1 2 0 0 0 0 0 2 
1 3 0 0 0 0 0 2 
1 4 0 0 0 0 0 2 
1 5 0 0 0 0 0 2 
2 0 0 0 0 0 -2 0 
2 1 0 0 0 0 -2 0 
2 2 0 0 0 0 -2 0 
2 3 0 0 0 0 -2 0 
2 4 0 0 0 0 -2 0 
2 5 0 0 0 0 -2 0 
end data

// Const elem: 1 2 0 0 2 -1 0 2 
begin data
0 2 -1 2 1 -1 0 0 
0 4 -1 -1 3 1 0 0 
1 0 -2 1 1 0 0 2 
1 2 0 0 2 -1 0 2 
1 4 0 0 1 1 0 2 
2 0 -1 -1 2 0 -2 0 
2 2 1 1 0 -1 -2 0 
2 4 -2 1 2 1 -2 0 
end data

// Const elem: 1 2 0 0 1 0 0 2 
begin data
1 2 0 0 1 0 0 2 
2 4 -1 0 1 1 -2 0 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 1 3 0 0 1 0 0 0 
begin data
0 3 -1 1 1 0 0 0 
1 0 -1 1 0 0 0 0 
1 3 0 0 1 0 0 0 
2 0 -1 0 1 0 0 0 
2 3 0 1 0 0 0 0 
end data

// Const elem: 1 3 0 0 0 -1 0 1 
begin data
0 3 -1 1 0 -1 0 0 
1 0 -1 1 0 0 0 1 
1 3 0 0 0 -1 0 1 
2 0 -1 0 1 0 -1 0 
2 3 0 1 -1 -1 -1 0 
end data

// Const elem: 1 3 0 0 0 -2 0 2 
begin data
0 1 -1 1 -1 0 0 0 
0 2 -2 2 -1 -1 0 0 
0 3 -2 2 0 -2 0 0 
0 4 -1 1 1 -2 0 0 
0 5 0 0 1 -1 0 0 
1 0 -2 2 0 0 0 2 
1 1 -3 1 1 0 0 2 
1 2 -2 0 1 -1 0 2 
1 3 0 0 0 -2 0 2 
1 4 1 1 -1 -2 0 2 
1 5 0 2 -1 -1 0 2 
2 0 -2 0 2 0 -2 0 
2 1 -1 -1 1 0 -2 0 
2 2 0 0 -1 -1 -2 0 
2 3 0 2 -2 -2 -2 0 
2 4 -1 3 -1 -2 -2 0 
2 5 -2 2 1 -1 -2 0 
end data

// Const elem: 1 3 0 0 1 -2 0 2 
begin data
0 3 -3 3 1 -2 0 0 
1 0 -3 3 0 0 0 2 
1 3 0 0 1 -2 0 2 
2 0 -3 0 3 0 -2 0 
2 3 0 3 -2 -2 -2 0 
end data

// Const elem: 1 3 0 0 0 -4 0 4 
begin data
0 1 -2 2 -2 0 0 0 
0 2 -4 4 -2 -2 0 0 
0 3 -4 4 0 -4 0 0 
0 4 -2 2 2 -4 0 0 
0 5 0 0 2 -2 0 0 
1 0 -4 4 0 0 0 4 
1 1 -6 2 2 0 0 4 
1 2 -4 0 2 -2 0 4 
1 3 0 0 0 -4 0 4 
1 4 2 2 -2 -4 0 4 
1 5 0 4 -2 -2 0 4 
2 0 -4 0 4 0 -4 0 
2 1 -2 -2 2 0 -4 0 
2 2 0 0 -2 -2 -4 0 
2 3 0 4 -4 -4 -4 0 
2 4 -2 6 -2 -4 -4 0 
2 5 -4 4 2 -2 -4 0 
end data

// Const elem: 1 4 0 0 0 0 0 0 
begin data
0 0 0 -1 1 0 0 0 
0 0 1 -1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 1 4 0 0 0 0 0 1 
begin data
0 0 0 -1 1 0 0 0 
0 0 1 -1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
1 4 0 0 0 0 0 1 
1 5 0 0 0 0 0 1 
2 0 0 0 0 0 -1 0 
2 1 0 0 0 0 -1 0 
2 2 0 0 0 0 -1 0 
2 3 0 0 0 0 -1 0 
2 4 0 0 0 0 -1 0 
2 5 0 0 0 0 -1 0 
end data

// Const elem: 1 4 0 0 0 0 0 2 
begin data
0 0 0 -1 1 0 0 0 
0 0 1 -1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 2 
1 1 0 0 0 0 0 2 
1 2 0 0 0 0 0 2 
1 3 0 0 0 0 0 2 
1 4 0 0 0 0 0 2 
1 5 0 0 0 0 0 2 
2 0 0 0 0 0 -2 0 
2 1 0 0 0 0 -2 0 
2 2 0 0 0 0 -2 0 
2 3 0 0 0 0 -2 0 
2 4 0 0 0 0 -2 0 
2 5 0 0 0 0 -2 0 
end data

// Const elem: 1 5 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 1 5 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
1 4 0 0 0 0 0 1 
1 5 0 0 0 0 0 1 
2 0 0 0 0 0 -1 0 
2 1 0 0 0 0 -1 0 
2 2 0 0 0 0 -1 0 
2 3 0 0 0 0 -1 0 
2 4 0 0 0 0 -1 0 
2 5 0 0 0 0 -1 0 
end data

// Const elem: 1 5 0 0 0 0 0 2 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 2 
1 1 0 0 0 0 0 2 
1 2 0 0 0 0 0 2 
1 3 0 0 0 0 0 2 
1 4 0 0 0 0 0 2 
1 5 0 0 0 0 0 2 
2 0 0 0 0 0 -2 0 
2 1 0 0 0 0 -2 0 
2 2 0 0 0 0 -2 0 
2 3 0 0 0 0 -2 0 
2 4 0 0 0 0 -2 0 
2 5 0 0 0 0 -2 0 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 -1 -1 0 1 0 0 
0 0 1 1 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 0 1 
begin data
0 0 -1 -1 0 1 0 0 
0 0 1 1 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 1 
1 3 0 0 0 0 1 1 
1 4 0 0 0 0 1 1 
1 5 0 0 0 0 1 1 
2 0 0 0 0 0 0 1 
2 1 0 0 0 0 0 1 
2 2 0 0 0 0 0 1 
2 3 0 0 0 0 0 1 
2 4 0 0 0 0 0 1 
2 5 0 0 0 0 0 1 
end data

// Const elem: 2 0 0 0 0 0 0 2 
begin data
0 0 -1 -1 0 1 0 0 
0 0 1 1 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 2 2 
1 1 0 0 0 0 2 2 
1 2 0 0 0 0 2 2 
1 3 0 0 0 0 2 2 
1 4 0 0 0 0 2 2 
1 5 0 0 0 0 2 2 
2 0 0 0 0 0 0 2 
2 1 0 0 0 0 0 2 
2 2 0 0 0 0 0 2 
2 3 0 0 0 0 0 2 
2 4 0 0 0 0 0 2 
2 5 0 0 0 0 0 2 
end data

// Const elem: 2 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 2 1 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 1 
1 3 0 0 0 0 1 1 
1 4 0 0 0 0 1 1 
1 5 0 0 0 0 1 1 
2 0 0 0 0 0 0 1 
2 1 0 0 0 0 0 1 
2 2 0 0 0 0 0 1 
2 3 0 0 0 0 0 1 
2 4 0 0 0 0 0 1 
2 5 0 0 0 0 0 1 
end data

// Const elem: 2 1 0 0 0 0 0 2 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 2 2 
1 1 0 0 0 0 2 2 
1 2 0 0 0 0 2 2 
1 3 0 0 0 0 2 2 
1 4 0 0 0 0 2 2 
1 5 0 0 0 0 2 2 
2 0 0 0 0 0 0 2 
2 1 0 0 0 0 0 2 
2 2 0 0 0 0 0 2 
2 3 0 0 0 0 0 2 
2 4 0 0 0 0 0 2 
2 5 0 0 0 0 0 2 
end data

// Const elem: 2 2 0 0 0 0 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 -1 0 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 2 2 0 0 0 0 0 1 
begin data
0 0 -1 1 0 0 0 0 
0 0 -1 0 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 1 
1 3 0 0 0 0 1 1 
1 4 0 0 0 0 1 1 
1 5 0 0 0 0 1 1 
2 0 0 0 0 0 0 1 
2 1 0 0 0 0 0 1 
2 2 0 0 0 0 0 1 
2 3 0 0 0 0 0 1 
2 4 0 0 0 0 0 1 
2 5 0 0 0 0 0 1 
end data

// Const elem: 2 2 0 0 0 0 0 2 
begin data
0 0 -1 1 0 0 0 0 
0 0 -1 0 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 2 2 
1 1 0 0 0 0 2 2 
1 2 0 0 0 0 2 2 
1 3 0 0 0 0 2 2 
1 4 0 0 0 0 2 2 
1 5 0 0 0 0 2 2 
2 0 0 0 0 0 0 2 
2 1 0 0 0 0 0 2 
2 2 0 0 0 0 0 2 
2 3 0 0 0 0 0 2 
2 4 0 0 0 0 0 2 
2 5 0 0 0 0 0 2 
end data

// Const elem: 2 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 2 3 0 0 1 0 0 0 
begin data
0 3 1 -1 1 0 0 0 
1 0 0 -1 1 0 0 0 
1 3 1 0 0 0 0 0 
2 0 1 -1 0 0 0 0 
2 3 0 0 1 0 0 0 
end data

// Const elem: 2 3 0 0 0 -1 0 1 
begin data
0 3 1 -1 0 -1 0 0 
1 0 0 -1 1 0 1 1 
1 3 1 0 -1 -1 1 1 
2 0 1 -1 0 0 0 1 
2 3 0 0 0 -1 0 1 
end data

// Const elem: 2 3 0 0 0 -2 0 2 
begin data
0 1 -1 -1 1 0 0 0 
0 2 0 -2 1 -1 0 0 
0 3 2 -2 0 -2 0 0 
0 4 3 -1 -1 -2 0 0 
0 5 2 0 -1 -1 0 0 
1 0 0 -2 2 0 2 2 
1 1 1 -3 1 0 2 2 
1 2 2 -2 -1 -1 2 2 
1 3 2 0 -2 -2 2 2 
1 4 1 1 -1 -2 2 2 
1 5 0 0 1 -1 2 2 
2 0 2 -2 0 0 0 2 
2 1 1 -1 -1 0 0 2 
2 2 0 0 -1 -1 0 2 
2 3 0 0 0 -2 0 2 
2 4 1 -1 1 -2 0 2 
2 5 2 -2 1 -1 0 2 
end data

// Const elem: 2 3 0 0 1 -2 0 2 
begin data
0 3 3 -3 1 -2 0 0 
1 0 0 -3 3 0 2 2 
1 3 3 0 -2 -2 2 2 
2 0 3 -3 0 0 0 2 
2 3 0 0 1 -2 0 2 
end data

// Const elem: 2 3 0 0 0 -4 0 4 
begin data
0 1 -2 -2 2 0 0 0 
0 2 0 -4 2 -2 0 0 
0 3 4 -4 0 -4 0 0 
0 4 6 -2 -2 -4 0 0 
0 5 4 0 -2 -2 0 0 
1 0 0 -4 4 0 4 4 
1 1 2 -6 2 0 4 4 
1 2 4 -4 -2 -2 4 4 
1 3 4 0 -4 -4 4 4 
1 4 2 2 -2 -4 4 4 
1 5 0 0 2 -2 4 4 
2 0 4 -4 0 0 0 4 
2 1 2 -2 -2 0 0 4 
2 2 0 0 -2 -2 0 4 
2 3 0 0 0 -4 0 4 
2 4 2 -2 2 -4 0 4 
2 5 4 -4 2 -2 0 4 
end data

// Const elem: 2 4 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 2 4 0 0 0 1 0 0 
begin data
1 2 0 1 0 0 0 0 
2 4 0 0 0 1 0 0 
end data

// Const elem: 2 4 0 0 1 1 0 0 
begin data
0 2 1 1 0 -1 0 0 
0 4 0 0 1 1 0 0 
1 0 0 0 0 0 0 0 
1 2 1 1 0 -1 0 0 
1 4 0 0 1 1 0 0 
2 0 0 0 0 0 0 0 
2 2 1 1 0 -1 0 0 
2 4 0 0 1 1 0 0 
end data

// Const elem: 2 4 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 1 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 1 
1 3 0 0 0 0 1 1 
1 4 0 0 0 0 1 1 
1 5 0 0 0 0 1 1 
2 0 0 0 0 0 0 1 
2 1 0 0 0 0 0 1 
2 2 0 0 0 0 0 1 
2 3 0 0 0 0 0 1 
2 4 0 0 0 0 0 1 
2 5 0 0 0 0 0 1 
end data

// Const elem: 2 4 0 0 0 1 0 1 
begin data
1 2 0 1 0 0 1 1 
2 4 0 0 0 1 0 1 
end data

// Const elem: 2 4 0 0 1 1 0 1 
begin data
0 2 1 1 0 -1 0 0 
0 4 0 0 1 1 0 0 
1 0 0 0 0 0 1 1 
1 2 1 1 0 -1 1 1 
1 4 0 0 1 1 1 1 
2 0 0 0 0 0 0 1 
2 2 1 1 0 -1 0 1 
2 4 0 0 1 1 0 1 
end data

// Const elem: 2 4 0 0 0 0 0 2 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 2 2 
1 1 0 0 0 0 2 2 
1 2 0 0 0 0 2 2 
1 3 0 0 0 0 2 2 
1 4 0 0 0 0 2 2 
1 5 0 0 0 0 2 2 
2 0 0 0 0 0 0 2 
2 1 0 0 0 0 0 2 
2 2 0 0 0 0 0 2 
2 3 0 0 0 0 0 2 
2 4 0 0 0 0 0 2 
2 5 0 0 0 0 0 2 
end data

// Const elem: 2 4 0 0 0 1 0 2 
begin data
1 2 0 1 0 0 2 2 
2 4 0 0 0 1 0 2 
end data

// Const elem: 2 4 0 0 1 1 0 2 
begin data
0 2 1 1 0 -1 0 0 
0 4 0 0 1 1 0 0 
1 0 0 0 0 0 2 2 
1 2 1 1 0 -1 2 2 
1 4 0 0 1 1 2 2 
2 0 0 0 0 0 0 2 
2 2 1 1 0 -1 0 2 
2 4 0 0 1 1 0 2 
end data

// Const elem: 2 5 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
end data

// Const elem: 2 5 0 -1 0 0 0 0 
begin data
0 3 -1 -2 1 2 0 0 
1 1 0 -1 1 1 0 0 
1 4 -1 -1 0 1 0 0 
2 2 -1 -1 1 2 0 0 
2 5 0 -1 0 0 0 0 
end data

// Const elem: 2 5 0 0 0 -1 0 1 
begin data
0 3 -1 -1 0 0 0 0 
1 1 -1 -1 1 1 1 1 
1 4 0 0 -1 -1 1 1 
2 2 -1 -1 0 1 0 1 
2 5 0 0 0 -1 0 1 
end data

// Const elem: 2 5 0 0 0 -2 0 2 
begin data
0 1 -2 -1 1 2 0 0 
0 2 -3 -2 1 2 0 0 
0 3 -2 -2 0 0 0 0 
0 4 0 -1 -1 -2 0 0 
0 5 1 0 -1 -2 0 0 
1 0 -1 0 1 0 2 2 
1 1 -2 -2 2 2 2 2 
1 2 -2 -3 1 2 2 2 
1 3 -1 -2 -1 0 2 2 
1 4 0 0 -2 -2 2 2 
1 5 0 1 -1 -2 2 2 
2 0 0 -1 1 0 0 2 
2 1 -1 -2 1 2 0 2 
2 2 -2 -2 0 2 0 2 
2 3 -2 -1 -1 0 0 2 
2 4 -1 0 -1 -2 0 2 
2 5 0 0 0 -2 0 2 
end data

// Const elem: 2 5 0 -1 0 -2 0 2 
begin data
0 3 -3 -4 1 2 0 0 
1 1 -2 -3 3 3 2 2 
1 4 -1 -1 -2 -1 2 2 
2 2 -3 -3 1 4 0 2 
2 5 0 -1 0 -2 0 2 
end data

// Const elem: 2 5 0 0 0 -4 0 4 
begin data
0 1 -4 -2 2 4 0 0 
0 2 -6 -4 2 4 0 0 
0 3 -4 -4 0 0 0 0 
0 4 0 -2 -2 -4 0 0 
0 5 2 0 -2 -4 0 0 
1 0 -2 0 2 0 4 4 
1 1 -4 -4 4 4 4 4 
1 2 -4 -6 2 4 4 4 
1 3 -2 -4 -2 0 4 4 
1 4 0 0 -4 -4 4 4 
1 5 0 2 -2 -4 4 4 
2 0 0 -2 2 0 0 4 
2 1 -2 -4 2 4 0 4 
2 2 -4 -4 0 4 0 4 
2 3 -4 -2 -2 0 0 4 
2 4 -2 0 -2 -4 0 4 
2 5 0 0 0 -4 0 4 
end data

end centralizer elements



==> anc/Geometry_Z3xZ6_2_2.txt <==
point group
3
6

ZMxZN
true

lattice label
Z3xZ6_2

begin twist
 0/1 0/1 1/3 -1/3
 0/1 1/6 0/1 -1/6
end twist

begin twist space group generators
1 0 0 0 0 0 1/3 2/3
0 1 0 0 0 0 2/3 1/3
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
3
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
6
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
-2.
0
next lattice vector
2.
0
0
0
1.
1.7320508076
next lattice vector
2.
0
0
0
1.
-1.732050808
next lattice vector
1.
1.7320508076
0
0
-1.
1.7320508076
next lattice vector
0
0
3.4641016151
0
0
0
next lattice vector
0
0
-1.7320508076
3.
0
0
end lattice

allowed order of Wilson lines
1
1
1
1
1
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 3 0 0 0 0 0 0 
0 3 1 0 0 0 0 0 
0 3 1 1 0 0 0 0 
0 3 1 1 1 0 0 0 
new sector
1 0 0 0 0 0 1/3 2/3 
new sector
1 1 0 0 0 0 0 1 
1 1 0 1 0 0 0 1 
1 1 0 0 0 1 0 2 
1 1 0 0 0 3 0 4 
new sector
1 2 0 0 0 0 -1/3 4/3 
1 2 0 0 2 -1 -1/3 4/3 
1 2 0 0 1 0 -1/3 4/3 
1 2 0 0 3 -1 -1/3 4/3 
1 2 0 0 5 -2 -1/3 4/3 
new sector
1 3 0 0 0 0 -2/3 5/3 
1 3 0 0 1 0 -2/3 5/3 
1 3 0 0 1 -1 -2/3 8/3 
1 3 0 0 1 -3 -2/3 14/3 
new sector
1 4 0 0 0 0 -1 2 
new sector
1 5 0 0 0 0 -4/3 7/3 
new sector
2 0 0 0 0 0 -1/3 1/3 
new sector
2 1 0 0 0 0 -2/3 -1/3 
new sector
2 2 0 0 0 0 -1 -1 
new sector
2 3 0 0 0 0 -4/3 -5/3 
2 3 0 0 1 0 -4/3 -5/3 
2 3 0 0 0 -1 -4/3 -2/3 
2 3 0 0 0 -3 -4/3 4/3 
new sector
2 4 0 0 0 0 -5/3 -7/3 
2 4 0 0 0 1 -5/3 -7/3 
2 4 0 0 1 0 -5/3 -7/3 
2 4 0 0 1 1 -5/3 -7/3 
2 4 0 0 1 2 -5/3 -7/3 
new sector
2 5 0 0 0 0 -2 -3 
2 5 0 -1 0 0 -2 -3 
2 5 0 -1 0 -1 -2 -2 
2 5 0 -1 0 -3 -2 0 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 1/3 2/3 
0 1 0 0 0 0 2/3 1/3 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 2/3 1/3 
0 2 0 0 0 0 4/3 2/3 
0 3 0 0 0 0 2 1 
0 4 0 0 0 0 8/3 4/3 
0 5 0 0 0 0 10/3 5/3 
1 0 0 0 0 0 1/3 2/3 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 -1/3 4/3 
1 3 0 0 0 0 -2/3 5/3 
1 4 0 0 0 0 -1 2 
1 5 0 0 0 0 -4/3 7/3 
2 0 0 0 0 0 -1/3 1/3 
2 1 0 0 0 0 -2/3 -1/3 
2 2 0 0 0 0 -1 -1 
2 3 0 0 0 0 -4/3 -5/3 
2 4 0 0 0 0 -5/3 -7/3 
2 5 0 0 0 0 -2 -3 
end data

// Const elem: 0 3 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 1 0 0 0 2 1 
end data

// Const elem: 0 3 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 1 1 0 0 2 1 
1 1 1 1 -1 -1 0 1 
1 4 0 0 1 1 -1 2 
2 2 1 1 0 -1 -1 -1 
2 5 0 0 0 1 -2 -3 
end data

// Const elem: 0 3 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 1 1 1 0 2 1 
1 0 0 0 0 0 1/3 2/3 
1 3 1 1 1 0 -2/3 5/3 
2 0 0 0 0 0 -1/3 1/3 
2 3 1 1 1 0 -4/3 -5/3 
end data

// Const elem: 1 0 0 0 0 0 1/3 2/3 
begin data
0 0 1 1 1 0 0 0 
0 0 -1 -1 0 1 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1/3 2/3 
1 3 0 0 0 0 1/3 2/3 
2 0 0 0 0 0 -1/3 1/3 
2 3 0 0 0 0 -1/3 1/3 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 3 0 0 0 0 0 0 
1 1 0 0 0 0 0 1 
1 4 0 0 0 0 0 1 
2 2 0 0 0 0 -1 0 
2 5 0 0 0 0 -1 0 
end data

// Const elem: 1 1 0 1 0 0 0 1 
begin data
0 3 -1 0 1 2 0 0 
1 1 0 1 0 0 0 1 
1 4 -1 -1 1 2 0 1 
2 2 0 0 1 1 -1 0 
2 5 -1 0 0 1 -1 0 
end data

// Const elem: 1 1 0 0 0 1 0 2 
begin data
0 3 -1 -1 0 2 0 0 
1 1 0 0 0 1 0 2 
1 4 -1 -1 0 1 0 2 
2 2 -1 -1 1 2 -2 0 
2 5 0 0 -1 0 -2 0 
end data

// Const elem: 1 1 0 0 0 3 0 4 
begin data
0 3 -3 -3 0 6 0 0 
1 1 0 0 0 3 0 4 
1 4 -3 -3 0 3 0 4 
2 2 -3 -3 3 6 -4 0 
2 5 0 0 -3 0 -4 0 
end data

// Const elem: 1 2 0 0 0 0 -1/3 4/3 
begin data
0 3 0 0 0 0 0 0 
1 2 0 0 0 0 -1/3 4/3 
1 5 0 0 0 0 -1/3 4/3 
2 1 0 0 0 0 -5/3 -1/3 
2 4 0 0 0 0 -5/3 -1/3 
end data

// Const elem: 1 2 0 0 2 -1 -1/3 4/3 
begin data
1 2 0 0 2 -1 -1/3 4/3 
2 4 -2 1 2 1 -5/3 -1/3 
end data

// Const elem: 1 2 0 0 1 0 -1/3 4/3 
begin data
1 2 0 0 1 0 -1/3 4/3 
2 4 -1 0 1 1 -5/3 -1/3 
end data

// Const elem: 1 2 0 0 3 -1 -1/3 4/3 
begin data
1 2 0 0 3 -1 -1/3 4/3 
2 4 -3 1 3 2 -5/3 -1/3 
end data

// Const elem: 1 2 0 0 5 -2 -1/3 4/3 
begin data
1 2 0 0 5 -2 -1/3 4/3 
2 4 -5 2 5 3 -5/3 -1/3 
end data

// Const elem: 1 3 0 0 0 0 -2/3 5/3 
begin data
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 -2/3 5/3 
1 3 0 0 0 0 -2/3 5/3 
2 0 0 0 0 0 -7/3 -2/3 
2 3 0 0 0 0 -7/3 -2/3 
end data

// Const elem: 1 3 0 0 1 0 -2/3 5/3 
begin data
0 3 -1 1 1 0 0 0 
1 0 -1 1 0 0 -2/3 5/3 
1 3 0 0 1 0 -2/3 5/3 
2 0 -1 0 1 0 -7/3 -2/3 
2 3 0 1 0 0 -7/3 -2/3 
end data

// Const elem: 1 3 0 0 1 -1 -2/3 8/3 
begin data
0 3 -2 2 1 -1 0 0 
1 0 -2 2 0 0 -2/3 8/3 
1 3 0 0 1 -1 -2/3 8/3 
2 0 -2 0 2 0 -10/3 -2/3 
2 3 0 2 -1 -1 -10/3 -2/3 
end data

// Const elem: 1 3 0 0 1 -3 -2/3 14/3 
begin data
0 3 -4 4 1 -3 0 0 
1 0 -4 4 0 0 -2/3 14/3 
1 3 0 0 1 -3 -2/3 14/3 
2 0 -4 0 4 0 -16/3 -2/3 
2 3 0 4 -3 -3 -16/3 -2/3 
end data

// Const elem: 1 4 0 0 0 0 -1 2 
begin data
0 0 0 -1 1 0 0 0 
0 0 1 -1 0 0 0 0 
0 3 0 0 0 0 0 0 
1 1 0 0 0 0 -1 2 
1 4 0 0 0 0 -1 2 
2 2 0 0 0 0 -3 -1 
2 5 0 0 0 0 -3 -1 
end data

// Const elem: 1 5 0 0 0 0 -4/3 7/3 
begin data
0 3 0 0 0 0 0 0 
1 2 0 0 0 0 -4/3 7/3 
1 5 0 0 0 0 -4/3 7/3 
2 1 0 0 0 0 -11/3 -4/3 
2 4 0 0 0 0 -11/3 -4/3 
end data

// Const elem: 2 0 0 0 0 0 -1/3 1/3 
begin data
0 0 -1 -1 0 1 0 0 
0 0 1 1 1 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1/3 2/3 
1 3 0 0 0 0 1/3 2/3 
2 0 0 0 0 0 -1/3 1/3 
2 3 0 0 0 0 -1/3 1/3 
end data

// Const elem: 2 1 0 0 0 0 -2/3 -1/3 
begin data
0 3 0 0 0 0 0 0 
1 2 0 0 0 0 -1/3 1/3 
1 5 0 0 0 0 -1/3 1/3 
2 1 0 0 0 0 -2/3 -1/3 
2 4 0 0 0 0 -2/3 -1/3 
end data

// Const elem: 2 2 0 0 0 0 -1 -1 
begin data
0 0 -1 1 0 0 0 0 
0 0 -1 0 1 0 0 0 
0 3 0 0 0 0 0 0 
1 1 0 0 0 0 -1 0 
1 4 0 0 0 0 -1 0 
2 2 0 0 0 0 -1 -1 
2 5 0 0 0 0 -1 -1 
end data

// Const elem: 2 3 0 0 0 0 -4/3 -5/3 
begin data
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 -5/3 -1/3 
1 3 0 0 0 0 -5/3 -1/3 
2 0 0 0 0 0 -4/3 -5/3 
2 3 0 0 0 0 -4/3 -5/3 
end data

// Const elem: 2 3 0 0 1 0 -4/3 -5/3 
begin data
0 3 1 -1 1 0 0 0 
1 0 0 -1 1 0 -5/3 -1/3 
1 3 1 0 0 0 -5/3 -1/3 
2 0 1 -1 0 0 -4/3 -5/3 
2 3 0 0 1 0 -4/3 -5/3 
end data

// Const elem: 2 3 0 0 0 -1 -4/3 -2/3 
begin data
0 3 1 -1 0 -1 0 0 
1 0 0 -1 1 0 -2/3 2/3 
1 3 1 0 -1 -1 -2/3 2/3 
2 0 1 -1 0 0 -4/3 -2/3 
2 3 0 0 0 -1 -4/3 -2/3 
end data

// Const elem: 2 3 0 0 0 -3 -4/3 4/3 
begin data
0 3 3 -3 0 -3 0 0 
1 0 0 -3 3 0 4/3 8/3 
1 3 3 0 -3 -3 4/3 8/3 
2 0 3 -3 0 0 -4/3 4/3 
2 3 0 0 0 -3 -4/3 4/3 
end data

// Const elem: 2 4 0 0 0 0 -5/3 -7/3 
begin data
0 3 0 0 0 0 0 0 
1 2 0 0 0 0 -7/3 -2/3 
1 5 0 0 0 0 -7/3 -2/3 
2 1 0 0 0 0 -5/3 -7/3 
2 4 0 0 0 0 -5/3 -7/3 
end data

// Const elem: 2 4 0 0 0 1 -5/3 -7/3 
begin data
1 2 0 1 0 0 -7/3 -2/3 
2 4 0 0 0 1 -5/3 -7/3 
end data

// Const elem: 2 4 0 0 1 0 -5/3 -7/3 
begin data
1 2 1 0 0 -1 -7/3 -2/3 
2 4 0 0 1 0 -5/3 -7/3 
end data

// Const elem: 2 4 0 0 1 1 -5/3 -7/3 
begin data
1 2 1 1 0 -1 -7/3 -2/3 
2 4 0 0 1 1 -5/3 -7/3 
end data

// Const elem: 2 4 0 0 1 2 -5/3 -7/3 
begin data
1 2 1 2 0 -1 -7/3 -2/3 
2 4 0 0 1 2 -5/3 -7/3 
end data

// Const elem: 2 5 0 0 0 0 -2 -3 
begin data
0 3 0 0 0 0 0 0 
1 1 0 0 0 0 -3 -1 
1 4 0 0 0 0 -3 -1 
2 2 0 0 0 0 -2 -3 
2 5 0 0 0 0 -2 -3 
end data

// Const elem: 2 5 0 -1 0 0 -2 -3 
begin data
0 3 -1 -2 1 2 0 0 
1 1 0 -1 1 1 -3 -1 
1 4 -1 -1 0 1 -3 -1 
2 2 -1 -1 1 2 -2 -3 
2 5 0 -1 0 0 -2 -3 
end data

// Const elem: 2 5 0 -1 0 -1 -2 -2 
begin data
0 3 -2 -3 1 2 0 0 
1 1 -1 -2 2 2 -2 0 
1 4 -1 -1 -1 0 -2 0 
2 2 -2 -2 1 3 -2 -2 
2 5 0 -1 0 -1 -2 -2 
end data

// Const elem: 2 5 0 -1 0 -3 -2 0 
begin data
0 3 -4 -5 1 2 0 0 
1 1 -3 -4 4 4 0 2 
1 4 -1 -1 -3 -2 0 2 
2 2 -4 -4 1 5 -2 0 
2 5 0 -1 0 -3 -2 0 
end data

end centralizer elements



==> anc/Geometry_Z4_1_1.txt <==
point group
4
1

ZMxZN
false

lattice label
Z4_1

begin twist
 0/1 1/4 1/4 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
0
0
0
next lattice vector
0
1.
0
0
0
0
next lattice vector
0
0
1.
0
0
0
next lattice vector
0
0
0
1.
0
0
next lattice vector
0
0
0
0
1.
0
next lattice vector
0
0
0
0
0
1.
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2
 3 4
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 1 0 0 0 0 
1 0 0 0 0 1 0 0 
1 0 0 1 0 1 0 0 
1 0 0 0 0 0 1 0 
1 0 0 1 0 0 1 0 
1 0 0 0 0 1 1 0 
1 0 0 1 0 1 1 0 
1 0 0 0 0 0 0 1 
1 0 0 1 0 0 0 1 
1 0 0 0 0 1 0 1 
1 0 0 1 0 1 0 1 
1 0 0 0 0 0 1 1 
1 0 0 1 0 0 1 1 
1 0 0 0 0 1 1 1 
1 0 0 1 0 1 1 1 
new sector
2 0 0 0 0 0 0 0 
2 0 1 0 0 0 0 0 
2 0 1 1 0 0 0 0 
2 0 0 0 1 0 0 0 
2 0 1 0 1 0 0 0 
2 0 0 1 1 0 0 0 
2 0 1 1 1 0 0 0 
2 0 0 0 1 1 0 0 
2 0 1 0 1 1 0 0 
2 0 1 1 1 1 0 0 
new sector
3 0 0 0 0 0 0 0 
3 0 0 1 0 0 0 0 
3 0 0 0 0 1 0 0 
3 0 0 1 0 1 0 0 
3 0 0 0 0 0 1 0 
3 0 0 1 0 0 1 0 
3 0 0 0 0 1 1 0 
3 0 0 1 0 1 1 0 
3 0 0 0 0 0 0 1 
3 0 0 1 0 0 0 1 
3 0 0 0 0 1 0 1 
3 0 0 1 0 1 0 1 
3 0 0 0 0 0 1 1 
3 0 0 1 0 0 1 1 
3 0 0 0 0 1 1 1 
3 0 0 1 0 1 1 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 1 0 0 0 0 
begin data
1 0 0 1 0 0 0 0 
2 0 -1 1 0 0 0 0 
3 0 -1 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 0 0 
begin data
1 0 0 0 0 1 0 0 
2 0 0 0 -1 1 0 0 
3 0 0 0 -1 0 0 0 
end data

// Const elem: 1 0 0 1 0 1 0 0 
begin data
1 0 0 1 0 1 0 0 
2 0 -1 1 -1 1 0 0 
3 0 -1 0 -1 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 0 
begin data
1 0 0 0 0 0 1 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 0 
end data

// Const elem: 1 0 0 1 0 0 1 0 
begin data
1 0 0 1 0 0 1 0 
2 0 -1 1 0 0 0 0 
3 0 -1 0 0 0 1 0 
end data

// Const elem: 1 0 0 0 0 1 1 0 
begin data
1 0 0 0 0 1 1 0 
2 0 0 0 -1 1 0 0 
3 0 0 0 -1 0 1 0 
end data

// Const elem: 1 0 0 1 0 1 1 0 
begin data
1 0 0 1 0 1 1 0 
2 0 -1 1 -1 1 0 0 
3 0 -1 0 -1 0 1 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 1 0 0 0 1 
begin data
1 0 0 1 0 0 0 1 
2 0 -1 1 0 0 0 0 
3 0 -1 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 1 0 1 
begin data
1 0 0 0 0 1 0 1 
2 0 0 0 -1 1 0 0 
3 0 0 0 -1 0 0 1 
end data

// Const elem: 1 0 0 1 0 1 0 1 
begin data
1 0 0 1 0 1 0 1 
2 0 -1 1 -1 1 0 0 
3 0 -1 0 -1 0 0 1 
end data

// Const elem: 1 0 0 0 0 0 1 1 
begin data
1 0 0 0 0 0 1 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 1 
end data

// Const elem: 1 0 0 1 0 0 1 1 
begin data
1 0 0 1 0 0 1 1 
2 0 -1 1 0 0 0 0 
3 0 -1 0 0 0 1 1 
end data

// Const elem: 1 0 0 0 0 1 1 1 
begin data
1 0 0 0 0 1 1 1 
2 0 0 0 -1 1 0 0 
3 0 0 0 -1 0 1 1 
end data

// Const elem: 1 0 0 1 0 1 1 1 
begin data
1 0 0 1 0 1 1 1 
2 0 -1 1 -1 1 0 0 
3 0 -1 0 -1 0 1 1 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
end data

// Const elem: 2 0 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 1 0 0 0 0 0 
end data

// Const elem: 2 0 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1 0 0 0 0 0 
2 0 1 1 0 0 0 0 
3 0 0 1 0 0 0 0 
end data

// Const elem: 2 0 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 0 0 1 0 0 0 
end data

// Const elem: 2 0 1 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 1 0 1 0 0 0 
end data

// Const elem: 2 0 0 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 0 1 1 0 0 0 
end data

// Const elem: 2 0 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 1 1 1 0 0 0 
end data

// Const elem: 2 0 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 1 0 0 0 
2 0 0 0 1 1 0 0 
3 0 0 0 0 1 0 0 
end data

// Const elem: 2 0 1 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 1 0 1 1 0 0 
end data

// Const elem: 2 0 1 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1 0 1 0 0 0 
2 0 1 1 1 1 0 0 
3 0 0 1 0 1 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
end data

// Const elem: 3 0 0 1 0 0 0 0 
begin data
1 0 1 0 0 0 0 0 
2 0 1 1 0 0 0 0 
3 0 0 1 0 0 0 0 
end data

// Const elem: 3 0 0 0 0 1 0 0 
begin data
1 0 0 0 1 0 0 0 
2 0 0 0 1 1 0 0 
3 0 0 0 0 1 0 0 
end data

// Const elem: 3 0 0 1 0 1 0 0 
begin data
1 0 1 0 1 0 0 0 
2 0 1 1 1 1 0 0 
3 0 0 1 0 1 0 0 
end data

// Const elem: 3 0 0 0 0 0 1 0 
begin data
1 0 0 0 0 0 1 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 0 
end data

// Const elem: 3 0 0 1 0 0 1 0 
begin data
1 0 1 0 0 0 1 0 
2 0 1 1 0 0 0 0 
3 0 0 1 0 0 1 0 
end data

// Const elem: 3 0 0 0 0 1 1 0 
begin data
1 0 0 0 1 0 1 0 
2 0 0 0 1 1 0 0 
3 0 0 0 0 1 1 0 
end data

// Const elem: 3 0 0 1 0 1 1 0 
begin data
1 0 1 0 1 0 1 0 
2 0 1 1 1 1 0 0 
3 0 0 1 0 1 1 0 
end data

// Const elem: 3 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
end data

// Const elem: 3 0 0 1 0 0 0 1 
begin data
1 0 1 0 0 0 0 1 
2 0 1 1 0 0 0 0 
3 0 0 1 0 0 0 1 
end data

// Const elem: 3 0 0 0 0 1 0 1 
begin data
1 0 0 0 1 0 0 1 
2 0 0 0 1 1 0 0 
3 0 0 0 0 1 0 1 
end data

// Const elem: 3 0 0 1 0 1 0 1 
begin data
1 0 1 0 1 0 0 1 
2 0 1 1 1 1 0 0 
3 0 0 1 0 1 0 1 
end data

// Const elem: 3 0 0 0 0 0 1 1 
begin data
1 0 0 0 0 0 1 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 1 
end data

// Const elem: 3 0 0 1 0 0 1 1 
begin data
1 0 1 0 0 0 1 1 
2 0 1 1 0 0 0 0 
3 0 0 1 0 0 1 1 
end data

// Const elem: 3 0 0 0 0 1 1 1 
begin data
1 0 0 0 1 0 1 1 
2 0 0 0 1 1 0 0 
3 0 0 0 0 1 1 1 
end data

// Const elem: 3 0 0 1 0 1 1 1 
begin data
1 0 1 0 1 0 1 1 
2 0 1 1 1 1 0 0 
3 0 0 1 0 1 1 1 
end data

end centralizer elements



==> anc/Geometry_Z4_2_1.txt <==
point group
4
1

ZMxZN
false

lattice label
Z4_2

begin twist
 0/1 1/4 1/4 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
4
0
0 0 0 0 1 1 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
0
0
next lattice vector
0
2.
0
0
0
0
next lattice vector
0
0
1.
1.
1.
0
next lattice vector
0
0
1.
-1.
-1.
0
next lattice vector
0
0
-1.
1.
-1.
0
next lattice vector
0
0
0
0
0
2.
end lattice

allowed order of Wilson lines
2
2
4
4
4
2

begin identical WLs
 1 2
 3 4 5
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 1 0 0 0 0 
1 0 0 0 0 0 0 1 
1 0 0 1 0 0 0 1 
1 0 0 0 0 0 1 0 
1 0 0 1 0 0 1 0 
1 0 0 0 0 0 1 1 
1 0 0 1 0 0 1 1 
1 0 0 0 0 0 2 0 
1 0 0 1 0 0 2 0 
1 0 0 0 0 0 2 1 
1 0 0 1 0 0 2 1 
1 0 0 0 0 0 3 0 
1 0 0 1 0 0 3 0 
1 0 0 0 0 0 3 1 
1 0 0 1 0 0 3 1 
new sector
2 0 0 0 0 0 0 0 
2 0 0 1 0 0 0 0 
2 0 0 0 -1 0 -1 0 
2 0 0 1 -1 0 -1 0 
2 0 1 1 0 0 0 0 
2 0 1 1 -1 0 -1 0 
new sector
3 0 0 0 0 0 0 0 
3 0 0 1 0 0 0 0 
3 0 0 0 0 0 0 1 
3 0 0 1 0 0 0 1 
3 0 0 0 0 0 1 0 
3 0 0 1 0 0 1 0 
3 0 0 0 0 0 1 1 
3 0 0 1 0 0 1 1 
3 0 0 0 0 0 2 0 
3 0 0 1 0 0 2 0 
3 0 0 0 0 0 2 1 
3 0 0 1 0 0 2 1 
3 0 0 0 0 0 3 0 
3 0 0 1 0 0 3 0 
3 0 0 0 0 0 3 1 
3 0 0 1 0 0 3 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 1 0 0 0 0 
begin data
1 0 0 1 0 0 0 0 
2 0 -1 1 0 0 0 0 
3 0 -1 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 1 0 0 0 1 
begin data
1 0 0 1 0 0 0 1 
2 0 -1 1 0 0 0 0 
3 0 -1 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 0 1 0 
begin data
1 0 0 0 0 0 1 0 
2 0 0 0 -1 -1 0 0 
3 0 0 0 -1 0 0 0 
end data

// Const elem: 1 0 0 1 0 0 1 0 
begin data
1 0 0 1 0 0 1 0 
2 0 -1 1 -1 -1 0 0 
3 0 -1 0 -1 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 1 
begin data
1 0 0 0 0 0 1 1 
2 0 0 0 -1 -1 0 0 
3 0 0 0 -1 0 0 1 
end data

// Const elem: 1 0 0 1 0 0 1 1 
begin data
1 0 0 1 0 0 1 1 
2 0 -1 1 -1 -1 0 0 
3 0 -1 0 -1 0 0 1 
end data

// Const elem: 1 0 0 0 0 0 2 0 
begin data
1 0 0 0 0 0 2 0 
2 0 0 0 -2 -2 0 0 
3 0 0 0 -2 0 0 0 
end data

// Const elem: 1 0 0 1 0 0 2 0 
begin data
1 0 0 1 0 0 2 0 
2 0 -1 1 -2 -2 0 0 
3 0 -1 0 -2 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 2 1 
begin data
1 0 0 0 0 0 2 1 
2 0 0 0 -2 -2 0 0 
3 0 0 0 -2 0 0 1 
end data

// Const elem: 1 0 0 1 0 0 2 1 
begin data
1 0 0 1 0 0 2 1 
2 0 -1 1 -2 -2 0 0 
3 0 -1 0 -2 0 0 1 
end data

// Const elem: 1 0 0 0 0 0 3 0 
begin data
1 0 0 0 0 0 3 0 
2 0 0 0 -3 -3 0 0 
3 0 0 0 -3 0 0 0 
end data

// Const elem: 1 0 0 1 0 0 3 0 
begin data
1 0 0 1 0 0 3 0 
2 0 -1 1 -3 -3 0 0 
3 0 -1 0 -3 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 3 1 
begin data
1 0 0 0 0 0 3 1 
2 0 0 0 -3 -3 0 0 
3 0 0 0 -3 0 0 1 
end data

// Const elem: 1 0 0 1 0 0 3 1 
begin data
1 0 0 1 0 0 3 1 
2 0 -1 1 -3 -3 0 0 
3 0 -1 0 -3 0 0 1 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 1 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 1 0 0 0 0 
begin data
0 0 0 0 0 1 1 0 
0 0 0 0 0 0 0 1 
2 0 0 1 0 0 0 0 
end data

// Const elem: 2 0 0 0 -1 0 -1 0 
begin data
0 0 0 0 0 1 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 -1 0 0 0 
2 0 0 0 -1 1 0 0 
3 0 0 0 0 1 0 0 
end data

// Const elem: 2 0 0 1 -1 0 -1 0 
begin data
0 0 0 0 0 1 1 0 
0 0 0 0 0 0 0 1 
2 0 0 1 -1 1 0 0 
end data

// Const elem: 2 0 1 1 0 0 0 0 
begin data
0 0 0 0 0 1 1 0 
0 0 0 0 0 0 0 1 
1 0 1 0 0 0 0 0 
2 0 1 1 0 0 0 0 
3 0 0 1 0 0 0 0 
end data

// Const elem: 2 0 1 1 -1 0 -1 0 
begin data
0 0 0 0 0 1 1 0 
0 0 0 0 0 0 0 1 
1 0 1 0 -1 0 0 0 
2 0 1 1 -1 1 0 0 
3 0 0 1 0 1 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
end data

// Const elem: 3 0 0 1 0 0 0 0 
begin data
1 0 1 0 0 0 0 0 
2 0 1 1 0 0 0 0 
3 0 0 1 0 0 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
end data

// Const elem: 3 0 0 1 0 0 0 1 
begin data
1 0 1 0 0 0 0 1 
2 0 1 1 0 0 0 0 
3 0 0 1 0 0 0 1 
end data

// Const elem: 3 0 0 0 0 0 1 0 
begin data
1 0 0 0 1 1 1 0 
2 0 0 0 1 0 1 0 
3 0 0 0 0 0 1 0 
end data

// Const elem: 3 0 0 1 0 0 1 0 
begin data
1 0 1 0 1 1 1 0 
2 0 1 1 1 0 1 0 
3 0 0 1 0 0 1 0 
end data

// Const elem: 3 0 0 0 0 0 1 1 
begin data
1 0 0 0 1 1 1 1 
2 0 0 0 1 0 1 0 
3 0 0 0 0 0 1 1 
end data

// Const elem: 3 0 0 1 0 0 1 1 
begin data
1 0 1 0 1 1 1 1 
2 0 1 1 1 0 1 0 
3 0 0 1 0 0 1 1 
end data

// Const elem: 3 0 0 0 0 0 2 0 
begin data
1 0 0 0 2 2 2 0 
2 0 0 0 2 0 2 0 
3 0 0 0 0 0 2 0 
end data

// Const elem: 3 0 0 1 0 0 2 0 
begin data
1 0 1 0 2 2 2 0 
2 0 1 1 2 0 2 0 
3 0 0 1 0 0 2 0 
end data

// Const elem: 3 0 0 0 0 0 2 1 
begin data
1 0 0 0 2 2 2 1 
2 0 0 0 2 0 2 0 
3 0 0 0 0 0 2 1 
end data

// Const elem: 3 0 0 1 0 0 2 1 
begin data
1 0 1 0 2 2 2 1 
2 0 1 1 2 0 2 0 
3 0 0 1 0 0 2 1 
end data

// Const elem: 3 0 0 0 0 0 3 0 
begin data
1 0 0 0 3 3 3 0 
2 0 0 0 3 0 3 0 
3 0 0 0 0 0 3 0 
end data

// Const elem: 3 0 0 1 0 0 3 0 
begin data
1 0 1 0 3 3 3 0 
2 0 1 1 3 0 3 0 
3 0 0 1 0 0 3 0 
end data

// Const elem: 3 0 0 0 0 0 3 1 
begin data
1 0 0 0 3 3 3 1 
2 0 0 0 3 0 3 0 
3 0 0 0 0 0 3 1 
end data

// Const elem: 3 0 0 1 0 0 3 1 
begin data
1 0 1 0 3 3 3 1 
2 0 1 1 3 0 3 0 
3 0 0 1 0 0 3 1 
end data

end centralizer elements



==> anc/Geometry_Z4_3_1.txt <==
point group
4
1

ZMxZN
false

lattice label
Z4_3

begin twist
 0/1 1/4 1/4 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 0 1 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
4
0
0 0 0 0 0 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
1.
0
0
-1.
0
next lattice vector
1.
-1.
0
0
1.
0
next lattice vector
-1.
1.
0
0
1.
0
next lattice vector
0
0
1.
1.
0
1.
next lattice vector
0
0
1.
-1.
0
-1.
next lattice vector
0
0
-1.
1.
0
-1.
end lattice

allowed order of Wilson lines
4
4
4
4
4
4

begin identical WLs
 1 2 3
 4 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 0 0 0 2 0 0 0 
1 0 0 0 3 0 0 0 
1 0 0 0 0 0 0 1 
1 0 0 0 1 0 0 1 
1 0 0 0 2 0 0 1 
1 0 0 0 3 0 0 1 
1 0 0 0 0 0 0 2 
1 0 0 0 1 0 0 2 
1 0 0 0 2 0 0 2 
1 0 0 0 3 0 0 2 
1 0 0 0 0 0 0 3 
1 0 0 0 1 0 0 3 
1 0 0 0 2 0 0 3 
1 0 0 0 3 0 0 3 
new sector
2 0 0 0 0 0 0 0 
2 0 1 0 1 0 0 0 
2 0 0 0 0 -1 0 -1 
2 0 1 0 1 -1 0 -1 
new sector
3 0 0 0 0 0 0 0 
3 0 0 0 1 0 0 0 
3 0 0 0 2 0 0 0 
3 0 0 0 3 0 0 0 
3 0 0 0 0 0 0 1 
3 0 0 0 1 0 0 1 
3 0 0 0 2 0 0 1 
3 0 0 0 3 0 0 1 
3 0 0 0 0 0 0 2 
3 0 0 0 1 0 0 2 
3 0 0 0 2 0 0 2 
3 0 0 0 3 0 0 2 
3 0 0 0 0 0 0 3 
3 0 0 0 1 0 0 3 
3 0 0 0 2 0 0 3 
3 0 0 0 3 0 0 3 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 1 0 0 0 
begin data
1 0 0 0 1 0 0 0 
2 0 -1 -1 0 0 0 0 
3 0 -1 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 2 0 0 0 
begin data
1 0 0 0 2 0 0 0 
2 0 -2 -2 0 0 0 0 
3 0 -2 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 3 0 0 0 
begin data
1 0 0 0 3 0 0 0 
2 0 -3 -3 0 0 0 0 
3 0 -3 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 -1 -1 0 
3 0 0 0 0 -1 0 0 
end data

// Const elem: 1 0 0 0 1 0 0 1 
begin data
1 0 0 0 1 0 0 1 
2 0 -1 -1 0 -1 -1 0 
3 0 -1 0 0 -1 0 0 
end data

// Const elem: 1 0 0 0 2 0 0 1 
begin data
1 0 0 0 2 0 0 1 
2 0 -2 -2 0 -1 -1 0 
3 0 -2 0 0 -1 0 0 
end data

// Const elem: 1 0 0 0 3 0 0 1 
begin data
1 0 0 0 3 0 0 1 
2 0 -3 -3 0 -1 -1 0 
3 0 -3 0 0 -1 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 2 
begin data
1 0 0 0 0 0 0 2 
2 0 0 0 0 -2 -2 0 
3 0 0 0 0 -2 0 0 
end data

// Const elem: 1 0 0 0 1 0 0 2 
begin data
1 0 0 0 1 0 0 2 
2 0 -1 -1 0 -2 -2 0 
3 0 -1 0 0 -2 0 0 
end data

// Const elem: 1 0 0 0 2 0 0 2 
begin data
1 0 0 0 2 0 0 2 
2 0 -2 -2 0 -2 -2 0 
3 0 -2 0 0 -2 0 0 
end data

// Const elem: 1 0 0 0 3 0 0 2 
begin data
1 0 0 0 3 0 0 2 
2 0 -3 -3 0 -2 -2 0 
3 0 -3 0 0 -2 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 3 
begin data
1 0 0 0 0 0 0 3 
2 0 0 0 0 -3 -3 0 
3 0 0 0 0 -3 0 0 
end data

// Const elem: 1 0 0 0 1 0 0 3 
begin data
1 0 0 0 1 0 0 3 
2 0 -1 -1 0 -3 -3 0 
3 0 -1 0 0 -3 0 0 
end data

// Const elem: 1 0 0 0 2 0 0 3 
begin data
1 0 0 0 2 0 0 3 
2 0 -2 -2 0 -3 -3 0 
3 0 -2 0 0 -3 0 0 
end data

// Const elem: 1 0 0 0 3 0 0 3 
begin data
1 0 0 0 3 0 0 3 
2 0 -3 -3 0 -3 -3 0 
3 0 -3 0 0 -3 0 0 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 1 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
end data

// Const elem: 2 0 1 0 1 0 0 0 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 1 1 
1 0 1 0 0 0 0 0 
2 0 1 0 1 0 0 0 
3 0 0 0 1 0 0 0 
end data

// Const elem: 2 0 0 0 0 -1 0 -1 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 1 1 
1 0 0 0 0 -1 0 0 
2 0 0 0 0 -1 1 0 
3 0 0 0 0 0 1 0 
end data

// Const elem: 2 0 1 0 1 -1 0 -1 
begin data
0 0 0 1 1 0 0 0 
0 0 0 0 0 0 1 1 
1 0 1 0 0 -1 0 0 
2 0 1 0 1 -1 1 0 
3 0 0 0 1 0 1 0 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
end data

// Const elem: 3 0 0 0 1 0 0 0 
begin data
1 0 1 1 1 0 0 0 
2 0 1 0 1 0 0 0 
3 0 0 0 1 0 0 0 
end data

// Const elem: 3 0 0 0 2 0 0 0 
begin data
1 0 2 2 2 0 0 0 
2 0 2 0 2 0 0 0 
3 0 0 0 2 0 0 0 
end data

// Const elem: 3 0 0 0 3 0 0 0 
begin data
1 0 3 3 3 0 0 0 
2 0 3 0 3 0 0 0 
3 0 0 0 3 0 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 1 1 1 
2 0 0 0 0 1 0 1 
3 0 0 0 0 0 0 1 
end data

// Const elem: 3 0 0 0 1 0 0 1 
begin data
1 0 1 1 1 1 1 1 
2 0 1 0 1 1 0 1 
3 0 0 0 1 0 0 1 
end data

// Const elem: 3 0 0 0 2 0 0 1 
begin data
1 0 2 2 2 1 1 1 
2 0 2 0 2 1 0 1 
3 0 0 0 2 0 0 1 
end data

// Const elem: 3 0 0 0 3 0 0 1 
begin data
1 0 3 3 3 1 1 1 
2 0 3 0 3 1 0 1 
3 0 0 0 3 0 0 1 
end data

// Const elem: 3 0 0 0 0 0 0 2 
begin data
1 0 0 0 0 2 2 2 
2 0 0 0 0 2 0 2 
3 0 0 0 0 0 0 2 
end data

// Const elem: 3 0 0 0 1 0 0 2 
begin data
1 0 1 1 1 2 2 2 
2 0 1 0 1 2 0 2 
3 0 0 0 1 0 0 2 
end data

// Const elem: 3 0 0 0 2 0 0 2 
begin data
1 0 2 2 2 2 2 2 
2 0 2 0 2 2 0 2 
3 0 0 0 2 0 0 2 
end data

// Const elem: 3 0 0 0 3 0 0 2 
begin data
1 0 3 3 3 2 2 2 
2 0 3 0 3 2 0 2 
3 0 0 0 3 0 0 2 
end data

// Const elem: 3 0 0 0 0 0 0 3 
begin data
1 0 0 0 0 3 3 3 
2 0 0 0 0 3 0 3 
3 0 0 0 0 0 0 3 
end data

// Const elem: 3 0 0 0 1 0 0 3 
begin data
1 0 1 1 1 3 3 3 
2 0 1 0 1 3 0 3 
3 0 0 0 1 0 0 3 
end data

// Const elem: 3 0 0 0 2 0 0 3 
begin data
1 0 2 2 2 3 3 3 
2 0 2 0 2 3 0 3 
3 0 0 0 2 0 0 3 
end data

// Const elem: 3 0 0 0 3 0 0 3 
begin data
1 0 3 3 3 3 3 3 
2 0 3 0 3 3 0 3 
3 0 0 0 3 0 0 3 
end data

end centralizer elements



==> anc/Geometry_Z4xZ4_1_1.txt <==
point group
4
4

ZMxZN
true

lattice label
Z4xZ4_1

begin twist
 0/1 0/1 1/4 -1/4
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
0
0
0
next lattice vector
0
1.
0
0
0
0
next lattice vector
0
0
1.
0
0
0
next lattice vector
0
0
0
1.
0
0
next lattice vector
0
0
0
0
1.
0
next lattice vector
0
0
0
0
0
1.
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2
 3 4
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 1 0 0 0 0 
0 1 0 0 0 0 0 1 
0 1 0 1 0 0 0 1 
new sector
0 2 0 0 0 0 0 0 
0 2 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 2 0 0 0 0 1 0 
0 2 1 0 0 0 1 0 
0 2 1 1 0 0 1 0 
0 2 0 0 0 0 1 1 
0 2 1 0 0 0 1 1 
0 2 1 1 0 0 1 1 
new sector
0 3 0 0 0 0 0 0 
0 3 0 1 0 0 0 0 
0 3 0 0 0 0 0 1 
0 3 0 1 0 0 0 1 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 1 0 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 1 0 0 0 0 
1 1 0 0 0 1 0 0 
1 1 0 1 0 1 0 0 
1 1 0 0 0 0 1 0 
1 1 0 1 0 0 1 0 
1 1 0 0 0 1 1 0 
1 1 0 1 0 1 1 0 
1 1 0 0 0 0 1 1 
1 1 0 1 0 0 1 1 
1 1 0 0 0 1 1 1 
1 1 0 1 0 1 1 1 
new sector
1 2 0 0 0 0 0 0 
1 2 1 0 0 0 0 0 
1 2 0 0 0 1 0 0 
1 2 1 0 0 1 0 0 
1 2 1 1 0 0 0 0 
1 2 1 1 0 1 0 0 
1 2 0 0 0 0 0 1 
1 2 1 0 0 0 0 1 
1 2 0 0 0 1 0 1 
1 2 1 0 0 1 0 1 
1 2 1 1 0 0 0 1 
1 2 1 1 0 1 0 1 
new sector
1 3 0 0 0 0 0 0 
1 3 0 1 0 0 0 0 
1 3 0 0 0 1 0 0 
1 3 0 1 0 1 0 0 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 1 0 0 0 
2 0 0 0 1 1 0 0 
2 0 0 0 0 0 1 0 
2 0 0 0 1 0 1 0 
2 0 0 0 1 1 1 0 
2 0 0 0 0 0 1 1 
2 0 0 0 1 0 1 1 
2 0 0 0 1 1 1 1 
new sector
2 1 0 0 0 0 0 0 
2 1 0 0 1 0 0 0 
2 1 0 0 1 1 0 0 
2 1 0 1 0 0 0 0 
2 1 0 1 1 0 0 0 
2 1 0 1 1 1 0 0 
2 1 0 0 0 0 0 1 
2 1 0 0 1 0 0 1 
2 1 0 0 1 1 0 1 
2 1 0 1 0 0 0 1 
2 1 0 1 1 0 0 1 
2 1 0 1 1 1 0 1 
new sector
2 2 0 0 0 0 0 0 
2 2 1 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 2 0 0 1 0 0 0 
2 2 1 0 1 0 0 0 
2 2 1 1 1 0 0 0 
2 2 0 0 1 1 0 0 
2 2 1 0 1 1 0 0 
2 2 1 1 1 1 0 0 
new sector
2 3 0 0 0 0 0 0 
2 3 0 0 1 0 0 0 
2 3 0 0 1 1 0 0 
2 3 0 1 0 0 0 0 
2 3 0 1 1 0 0 0 
2 3 0 1 1 1 0 0 
2 3 0 0 0 0 0 1 
2 3 0 0 1 0 0 1 
2 3 0 0 1 1 0 1 
2 3 0 1 0 0 0 1 
2 3 0 1 1 0 0 1 
2 3 0 1 1 1 0 1 
new sector
3 0 0 0 0 0 0 0 
3 0 0 0 0 1 0 0 
3 0 0 0 0 0 0 1 
3 0 0 0 0 1 0 1 
new sector
3 1 0 0 0 0 0 0 
3 1 0 1 0 0 0 0 
3 1 0 0 0 1 0 0 
3 1 0 1 0 1 0 0 
new sector
3 2 0 0 0 0 0 0 
3 2 1 0 0 0 0 0 
3 2 0 0 0 1 0 0 
3 2 1 0 0 1 0 0 
3 2 1 1 0 0 0 0 
3 2 1 1 0 1 0 0 
3 2 0 0 0 0 0 1 
3 2 1 0 0 0 0 1 
3 2 0 0 0 1 0 1 
3 2 1 0 0 1 0 1 
3 2 1 1 0 0 0 1 
3 2 1 1 0 1 0 1 
new sector
3 3 0 0 0 0 0 0 
3 3 0 1 0 0 0 0 
3 3 0 0 0 1 0 0 
3 3 0 1 0 1 0 0 
3 3 0 0 0 0 1 0 
3 3 0 1 0 0 1 0 
3 3 0 0 0 1 1 0 
3 3 0 1 0 1 1 0 
3 3 0 0 0 0 1 1 
3 3 0 1 0 0 1 1 
3 3 0 0 0 1 1 1 
3 3 0 1 0 1 1 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 1 0 0 0 0 
1 2 -1 1 0 0 0 0 
1 3 -1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 1 0 0 0 0 
2 2 -1 1 0 0 0 0 
2 3 -1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 1 0 0 0 0 
3 2 -1 1 0 0 0 0 
3 3 -1 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 0 0 0 0 1 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 1 
3 0 0 0 0 0 1 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 1 
3 3 0 0 0 0 1 1 
end data

// Const elem: 0 1 0 1 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 1 0 0 0 1 
0 2 -1 1 0 0 1 1 
0 3 -1 0 0 0 1 0 
1 0 0 0 0 0 0 1 
1 1 0 1 0 0 1 1 
1 2 -1 1 0 0 1 0 
1 3 -1 0 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 0 1 0 0 1 0 
2 2 -1 1 0 0 0 0 
2 3 -1 0 0 0 0 1 
3 0 0 0 0 0 1 0 
3 1 0 1 0 0 0 0 
3 2 -1 1 0 0 0 1 
3 3 -1 0 0 0 1 1 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 0 2 1 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 2 1 0 0 0 0 0 
end data

// Const elem: 0 2 1 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 3 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 1 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 1 0 0 0 0 0 
3 2 1 1 0 0 0 0 
3 3 0 1 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 1 0 
2 2 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 3 0 0 0 0 1 0 
end data

// Const elem: 0 2 1 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 0 0 0 1 0 
2 0 0 0 0 0 1 0 
2 2 1 0 0 0 0 0 
end data

// Const elem: 0 2 1 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 0 1 0 
1 1 1 0 0 0 1 0 
1 3 0 1 0 0 0 0 
2 0 0 0 0 0 1 0 
2 2 1 1 0 0 0 0 
3 1 1 0 0 0 0 0 
3 3 0 1 0 0 1 0 
end data

// Const elem: 0 2 0 0 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 0 0 0 0 1 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 1 
3 0 0 0 0 0 1 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 1 
3 3 0 0 0 0 1 1 
end data

// Const elem: 0 2 1 0 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 0 0 0 1 1 
1 0 0 0 0 0 0 1 
1 2 1 0 0 0 1 0 
2 0 0 0 0 0 1 1 
2 2 1 0 0 0 0 0 
3 0 0 0 0 0 1 0 
3 2 1 0 0 0 0 1 
end data

// Const elem: 0 2 1 1 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 1 
0 2 1 1 0 0 1 1 
0 3 0 1 0 0 1 0 
1 0 0 0 0 0 0 1 
1 1 1 0 0 0 1 1 
1 2 1 1 0 0 1 0 
1 3 0 1 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 1 0 0 0 1 0 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 0 1 
3 0 0 0 0 0 1 0 
3 1 1 0 0 0 0 0 
3 2 1 1 0 0 0 1 
3 3 0 1 0 0 1 1 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 0 3 0 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 3 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 1 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 1 0 0 0 0 0 
3 2 1 1 0 0 0 0 
3 3 0 1 0 0 0 0 
end data

// Const elem: 0 3 0 0 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 -1 1 
0 3 0 0 0 0 0 1 
1 0 0 0 0 0 -1 0 
1 1 0 0 0 0 -1 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 -1 1 
2 1 0 0 0 0 0 1 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 -1 0 
3 0 0 0 0 0 0 1 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 -1 0 
3 3 0 0 0 0 -1 1 
end data

// Const elem: 0 3 0 1 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 -1 0 
0 2 1 1 0 0 -1 1 
0 3 0 1 0 0 0 1 
1 0 0 0 0 0 -1 0 
1 1 1 0 0 0 -1 1 
1 2 1 1 0 0 0 1 
1 3 0 1 0 0 0 0 
2 0 0 0 0 0 -1 1 
2 1 1 0 0 0 0 1 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 -1 0 
3 0 0 0 0 0 0 1 
3 1 1 0 0 0 0 0 
3 2 1 1 0 0 -1 0 
3 3 0 1 0 0 -1 1 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 0 0 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 0 
2 0 0 0 -1 1 0 0 
2 1 0 0 -1 1 0 0 
2 2 0 0 -1 1 0 0 
2 3 0 0 -1 1 0 0 
3 0 0 0 -1 0 0 0 
3 1 0 0 -1 0 0 0 
3 2 0 0 -1 0 0 0 
3 3 0 0 -1 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 0 0 0 0 1 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 1 
3 0 0 0 0 0 1 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 1 
3 3 0 0 0 0 1 1 
end data

// Const elem: 1 0 0 0 0 1 0 1 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 1 0 1 
1 1 0 0 0 1 1 1 
1 2 0 0 0 1 1 0 
1 3 0 0 0 1 0 0 
2 0 0 0 -1 1 1 1 
2 1 0 0 -1 1 1 0 
2 2 0 0 -1 1 0 0 
2 3 0 0 -1 1 0 1 
3 0 0 0 -1 0 1 0 
3 1 0 0 -1 0 0 0 
3 2 0 0 -1 0 0 1 
3 3 0 0 -1 0 1 1 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 1 0 0 0 0 
begin data
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 1 0 0 0 0 
1 2 -1 1 0 0 0 0 
1 3 -1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 1 0 0 0 0 
2 2 -1 1 0 0 0 0 
2 3 -1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 1 0 0 0 0 
3 2 -1 1 0 0 0 0 
3 3 -1 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 0 
2 0 0 0 -1 1 0 0 
2 1 0 0 -1 1 0 0 
2 2 0 0 -1 1 0 0 
2 3 0 0 -1 1 0 0 
3 0 0 0 -1 0 0 0 
3 1 0 0 -1 0 0 0 
3 2 0 0 -1 0 0 0 
3 3 0 0 -1 0 0 0 
end data

// Const elem: 1 1 0 1 0 1 0 0 
begin data
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 1 0 1 0 0 
1 2 -1 1 0 1 0 0 
1 3 -1 0 0 1 0 0 
2 0 0 0 -1 1 0 0 
2 1 0 1 -1 1 0 0 
2 2 -1 1 -1 1 0 0 
2 3 -1 0 -1 1 0 0 
3 0 0 0 -1 0 0 0 
3 1 0 1 -1 0 0 0 
3 2 -1 1 -1 0 0 0 
3 3 -1 0 -1 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 1 0 
begin data
0 2 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 1 0 
2 2 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 3 0 0 0 0 1 0 
end data

// Const elem: 1 1 0 1 0 0 1 0 
begin data
0 2 -1 1 0 0 1 0 
1 1 0 1 0 0 1 0 
1 3 -1 0 0 0 0 0 
2 0 0 0 0 0 1 0 
2 2 -1 1 0 0 0 0 
3 1 0 1 0 0 0 0 
3 3 -1 0 0 0 1 0 
end data

// Const elem: 1 1 0 0 0 1 1 0 
begin data
0 2 0 0 0 0 1 0 
1 1 0 0 0 1 1 0 
1 3 0 0 0 1 0 0 
2 0 0 0 -1 1 1 0 
2 2 0 0 -1 1 0 0 
3 1 0 0 -1 0 0 0 
3 3 0 0 -1 0 1 0 
end data

// Const elem: 1 1 0 1 0 1 1 0 
begin data
0 2 -1 1 0 0 1 0 
1 1 0 1 0 1 1 0 
1 3 -1 0 0 1 0 0 
2 0 0 0 -1 1 1 0 
2 2 -1 1 -1 1 0 0 
3 1 0 1 -1 0 0 0 
3 3 -1 0 -1 0 1 0 
end data

// Const elem: 1 1 0 0 0 0 1 1 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 0 0 0 0 1 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 1 
3 0 0 0 0 0 1 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 1 
3 3 0 0 0 0 1 1 
end data

// Const elem: 1 1 0 1 0 0 1 1 
begin data
0 1 0 1 0 0 0 1 
0 2 -1 1 0 0 1 1 
0 3 -1 0 0 0 1 0 
1 0 0 0 0 0 0 1 
1 1 0 1 0 0 1 1 
1 2 -1 1 0 0 1 0 
1 3 -1 0 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 0 1 0 0 1 0 
2 2 -1 1 0 0 0 0 
2 3 -1 0 0 0 0 1 
3 0 0 0 0 0 1 0 
3 1 0 1 0 0 0 0 
3 2 -1 1 0 0 0 1 
3 3 -1 0 0 0 1 1 
end data

// Const elem: 1 1 0 0 0 1 1 1 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 1 0 1 
1 1 0 0 0 1 1 1 
1 2 0 0 0 1 1 0 
1 3 0 0 0 1 0 0 
2 0 0 0 -1 1 1 1 
2 1 0 0 -1 1 1 0 
2 2 0 0 -1 1 0 0 
2 3 0 0 -1 1 0 1 
3 0 0 0 -1 0 1 0 
3 1 0 0 -1 0 0 0 
3 2 0 0 -1 0 0 1 
3 3 0 0 -1 0 1 1 
end data

// Const elem: 1 1 0 1 0 1 1 1 
begin data
0 1 0 1 0 0 0 1 
0 2 -1 1 0 0 1 1 
0 3 -1 0 0 0 1 0 
1 0 0 0 0 1 0 1 
1 1 0 1 0 1 1 1 
1 2 -1 1 0 1 1 0 
1 3 -1 0 0 1 0 0 
2 0 0 0 -1 1 1 1 
2 1 0 1 -1 1 1 0 
2 2 -1 1 -1 1 0 0 
2 3 -1 0 -1 1 0 1 
3 0 0 0 -1 0 1 0 
3 1 0 1 -1 0 0 0 
3 2 -1 1 -1 0 0 1 
3 3 -1 0 -1 0 1 1 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 1 2 1 0 0 0 0 0 
begin data
0 2 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 2 1 0 0 0 0 0 
end data

// Const elem: 1 2 0 0 0 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 0 
2 0 0 0 -1 1 0 0 
2 1 0 0 -1 1 0 0 
2 2 0 0 -1 1 0 0 
2 3 0 0 -1 1 0 0 
3 0 0 0 -1 0 0 0 
3 1 0 0 -1 0 0 0 
3 2 0 0 -1 0 0 0 
3 3 0 0 -1 0 0 0 
end data

// Const elem: 1 2 1 0 0 1 0 0 
begin data
0 2 1 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 2 1 0 0 1 0 0 
2 0 0 0 -1 1 0 0 
2 2 1 0 -1 1 0 0 
3 0 0 0 -1 0 0 0 
3 2 1 0 -1 0 0 0 
end data

// Const elem: 1 2 1 1 0 0 0 0 
begin data
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 3 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 1 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 1 0 0 0 0 0 
3 2 1 1 0 0 0 0 
3 3 0 1 0 0 0 0 
end data

// Const elem: 1 2 1 1 0 1 0 0 
begin data
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 1 0 0 1 0 0 
1 2 1 1 0 1 0 0 
1 3 0 1 0 1 0 0 
2 0 0 0 -1 1 0 0 
2 1 1 0 -1 1 0 0 
2 2 1 1 -1 1 0 0 
2 3 0 1 -1 1 0 0 
3 0 0 0 -1 0 0 0 
3 1 1 0 -1 0 0 0 
3 2 1 1 -1 0 0 0 
3 3 0 1 -1 0 0 0 
end data

// Const elem: 1 2 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 -1 1 
0 3 0 0 0 0 0 1 
1 0 0 0 0 0 -1 0 
1 1 0 0 0 0 -1 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 -1 1 
2 1 0 0 0 0 0 1 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 -1 0 
3 0 0 0 0 0 0 1 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 -1 0 
3 3 0 0 0 0 -1 1 
end data

// Const elem: 1 2 1 0 0 0 0 1 
begin data
0 2 1 0 0 0 -1 1 
1 0 0 0 0 0 -1 0 
1 2 1 0 0 0 0 1 
2 0 0 0 0 0 -1 1 
2 2 1 0 0 0 0 0 
3 0 0 0 0 0 0 1 
3 2 1 0 0 0 -1 0 
end data

// Const elem: 1 2 0 0 0 1 0 1 
begin data
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 -1 1 
0 3 0 0 0 0 0 1 
1 0 0 0 0 1 -1 0 
1 1 0 0 0 1 -1 1 
1 2 0 0 0 1 0 1 
1 3 0 0 0 1 0 0 
2 0 0 0 -1 1 -1 1 
2 1 0 0 -1 1 0 1 
2 2 0 0 -1 1 0 0 
2 3 0 0 -1 1 -1 0 
3 0 0 0 -1 0 0 1 
3 1 0 0 -1 0 0 0 
3 2 0 0 -1 0 -1 0 
3 3 0 0 -1 0 -1 1 
end data

// Const elem: 1 2 1 0 0 1 0 1 
begin data
0 2 1 0 0 0 -1 1 
1 0 0 0 0 1 -1 0 
1 2 1 0 0 1 0 1 
2 0 0 0 -1 1 -1 1 
2 2 1 0 -1 1 0 0 
3 0 0 0 -1 0 0 1 
3 2 1 0 -1 0 -1 0 
end data

// Const elem: 1 2 1 1 0 0 0 1 
begin data
0 1 1 0 0 0 -1 0 
0 2 1 1 0 0 -1 1 
0 3 0 1 0 0 0 1 
1 0 0 0 0 0 -1 0 
1 1 1 0 0 0 -1 1 
1 2 1 1 0 0 0 1 
1 3 0 1 0 0 0 0 
2 0 0 0 0 0 -1 1 
2 1 1 0 0 0 0 1 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 -1 0 
3 0 0 0 0 0 0 1 
3 1 1 0 0 0 0 0 
3 2 1 1 0 0 -1 0 
3 3 0 1 0 0 -1 1 
end data

// Const elem: 1 2 1 1 0 1 0 1 
begin data
0 1 1 0 0 0 -1 0 
0 2 1 1 0 0 -1 1 
0 3 0 1 0 0 0 1 
1 0 0 0 0 1 -1 0 
1 1 1 0 0 1 -1 1 
1 2 1 1 0 1 0 1 
1 3 0 1 0 1 0 0 
2 0 0 0 -1 1 -1 1 
2 1 1 0 -1 1 0 1 
2 2 1 1 -1 1 0 0 
2 3 0 1 -1 1 -1 0 
3 0 0 0 -1 0 0 1 
3 1 1 0 -1 0 0 0 
3 2 1 1 -1 0 -1 0 
3 3 0 1 -1 0 -1 1 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 1 3 0 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 3 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 1 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 1 0 0 0 0 0 
3 2 1 1 0 0 0 0 
3 3 0 1 0 0 0 0 
end data

// Const elem: 1 3 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 0 
2 0 0 0 -1 1 0 0 
2 1 0 0 -1 1 0 0 
2 2 0 0 -1 1 0 0 
2 3 0 0 -1 1 0 0 
3 0 0 0 -1 0 0 0 
3 1 0 0 -1 0 0 0 
3 2 0 0 -1 0 0 0 
3 3 0 0 -1 0 0 0 
end data

// Const elem: 1 3 0 1 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 1 0 0 1 0 0 
1 2 1 1 0 1 0 0 
1 3 0 1 0 1 0 0 
2 0 0 0 -1 1 0 0 
2 1 1 0 -1 1 0 0 
2 2 1 1 -1 1 0 0 
2 3 0 1 -1 1 0 0 
3 0 0 0 -1 0 0 0 
3 1 1 0 -1 0 0 0 
3 2 1 1 -1 0 0 0 
3 3 0 1 -1 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 1 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
2 0 0 0 1 0 0 0 
2 1 0 0 1 0 0 0 
2 2 0 0 1 0 0 0 
2 3 0 0 1 0 0 0 
end data

// Const elem: 2 0 0 0 1 1 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
1 2 0 0 1 0 0 0 
1 3 0 0 1 0 0 0 
2 0 0 0 1 1 0 0 
2 1 0 0 1 1 0 0 
2 2 0 0 1 1 0 0 
2 3 0 0 1 1 0 0 
3 0 0 0 0 1 0 0 
3 1 0 0 0 1 0 0 
3 2 0 0 0 1 0 0 
3 3 0 0 0 1 0 0 
end data

// Const elem: 2 0 0 0 0 0 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 1 0 
2 2 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 3 0 0 0 0 1 0 
end data

// Const elem: 2 0 0 0 1 0 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 0 
2 0 0 0 1 0 1 0 
2 2 0 0 1 0 0 0 
end data

// Const elem: 2 0 0 0 1 1 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 0 
1 1 0 0 1 0 1 0 
1 3 0 0 1 0 0 0 
2 0 0 0 1 1 1 0 
2 2 0 0 1 1 0 0 
3 1 0 0 0 1 0 0 
3 3 0 0 0 1 1 0 
end data

// Const elem: 2 0 0 0 0 0 1 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 0 0 0 0 1 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 1 
3 0 0 0 0 0 1 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 1 
3 3 0 0 0 0 1 1 
end data

// Const elem: 2 0 0 0 1 0 1 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
2 0 0 0 1 0 1 1 
2 1 0 0 1 0 1 0 
2 2 0 0 1 0 0 0 
2 3 0 0 1 0 0 1 
end data

// Const elem: 2 0 0 0 1 1 1 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 1 0 0 1 
1 1 0 0 1 0 1 1 
1 2 0 0 1 0 1 0 
1 3 0 0 1 0 0 0 
2 0 0 0 1 1 1 1 
2 1 0 0 1 1 1 0 
2 2 0 0 1 1 0 0 
2 3 0 0 1 1 0 1 
3 0 0 0 0 1 1 0 
3 1 0 0 0 1 0 0 
3 2 0 0 0 1 0 1 
3 3 0 0 0 1 1 1 
end data

// Const elem: 2 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 2 1 0 0 1 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
2 0 0 0 1 0 0 0 
2 1 0 0 1 0 0 0 
2 2 0 0 1 0 0 0 
2 3 0 0 1 0 0 0 
end data

// Const elem: 2 1 0 0 1 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
1 2 0 0 1 0 0 0 
1 3 0 0 1 0 0 0 
2 0 0 0 1 1 0 0 
2 1 0 0 1 1 0 0 
2 2 0 0 1 1 0 0 
2 3 0 0 1 1 0 0 
3 0 0 0 0 1 0 0 
3 1 0 0 0 1 0 0 
3 2 0 0 0 1 0 0 
3 3 0 0 0 1 0 0 
end data

// Const elem: 2 1 0 1 0 0 0 0 
begin data
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 1 0 0 0 0 
1 2 -1 1 0 0 0 0 
1 3 -1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 1 0 0 0 0 
2 2 -1 1 0 0 0 0 
2 3 -1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 1 0 0 0 0 
3 2 -1 1 0 0 0 0 
3 3 -1 0 0 0 0 0 
end data

// Const elem: 2 1 0 1 1 0 0 0 
begin data
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
2 0 0 0 1 0 0 0 
2 1 0 1 1 0 0 0 
2 2 -1 1 1 0 0 0 
2 3 -1 0 1 0 0 0 
end data

// Const elem: 2 1 0 1 1 1 0 0 
begin data
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 1 1 0 0 0 
1 2 -1 1 1 0 0 0 
1 3 -1 0 1 0 0 0 
2 0 0 0 1 1 0 0 
2 1 0 1 1 1 0 0 
2 2 -1 1 1 1 0 0 
2 3 -1 0 1 1 0 0 
3 0 0 0 0 1 0 0 
3 1 0 1 0 1 0 0 
3 2 -1 1 0 1 0 0 
3 3 -1 0 0 1 0 0 
end data

// Const elem: 2 1 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 -1 1 
0 3 0 0 0 0 0 1 
1 0 0 0 0 0 -1 0 
1 1 0 0 0 0 -1 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 -1 1 
2 1 0 0 0 0 0 1 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 -1 0 
3 0 0 0 0 0 0 1 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 -1 0 
3 3 0 0 0 0 -1 1 
end data

// Const elem: 2 1 0 0 1 0 0 1 
begin data
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 -1 1 
0 3 0 0 0 0 0 1 
2 0 0 0 1 0 -1 1 
2 1 0 0 1 0 0 1 
2 2 0 0 1 0 0 0 
2 3 0 0 1 0 -1 0 
end data

// Const elem: 2 1 0 0 1 1 0 1 
begin data
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 -1 1 
0 3 0 0 0 0 0 1 
1 0 0 0 1 0 -1 0 
1 1 0 0 1 0 -1 1 
1 2 0 0 1 0 0 1 
1 3 0 0 1 0 0 0 
2 0 0 0 1 1 -1 1 
2 1 0 0 1 1 0 1 
2 2 0 0 1 1 0 0 
2 3 0 0 1 1 -1 0 
3 0 0 0 0 1 0 1 
3 1 0 0 0 1 0 0 
3 2 0 0 0 1 -1 0 
3 3 0 0 0 1 -1 1 
end data

// Const elem: 2 1 0 1 0 0 0 1 
begin data
0 1 0 1 0 0 -1 0 
0 2 -1 1 0 0 -1 1 
0 3 -1 0 0 0 0 1 
1 0 0 0 0 0 -1 0 
1 1 0 1 0 0 -1 1 
1 2 -1 1 0 0 0 1 
1 3 -1 0 0 0 0 0 
2 0 0 0 0 0 -1 1 
2 1 0 1 0 0 0 1 
2 2 -1 1 0 0 0 0 
2 3 -1 0 0 0 -1 0 
3 0 0 0 0 0 0 1 
3 1 0 1 0 0 0 0 
3 2 -1 1 0 0 -1 0 
3 3 -1 0 0 0 -1 1 
end data

// Const elem: 2 1 0 1 1 0 0 1 
begin data
0 1 0 1 0 0 -1 0 
0 2 -1 1 0 0 -1 1 
0 3 -1 0 0 0 0 1 
2 0 0 0 1 0 -1 1 
2 1 0 1 1 0 0 1 
2 2 -1 1 1 0 0 0 
2 3 -1 0 1 0 -1 0 
end data

// Const elem: 2 1 0 1 1 1 0 1 
begin data
0 1 0 1 0 0 -1 0 
0 2 -1 1 0 0 -1 1 
0 3 -1 0 0 0 0 1 
1 0 0 0 1 0 -1 0 
1 1 0 1 1 0 -1 1 
1 2 -1 1 1 0 0 1 
1 3 -1 0 1 0 0 0 
2 0 0 0 1 1 -1 1 
2 1 0 1 1 1 0 1 
2 2 -1 1 1 1 0 0 
2 3 -1 0 1 1 -1 0 
3 0 0 0 0 1 0 1 
3 1 0 1 0 1 0 0 
3 2 -1 1 0 1 -1 0 
3 3 -1 0 0 1 -1 1 
end data

// Const elem: 2 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 2 2 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 2 1 0 0 0 0 0 
end data

// Const elem: 2 2 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 3 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 1 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 1 0 0 0 0 0 
3 2 1 1 0 0 0 0 
3 3 0 1 0 0 0 0 
end data

// Const elem: 2 2 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
2 0 0 0 1 0 0 0 
2 1 0 0 1 0 0 0 
2 2 0 0 1 0 0 0 
2 3 0 0 1 0 0 0 
end data

// Const elem: 2 2 1 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 0 0 0 0 
2 0 0 0 1 0 0 0 
2 2 1 0 1 0 0 0 
end data

// Const elem: 2 2 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
2 0 0 0 1 0 0 0 
2 1 1 0 1 0 0 0 
2 2 1 1 1 0 0 0 
2 3 0 1 1 0 0 0 
end data

// Const elem: 2 2 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
1 2 0 0 1 0 0 0 
1 3 0 0 1 0 0 0 
2 0 0 0 1 1 0 0 
2 1 0 0 1 1 0 0 
2 2 0 0 1 1 0 0 
2 3 0 0 1 1 0 0 
3 0 0 0 0 1 0 0 
3 1 0 0 0 1 0 0 
3 2 0 0 0 1 0 0 
3 3 0 0 0 1 0 0 
end data

// Const elem: 2 2 1 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 2 1 0 1 0 0 0 
2 0 0 0 1 1 0 0 
2 2 1 0 1 1 0 0 
3 0 0 0 0 1 0 0 
3 2 1 0 0 1 0 0 
end data

// Const elem: 2 2 1 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 1 0 1 0 0 0 
1 2 1 1 1 0 0 0 
1 3 0 1 1 0 0 0 
2 0 0 0 1 1 0 0 
2 1 1 0 1 1 0 0 
2 2 1 1 1 1 0 0 
2 3 0 1 1 1 0 0 
3 0 0 0 0 1 0 0 
3 1 1 0 0 1 0 0 
3 2 1 1 0 1 0 0 
3 3 0 1 0 1 0 0 
end data

// Const elem: 2 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 2 3 0 0 1 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
2 0 0 0 1 0 0 0 
2 1 0 0 1 0 0 0 
2 2 0 0 1 0 0 0 
2 3 0 0 1 0 0 0 
end data

// Const elem: 2 3 0 0 1 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
1 2 0 0 1 0 0 0 
1 3 0 0 1 0 0 0 
2 0 0 0 1 1 0 0 
2 1 0 0 1 1 0 0 
2 2 0 0 1 1 0 0 
2 3 0 0 1 1 0 0 
3 0 0 0 0 1 0 0 
3 1 0 0 0 1 0 0 
3 2 0 0 0 1 0 0 
3 3 0 0 0 1 0 0 
end data

// Const elem: 2 3 0 1 0 0 0 0 
begin data
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 3 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 1 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 1 0 0 0 0 0 
3 2 1 1 0 0 0 0 
3 3 0 1 0 0 0 0 
end data

// Const elem: 2 3 0 1 1 0 0 0 
begin data
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
2 0 0 0 1 0 0 0 
2 1 1 0 1 0 0 0 
2 2 1 1 1 0 0 0 
2 3 0 1 1 0 0 0 
end data

// Const elem: 2 3 0 1 1 1 0 0 
begin data
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 1 0 1 0 0 0 
1 2 1 1 1 0 0 0 
1 3 0 1 1 0 0 0 
2 0 0 0 1 1 0 0 
2 1 1 0 1 1 0 0 
2 2 1 1 1 1 0 0 
2 3 0 1 1 1 0 0 
3 0 0 0 0 1 0 0 
3 1 1 0 0 1 0 0 
3 2 1 1 0 1 0 0 
3 3 0 1 0 1 0 0 
end data

// Const elem: 2 3 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 0 0 0 0 1 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 1 
3 0 0 0 0 0 1 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 1 
3 3 0 0 0 0 1 1 
end data

// Const elem: 2 3 0 0 1 0 0 1 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
2 0 0 0 1 0 1 1 
2 1 0 0 1 0 1 0 
2 2 0 0 1 0 0 0 
2 3 0 0 1 0 0 1 
end data

// Const elem: 2 3 0 0 1 1 0 1 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 1 0 0 1 
1 1 0 0 1 0 1 1 
1 2 0 0 1 0 1 0 
1 3 0 0 1 0 0 0 
2 0 0 0 1 1 1 1 
2 1 0 0 1 1 1 0 
2 2 0 0 1 1 0 0 
2 3 0 0 1 1 0 1 
3 0 0 0 0 1 1 0 
3 1 0 0 0 1 0 0 
3 2 0 0 0 1 0 1 
3 3 0 0 0 1 1 1 
end data

// Const elem: 2 3 0 1 0 0 0 1 
begin data
0 1 1 0 0 0 0 1 
0 2 1 1 0 0 1 1 
0 3 0 1 0 0 1 0 
1 0 0 0 0 0 0 1 
1 1 1 0 0 0 1 1 
1 2 1 1 0 0 1 0 
1 3 0 1 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 1 0 0 0 1 0 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 0 1 
3 0 0 0 0 0 1 0 
3 1 1 0 0 0 0 0 
3 2 1 1 0 0 0 1 
3 3 0 1 0 0 1 1 
end data

// Const elem: 2 3 0 1 1 0 0 1 
begin data
0 1 1 0 0 0 0 1 
0 2 1 1 0 0 1 1 
0 3 0 1 0 0 1 0 
2 0 0 0 1 0 1 1 
2 1 1 0 1 0 1 0 
2 2 1 1 1 0 0 0 
2 3 0 1 1 0 0 1 
end data

// Const elem: 2 3 0 1 1 1 0 1 
begin data
0 1 1 0 0 0 0 1 
0 2 1 1 0 0 1 1 
0 3 0 1 0 0 1 0 
1 0 0 0 1 0 0 1 
1 1 1 0 1 0 1 1 
1 2 1 1 1 0 1 0 
1 3 0 1 1 0 0 0 
2 0 0 0 1 1 1 1 
2 1 1 0 1 1 1 0 
2 2 1 1 1 1 0 0 
2 3 0 1 1 1 0 1 
3 0 0 0 0 1 1 0 
3 1 1 0 0 1 0 0 
3 2 1 1 0 1 0 1 
3 3 0 1 0 1 1 1 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 3 0 0 0 0 1 0 0 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
1 2 0 0 1 0 0 0 
1 3 0 0 1 0 0 0 
2 0 0 0 1 1 0 0 
2 1 0 0 1 1 0 0 
2 2 0 0 1 1 0 0 
2 3 0 0 1 1 0 0 
3 0 0 0 0 1 0 0 
3 1 0 0 0 1 0 0 
3 2 0 0 0 1 0 0 
3 3 0 0 0 1 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 1 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 -1 1 
0 3 0 0 0 0 0 1 
1 0 0 0 0 0 -1 0 
1 1 0 0 0 0 -1 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 -1 1 
2 1 0 0 0 0 0 1 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 -1 0 
3 0 0 0 0 0 0 1 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 -1 0 
3 3 0 0 0 0 -1 1 
end data

// Const elem: 3 0 0 0 0 1 0 1 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 -1 0 
0 2 0 0 0 0 -1 1 
0 3 0 0 0 0 0 1 
1 0 0 0 1 0 -1 0 
1 1 0 0 1 0 -1 1 
1 2 0 0 1 0 0 1 
1 3 0 0 1 0 0 0 
2 0 0 0 1 1 -1 1 
2 1 0 0 1 1 0 1 
2 2 0 0 1 1 0 0 
2 3 0 0 1 1 -1 0 
3 0 0 0 0 1 0 1 
3 1 0 0 0 1 0 0 
3 2 0 0 0 1 -1 0 
3 3 0 0 0 1 -1 1 
end data

// Const elem: 3 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 3 1 0 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 1 0 0 0 0 
1 2 -1 1 0 0 0 0 
1 3 -1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 1 0 0 0 0 
2 2 -1 1 0 0 0 0 
2 3 -1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 1 0 0 0 0 
3 2 -1 1 0 0 0 0 
3 3 -1 0 0 0 0 0 
end data

// Const elem: 3 1 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
1 2 0 0 1 0 0 0 
1 3 0 0 1 0 0 0 
2 0 0 0 1 1 0 0 
2 1 0 0 1 1 0 0 
2 2 0 0 1 1 0 0 
2 3 0 0 1 1 0 0 
3 0 0 0 0 1 0 0 
3 1 0 0 0 1 0 0 
3 2 0 0 0 1 0 0 
3 3 0 0 0 1 0 0 
end data

// Const elem: 3 1 0 1 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 1 1 0 0 0 
1 2 -1 1 1 0 0 0 
1 3 -1 0 1 0 0 0 
2 0 0 0 1 1 0 0 
2 1 0 1 1 1 0 0 
2 2 -1 1 1 1 0 0 
2 3 -1 0 1 1 0 0 
3 0 0 0 0 1 0 0 
3 1 0 1 0 1 0 0 
3 2 -1 1 0 1 0 0 
3 3 -1 0 0 1 0 0 
end data

// Const elem: 3 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 3 2 1 0 0 0 0 0 
begin data
0 2 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 2 1 0 0 0 0 0 
end data

// Const elem: 3 2 0 0 0 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
1 2 0 0 1 0 0 0 
1 3 0 0 1 0 0 0 
2 0 0 0 1 1 0 0 
2 1 0 0 1 1 0 0 
2 2 0 0 1 1 0 0 
2 3 0 0 1 1 0 0 
3 0 0 0 0 1 0 0 
3 1 0 0 0 1 0 0 
3 2 0 0 0 1 0 0 
3 3 0 0 0 1 0 0 
end data

// Const elem: 3 2 1 0 0 1 0 0 
begin data
0 2 1 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 2 1 0 1 0 0 0 
2 0 0 0 1 1 0 0 
2 2 1 0 1 1 0 0 
3 0 0 0 0 1 0 0 
3 2 1 0 0 1 0 0 
end data

// Const elem: 3 2 1 1 0 0 0 0 
begin data
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 3 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 1 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 1 0 0 0 0 0 
3 2 1 1 0 0 0 0 
3 3 0 1 0 0 0 0 
end data

// Const elem: 3 2 1 1 0 1 0 0 
begin data
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 1 0 1 0 0 0 
1 2 1 1 1 0 0 0 
1 3 0 1 1 0 0 0 
2 0 0 0 1 1 0 0 
2 1 1 0 1 1 0 0 
2 2 1 1 1 1 0 0 
2 3 0 1 1 1 0 0 
3 0 0 0 0 1 0 0 
3 1 1 0 0 1 0 0 
3 2 1 1 0 1 0 0 
3 3 0 1 0 1 0 0 
end data

// Const elem: 3 2 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 0 0 0 0 1 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 1 
3 0 0 0 0 0 1 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 1 
3 3 0 0 0 0 1 1 
end data

// Const elem: 3 2 1 0 0 0 0 1 
begin data
0 2 1 0 0 0 1 1 
1 0 0 0 0 0 0 1 
1 2 1 0 0 0 1 0 
2 0 0 0 0 0 1 1 
2 2 1 0 0 0 0 0 
3 0 0 0 0 0 1 0 
3 2 1 0 0 0 0 1 
end data

// Const elem: 3 2 0 0 0 1 0 1 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 1 0 0 1 
1 1 0 0 1 0 1 1 
1 2 0 0 1 0 1 0 
1 3 0 0 1 0 0 0 
2 0 0 0 1 1 1 1 
2 1 0 0 1 1 1 0 
2 2 0 0 1 1 0 0 
2 3 0 0 1 1 0 1 
3 0 0 0 0 1 1 0 
3 1 0 0 0 1 0 0 
3 2 0 0 0 1 0 1 
3 3 0 0 0 1 1 1 
end data

// Const elem: 3 2 1 0 0 1 0 1 
begin data
0 2 1 0 0 0 1 1 
1 0 0 0 1 0 0 1 
1 2 1 0 1 0 1 0 
2 0 0 0 1 1 1 1 
2 2 1 0 1 1 0 0 
3 0 0 0 0 1 1 0 
3 2 1 0 0 1 0 1 
end data

// Const elem: 3 2 1 1 0 0 0 1 
begin data
0 1 1 0 0 0 0 1 
0 2 1 1 0 0 1 1 
0 3 0 1 0 0 1 0 
1 0 0 0 0 0 0 1 
1 1 1 0 0 0 1 1 
1 2 1 1 0 0 1 0 
1 3 0 1 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 1 0 0 0 1 0 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 0 1 
3 0 0 0 0 0 1 0 
3 1 1 0 0 0 0 0 
3 2 1 1 0 0 0 1 
3 3 0 1 0 0 1 1 
end data

// Const elem: 3 2 1 1 0 1 0 1 
begin data
0 1 1 0 0 0 0 1 
0 2 1 1 0 0 1 1 
0 3 0 1 0 0 1 0 
1 0 0 0 1 0 0 1 
1 1 1 0 1 0 1 1 
1 2 1 1 1 0 1 0 
1 3 0 1 1 0 0 0 
2 0 0 0 1 1 1 1 
2 1 1 0 1 1 1 0 
2 2 1 1 1 1 0 0 
2 3 0 1 1 1 0 1 
3 0 0 0 0 1 1 0 
3 1 1 0 0 1 0 0 
3 2 1 1 0 1 0 1 
3 3 0 1 0 1 1 1 
end data

// Const elem: 3 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 3 3 0 1 0 0 0 0 
begin data
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 3 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 1 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 1 0 0 0 0 0 
3 2 1 1 0 0 0 0 
3 3 0 1 0 0 0 0 
end data

// Const elem: 3 3 0 0 0 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 0 0 0 
1 2 0 0 1 0 0 0 
1 3 0 0 1 0 0 0 
2 0 0 0 1 1 0 0 
2 1 0 0 1 1 0 0 
2 2 0 0 1 1 0 0 
2 3 0 0 1 1 0 0 
3 0 0 0 0 1 0 0 
3 1 0 0 0 1 0 0 
3 2 0 0 0 1 0 0 
3 3 0 0 0 1 0 0 
end data

// Const elem: 3 3 0 1 0 1 0 0 
begin data
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 1 0 0 0 
1 1 1 0 1 0 0 0 
1 2 1 1 1 0 0 0 
1 3 0 1 1 0 0 0 
2 0 0 0 1 1 0 0 
2 1 1 0 1 1 0 0 
2 2 1 1 1 1 0 0 
2 3 0 1 1 1 0 0 
3 0 0 0 0 1 0 0 
3 1 1 0 0 1 0 0 
3 2 1 1 0 1 0 0 
3 3 0 1 0 1 0 0 
end data

// Const elem: 3 3 0 0 0 0 1 0 
begin data
0 2 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 1 0 
2 2 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 3 0 0 0 0 1 0 
end data

// Const elem: 3 3 0 1 0 0 1 0 
begin data
0 2 1 1 0 0 1 0 
1 1 1 0 0 0 1 0 
1 3 0 1 0 0 0 0 
2 0 0 0 0 0 1 0 
2 2 1 1 0 0 0 0 
3 1 1 0 0 0 0 0 
3 3 0 1 0 0 1 0 
end data

// Const elem: 3 3 0 0 0 1 1 0 
begin data
0 2 0 0 0 0 1 0 
1 1 0 0 1 0 1 0 
1 3 0 0 1 0 0 0 
2 0 0 0 1 1 1 0 
2 2 0 0 1 1 0 0 
3 1 0 0 0 1 0 0 
3 3 0 0 0 1 1 0 
end data

// Const elem: 3 3 0 1 0 1 1 0 
begin data
0 2 1 1 0 0 1 0 
1 1 1 0 1 0 1 0 
1 3 0 1 1 0 0 0 
2 0 0 0 1 1 1 0 
2 2 1 1 1 1 0 0 
3 1 1 0 0 1 0 0 
3 3 0 1 0 1 1 0 
end data

// Const elem: 3 3 0 0 0 0 1 1 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 1 1 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 0 0 0 0 1 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 1 
3 0 0 0 0 0 1 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 1 
3 3 0 0 0 0 1 1 
end data

// Const elem: 3 3 0 1 0 0 1 1 
begin data
0 1 1 0 0 0 0 1 
0 2 1 1 0 0 1 1 
0 3 0 1 0 0 1 0 
1 0 0 0 0 0 0 1 
1 1 1 0 0 0 1 1 
1 2 1 1 0 0 1 0 
1 3 0 1 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 1 0 0 0 1 0 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 0 1 
3 0 0 0 0 0 1 0 
3 1 1 0 0 0 0 0 
3 2 1 1 0 0 0 1 
3 3 0 1 0 0 1 1 
end data

// Const elem: 3 3 0 0 0 1 1 1 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
1 0 0 0 1 0 0 1 
1 1 0 0 1 0 1 1 
1 2 0 0 1 0 1 0 
1 3 0 0 1 0 0 0 
2 0 0 0 1 1 1 1 
2 1 0 0 1 1 1 0 
2 2 0 0 1 1 0 0 
2 3 0 0 1 1 0 1 
3 0 0 0 0 1 1 0 
3 1 0 0 0 1 0 0 
3 2 0 0 0 1 0 1 
3 3 0 0 0 1 1 1 
end data

// Const elem: 3 3 0 1 0 1 1 1 
begin data
0 1 1 0 0 0 0 1 
0 2 1 1 0 0 1 1 
0 3 0 1 0 0 1 0 
1 0 0 0 1 0 0 1 
1 1 1 0 1 0 1 1 
1 2 1 1 1 0 1 0 
1 3 0 1 1 0 0 0 
2 0 0 0 1 1 1 1 
2 1 1 0 1 1 1 0 
2 2 1 1 1 1 0 0 
2 3 0 1 1 1 0 1 
3 0 0 0 0 1 1 0 
3 1 1 0 0 1 0 0 
3 2 1 1 0 1 0 1 
3 3 0 1 0 1 1 1 
end data

end centralizer elements



==> anc/Geometry_Z4xZ4_1_2.txt <==
point group
4
4

ZMxZN
true

lattice label
Z4xZ4_1

begin twist
 0/1 0/1 1/4 -1/4
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 1/2 1/2
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 1 0 0
0 0 0 0 0 1 0 0
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
0
0
0
next lattice vector
0
1.
0
0
0
0
next lattice vector
0
0
1.
0
0
0
next lattice vector
0
0
0
1.
0
0
next lattice vector
0
0
0
0
1.
0
next lattice vector
0
0
0
0
0
1.
end lattice

allowed order of Wilson lines
2
2
2
2
1
1

begin identical WLs
 1 2
 3 4
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 1 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 2 0 0 0 0 1 0 
0 2 1 0 0 0 1 0 
0 2 0 1 0 0 1 0 
0 2 1 1 0 0 1 0 
new sector
0 3 0 0 0 0 0 0 
0 3 0 1 0 0 0 0 
new sector
1 0 0 0 0 0 1/2 1/2 
1 0 0 0 0 1 1/2 1/2 
new sector
1 1 0 0 0 0 1/2 1/2 
1 1 0 1 0 0 1/2 1/2 
1 1 0 0 0 1 1/2 1/2 
1 1 0 1 0 1 1/2 1/2 
new sector
1 2 0 0 0 0 1/2 1/2 
1 2 1 0 0 0 1/2 1/2 
1 2 0 0 0 1 1/2 1/2 
1 2 1 0 0 1 1/2 1/2 
1 2 0 1 0 0 1/2 1/2 
1 2 1 1 0 0 1/2 1/2 
1 2 0 1 0 1 1/2 1/2 
1 2 1 1 0 1 1/2 1/2 
new sector
2 0 0 0 0 0 1 0 
2 0 0 0 1 0 1 0 
2 0 0 0 1 1 1 0 
2 0 0 0 0 0 2 0 
2 0 0 0 1 0 2 0 
2 0 0 0 0 1 2 0 
2 0 0 0 1 1 2 0 
new sector
2 1 0 0 0 0 1 0 
2 1 0 0 1 0 1 0 
2 1 0 0 0 1 1 0 
2 1 0 0 1 1 1 0 
2 1 0 1 0 0 1 0 
2 1 0 1 1 0 1 0 
2 1 0 1 0 1 1 0 
2 1 0 1 1 1 1 0 
new sector
2 2 0 0 0 0 0 0 
2 2 1 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 2 0 0 1 0 0 0 
2 2 1 0 1 0 0 0 
2 2 1 1 1 0 0 0 
2 2 0 0 1 1 0 0 
2 2 1 0 1 1 0 0 
2 2 1 1 1 1 0 0 
new sector
2 3 0 0 0 0 1 0 
2 3 0 0 1 0 1 0 
2 3 0 0 0 1 1 0 
2 3 0 0 1 1 1 0 
2 3 0 1 0 0 1 0 
2 3 0 1 1 0 1 0 
2 3 0 1 0 1 1 0 
2 3 0 1 1 1 1 0 
new sector
3 0 0 0 0 0 1/2 -1/2 
3 0 0 0 0 1 1/2 -1/2 
new sector
3 2 0 0 0 0 1/2 -1/2 
3 2 1 0 0 0 1/2 -1/2 
3 2 0 0 0 1 1/2 -1/2 
3 2 1 0 0 1 1/2 -1/2 
3 2 0 1 0 0 1/2 -1/2 
3 2 1 1 0 0 1/2 -1/2 
3 2 0 1 0 1 1/2 -1/2 
3 2 1 1 0 1 1/2 -1/2 
new sector
3 3 0 0 0 0 1/2 -1/2 
3 3 0 1 0 0 1/2 -1/2 
3 3 0 0 0 1 1/2 -1/2 
3 3 0 1 0 1 1/2 -1/2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 1/2 1/2 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 1 0 0 0 0 
2 2 -1 1 0 0 0 0 
2 3 -1 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
end data

// Const elem: 0 2 1 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 1 0 0 0 0 0 
end data

// Const elem: 0 2 1 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 1 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 0 0 1/2 1/2 
1 2 0 0 0 0 1/2 -1/2 
2 0 0 0 0 0 1 0 
2 2 0 0 0 0 0 0 
3 0 0 0 0 0 1/2 -1/2 
3 2 0 0 0 0 1/2 1/2 
end data

// Const elem: 0 2 1 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 0 0 0 1 0 
1 0 0 0 0 0 1/2 1/2 
1 2 1 0 0 0 1/2 -1/2 
2 0 0 0 0 0 1 0 
2 2 1 0 0 0 0 0 
3 0 0 0 0 0 1/2 -1/2 
3 2 1 0 0 0 1/2 1/2 
end data

// Const elem: 0 2 0 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 1 0 0 1 0 
1 0 0 0 0 0 1/2 1/2 
1 2 0 1 0 0 1/2 -1/2 
2 0 0 0 0 0 1 0 
2 2 0 1 0 0 0 0 
3 0 0 0 0 0 1/2 -1/2 
3 2 0 1 0 0 1/2 1/2 
end data

// Const elem: 0 2 1 1 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 0 1 0 
1 0 0 0 0 0 1/2 1/2 
1 2 1 1 0 0 1/2 -1/2 
2 0 0 0 0 0 1 0 
2 2 1 1 0 0 0 0 
3 0 0 0 0 0 1/2 -1/2 
3 2 1 1 0 0 1/2 1/2 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
end data

// Const elem: 0 3 0 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 1 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 1/2 1/2 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 0 0 1/2 1/2 
1 2 0 0 0 0 1/2 -1/2 
2 0 0 0 0 0 1 0 
2 2 0 0 0 0 0 0 
3 0 0 0 0 0 1/2 -1/2 
3 2 0 0 0 0 1/2 1/2 
end data

// Const elem: 1 0 0 0 0 1 1/2 1/2 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 0 1 1/2 1/2 
1 2 0 0 0 1 1/2 -1/2 
2 0 0 0 -1 1 1 0 
2 2 0 0 -1 1 0 0 
3 0 0 0 -1 0 1/2 -1/2 
3 2 0 0 -1 0 1/2 1/2 
end data

// Const elem: 1 1 0 0 0 0 1/2 1/2 
begin data
1 1 0 0 0 0 1/2 1/2 
2 2 0 0 0 0 0 0 
3 3 0 0 0 0 1/2 1/2 
end data

// Const elem: 1 1 0 1 0 0 1/2 1/2 
begin data
1 1 0 1 0 0 1/2 1/2 
2 2 -1 1 0 0 0 0 
3 3 -1 0 0 0 1/2 1/2 
end data

// Const elem: 1 1 0 0 0 1 1/2 1/2 
begin data
1 1 0 0 0 1 1/2 1/2 
2 2 0 0 -1 1 0 0 
3 3 0 0 -1 0 1/2 1/2 
end data

// Const elem: 1 1 0 1 0 1 1/2 1/2 
begin data
1 1 0 1 0 1 1/2 1/2 
2 2 -1 1 -1 1 0 0 
3 3 -1 0 -1 0 1/2 1/2 
end data

// Const elem: 1 2 0 0 0 0 1/2 1/2 
begin data
0 2 0 0 0 0 0 1 
1 0 0 0 0 0 -1/2 1/2 
1 2 0 0 0 0 1/2 1/2 
2 0 0 0 0 0 0 1 
2 2 0 0 0 0 0 0 
3 0 0 0 0 0 1/2 1/2 
3 2 0 0 0 0 -1/2 1/2 
end data

// Const elem: 1 2 1 0 0 0 1/2 1/2 
begin data
0 2 1 0 0 0 0 1 
1 0 0 0 0 0 -1/2 1/2 
1 2 1 0 0 0 1/2 1/2 
2 0 0 0 0 0 0 1 
2 2 1 0 0 0 0 0 
3 0 0 0 0 0 1/2 1/2 
3 2 1 0 0 0 -1/2 1/2 
end data

// Const elem: 1 2 0 0 0 1 1/2 1/2 
begin data
0 2 0 0 0 0 0 1 
1 0 0 0 0 1 -1/2 1/2 
1 2 0 0 0 1 1/2 1/2 
2 0 0 0 -1 1 0 1 
2 2 0 0 -1 1 0 0 
3 0 0 0 -1 0 1/2 1/2 
3 2 0 0 -1 0 -1/2 1/2 
end data

// Const elem: 1 2 1 0 0 1 1/2 1/2 
begin data
0 2 1 0 0 0 0 1 
1 0 0 0 0 1 -1/2 1/2 
1 2 1 0 0 1 1/2 1/2 
2 0 0 0 -1 1 0 1 
2 2 1 0 -1 1 0 0 
3 0 0 0 -1 0 1/2 1/2 
3 2 1 0 -1 0 -1/2 1/2 
end data

// Const elem: 1 2 0 1 0 0 1/2 1/2 
begin data
0 2 0 1 0 0 0 1 
1 0 0 0 0 0 -1/2 1/2 
1 2 0 1 0 0 1/2 1/2 
2 0 0 0 0 0 0 1 
2 2 0 1 0 0 0 0 
3 0 0 0 0 0 1/2 1/2 
3 2 0 1 0 0 -1/2 1/2 
end data

// Const elem: 1 2 1 1 0 0 1/2 1/2 
begin data
0 2 1 1 0 0 0 1 
1 0 0 0 0 0 -1/2 1/2 
1 2 1 1 0 0 1/2 1/2 
2 0 0 0 0 0 0 1 
2 2 1 1 0 0 0 0 
3 0 0 0 0 0 1/2 1/2 
3 2 1 1 0 0 -1/2 1/2 
end data

// Const elem: 1 2 0 1 0 1 1/2 1/2 
begin data
0 2 0 1 0 0 0 1 
1 0 0 0 0 1 -1/2 1/2 
1 2 0 1 0 1 1/2 1/2 
2 0 0 0 -1 1 0 1 
2 2 0 1 -1 1 0 0 
3 0 0 0 -1 0 1/2 1/2 
3 2 0 1 -1 0 -1/2 1/2 
end data

// Const elem: 1 2 1 1 0 1 1/2 1/2 
begin data
0 2 1 1 0 0 0 1 
1 0 0 0 0 1 -1/2 1/2 
1 2 1 1 0 1 1/2 1/2 
2 0 0 0 -1 1 0 1 
2 2 1 1 -1 1 0 0 
3 0 0 0 -1 0 1/2 1/2 
3 2 1 1 -1 0 -1/2 1/2 
end data

// Const elem: 2 0 0 0 0 0 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 0 0 1/2 1/2 
1 2 0 0 0 0 1/2 -1/2 
2 0 0 0 0 0 1 0 
2 2 0 0 0 0 0 0 
3 0 0 0 0 0 1/2 -1/2 
3 2 0 0 0 0 1/2 1/2 
end data

// Const elem: 2 0 0 0 1 0 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 0 
2 0 0 0 1 0 1 0 
2 2 0 0 1 0 0 0 
end data

// Const elem: 2 0 0 0 1 1 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 1 0 1/2 1/2 
1 2 0 0 1 0 1/2 -1/2 
2 0 0 0 1 1 1 0 
2 2 0 0 1 1 0 0 
3 0 0 0 0 1 1/2 -1/2 
3 2 0 0 0 1 1/2 1/2 
end data

// Const elem: 2 0 0 0 0 0 2 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 1 1 
0 2 0 0 0 0 2 0 
0 3 0 0 0 0 1 -1 
2 0 0 0 0 0 2 0 
2 1 0 0 0 0 1 -1 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 1 1 
end data

// Const elem: 2 0 0 0 1 0 2 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 1 1 
0 2 0 0 0 0 2 0 
0 3 0 0 0 0 1 -1 
2 0 0 0 1 0 2 0 
2 1 0 0 1 0 1 -1 
2 2 0 0 1 0 0 0 
2 3 0 0 1 0 1 1 
end data

// Const elem: 2 0 0 0 0 1 2 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 1 1 
0 2 0 0 0 0 2 0 
0 3 0 0 0 0 1 -1 
2 0 0 0 0 1 2 0 
2 1 0 0 0 1 1 -1 
2 2 0 0 0 1 0 0 
2 3 0 0 0 1 1 1 
end data

// Const elem: 2 0 0 0 1 1 2 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 1 1 
0 2 0 0 0 0 2 0 
0 3 0 0 0 0 1 -1 
2 0 0 0 1 1 2 0 
2 1 0 0 1 1 1 -1 
2 2 0 0 1 1 0 0 
2 3 0 0 1 1 1 1 
end data

// Const elem: 2 1 0 0 0 0 1 0 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
2 0 0 0 0 0 1 1 
2 1 0 0 0 0 1 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 1 
end data

// Const elem: 2 1 0 0 1 0 1 0 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
2 0 0 0 1 0 1 1 
2 1 0 0 1 0 1 0 
2 2 0 0 1 0 0 0 
2 3 0 0 1 0 0 1 
end data

// Const elem: 2 1 0 0 0 1 1 0 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
2 0 0 0 0 1 1 1 
2 1 0 0 0 1 1 0 
2 2 0 0 0 1 0 0 
2 3 0 0 0 1 0 1 
end data

// Const elem: 2 1 0 0 1 1 1 0 
begin data
0 1 0 0 0 0 0 1 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 1 0 
2 0 0 0 1 1 1 1 
2 1 0 0 1 1 1 0 
2 2 0 0 1 1 0 0 
2 3 0 0 1 1 0 1 
end data

// Const elem: 2 1 0 1 0 0 1 0 
begin data
0 1 0 1 0 0 0 1 
0 2 -1 1 0 0 1 1 
0 3 -1 0 0 0 1 0 
2 0 0 0 0 0 1 1 
2 1 0 1 0 0 1 0 
2 2 -1 1 0 0 0 0 
2 3 -1 0 0 0 0 1 
end data

// Const elem: 2 1 0 1 1 0 1 0 
begin data
0 1 0 1 0 0 0 1 
0 2 -1 1 0 0 1 1 
0 3 -1 0 0 0 1 0 
2 0 0 0 1 0 1 1 
2 1 0 1 1 0 1 0 
2 2 -1 1 1 0 0 0 
2 3 -1 0 1 0 0 1 
end data

// Const elem: 2 1 0 1 0 1 1 0 
begin data
0 1 0 1 0 0 0 1 
0 2 -1 1 0 0 1 1 
0 3 -1 0 0 0 1 0 
2 0 0 0 0 1 1 1 
2 1 0 1 0 1 1 0 
2 2 -1 1 0 1 0 0 
2 3 -1 0 0 1 0 1 
end data

// Const elem: 2 1 0 1 1 1 1 0 
begin data
0 1 0 1 0 0 0 1 
0 2 -1 1 0 0 1 1 
0 3 -1 0 0 0 1 0 
2 0 0 0 1 1 1 1 
2 1 0 1 1 1 1 0 
2 2 -1 1 1 1 0 0 
2 3 -1 0 1 1 0 1 
end data

// Const elem: 2 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1/2 1/2 
1 1 0 0 0 0 1/2 1/2 
1 2 0 0 0 0 1/2 1/2 
1 3 0 0 0 0 1/2 1/2 
2 0 0 0 0 0 1 0 
2 1 0 0 0 0 1 0 
2 2 0 0 0 0 1 0 
2 3 0 0 0 0 1 0 
3 0 0 0 0 0 1/2 -1/2 
3 1 0 0 0 0 1/2 -1/2 
3 2 0 0 0 0 1/2 -1/2 
3 3 0 0 0 0 1/2 -1/2 
end data

// Const elem: 2 2 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 0 0 0 0 
1 0 0 0 0 0 1/2 1/2 
1 2 1 0 0 0 1/2 1/2 
2 0 0 0 0 0 1 0 
2 2 1 0 0 0 1 0 
3 0 0 0 0 0 1/2 -1/2 
3 2 1 0 0 0 1/2 -1/2 
end data

// Const elem: 2 2 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 1/2 1/2 
1 1 1 0 0 0 1/2 1/2 
1 2 1 1 0 0 1/2 1/2 
1 3 0 1 0 0 1/2 1/2 
2 0 0 0 0 0 1 0 
2 1 1 0 0 0 1 0 
2 2 1 1 0 0 1 0 
2 3 0 1 0 0 1 0 
3 0 0 0 0 0 1/2 -1/2 
3 1 1 0 0 0 1/2 -1/2 
3 2 1 1 0 0 1/2 -1/2 
3 3 0 1 0 0 1/2 -1/2 
end data

// Const elem: 2 2 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
2 0 0 0 1 0 1 0 
2 1 0 0 1 0 1 0 
2 2 0 0 1 0 1 0 
2 3 0 0 1 0 1 0 
end data

// Const elem: 2 2 1 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 0 0 0 0 
2 0 0 0 1 0 1 0 
2 2 1 0 1 0 1 0 
end data

// Const elem: 2 2 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
2 0 0 0 1 0 1 0 
2 1 1 0 1 0 1 0 
2 2 1 1 1 0 1 0 
2 3 0 1 1 0 1 0 
end data

// Const elem: 2 2 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 1 0 1/2 1/2 
1 1 0 0 1 0 1/2 1/2 
1 2 0 0 1 0 1/2 1/2 
1 3 0 0 1 0 1/2 1/2 
2 0 0 0 1 1 1 0 
2 1 0 0 1 1 1 0 
2 2 0 0 1 1 1 0 
2 3 0 0 1 1 1 0 
3 0 0 0 0 1 1/2 -1/2 
3 1 0 0 0 1 1/2 -1/2 
3 2 0 0 0 1 1/2 -1/2 
3 3 0 0 0 1 1/2 -1/2 
end data

// Const elem: 2 2 1 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 0 0 0 0 
1 0 0 0 1 0 1/2 1/2 
1 2 1 0 1 0 1/2 1/2 
2 0 0 0 1 1 1 0 
2 2 1 0 1 1 1 0 
3 0 0 0 0 1 1/2 -1/2 
3 2 1 0 0 1 1/2 -1/2 
end data

// Const elem: 2 2 1 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 1 0 1/2 1/2 
1 1 1 0 1 0 1/2 1/2 
1 2 1 1 1 0 1/2 1/2 
1 3 0 1 1 0 1/2 1/2 
2 0 0 0 1 1 1 0 
2 1 1 0 1 1 1 0 
2 2 1 1 1 1 1 0 
2 3 0 1 1 1 1 0 
3 0 0 0 0 1 1/2 -1/2 
3 1 1 0 0 1 1/2 -1/2 
3 2 1 1 0 1 1/2 -1/2 
3 3 0 1 0 1 1/2 -1/2 
end data

// Const elem: 2 3 0 0 0 0 1 0 
begin data
0 1 0 0 0 0 1 0 
0 2 0 0 0 0 1 -1 
0 3 0 0 0 0 0 -1 
2 0 0 0 0 0 1 -1 
2 1 0 0 0 0 0 -1 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 1 0 
end data

// Const elem: 2 3 0 0 1 0 1 0 
begin data
0 1 0 0 0 0 1 0 
0 2 0 0 0 0 1 -1 
0 3 0 0 0 0 0 -1 
2 0 0 0 1 0 1 -1 
2 1 0 0 1 0 0 -1 
2 2 0 0 1 0 0 0 
2 3 0 0 1 0 1 0 
end data

// Const elem: 2 3 0 0 0 1 1 0 
begin data
0 1 0 0 0 0 1 0 
0 2 0 0 0 0 1 -1 
0 3 0 0 0 0 0 -1 
2 0 0 0 0 1 1 -1 
2 1 0 0 0 1 0 -1 
2 2 0 0 0 1 0 0 
2 3 0 0 0 1 1 0 
end data

// Const elem: 2 3 0 0 1 1 1 0 
begin data
0 1 0 0 0 0 1 0 
0 2 0 0 0 0 1 -1 
0 3 0 0 0 0 0 -1 
2 0 0 0 1 1 1 -1 
2 1 0 0 1 1 0 -1 
2 2 0 0 1 1 0 0 
2 3 0 0 1 1 1 0 
end data

// Const elem: 2 3 0 1 0 0 1 0 
begin data
0 1 1 0 0 0 1 0 
0 2 1 1 0 0 1 -1 
0 3 0 1 0 0 0 -1 
2 0 0 0 0 0 1 -1 
2 1 1 0 0 0 0 -1 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 1 0 
end data

// Const elem: 2 3 0 1 1 0 1 0 
begin data
0 1 1 0 0 0 1 0 
0 2 1 1 0 0 1 -1 
0 3 0 1 0 0 0 -1 
2 0 0 0 1 0 1 -1 
2 1 1 0 1 0 0 -1 
2 2 1 1 1 0 0 0 
2 3 0 1 1 0 1 0 
end data

// Const elem: 2 3 0 1 0 1 1 0 
begin data
0 1 1 0 0 0 1 0 
0 2 1 1 0 0 1 -1 
0 3 0 1 0 0 0 -1 
2 0 0 0 0 1 1 -1 
2 1 1 0 0 1 0 -1 
2 2 1 1 0 1 0 0 
2 3 0 1 0 1 1 0 
end data

// Const elem: 2 3 0 1 1 1 1 0 
begin data
0 1 1 0 0 0 1 0 
0 2 1 1 0 0 1 -1 
0 3 0 1 0 0 0 -1 
2 0 0 0 1 1 1 -1 
2 1 1 0 1 1 0 -1 
2 2 1 1 1 1 0 0 
2 3 0 1 1 1 1 0 
end data

// Const elem: 3 0 0 0 0 0 1/2 -1/2 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 0 0 1/2 1/2 
1 2 0 0 0 0 1/2 -1/2 
2 0 0 0 0 0 1 0 
2 2 0 0 0 0 0 0 
3 0 0 0 0 0 1/2 -1/2 
3 2 0 0 0 0 1/2 1/2 
end data

// Const elem: 3 0 0 0 0 1 1/2 -1/2 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 0 0 1 0 1/2 1/2 
1 2 0 0 1 0 1/2 -1/2 
2 0 0 0 1 1 1 0 
2 2 0 0 1 1 0 0 
3 0 0 0 0 1 1/2 -1/2 
3 2 0 0 0 1 1/2 1/2 
end data

// Const elem: 3 2 0 0 0 0 1/2 -1/2 
begin data
0 2 0 0 0 0 0 -1 
1 0 0 0 0 0 1/2 -1/2 
1 2 0 0 0 0 -1/2 -1/2 
2 0 0 0 0 0 0 -1 
2 2 0 0 0 0 0 0 
3 0 0 0 0 0 -1/2 -1/2 
3 2 0 0 0 0 1/2 -1/2 
end data

// Const elem: 3 2 1 0 0 0 1/2 -1/2 
begin data
0 2 1 0 0 0 0 -1 
1 0 0 0 0 0 1/2 -1/2 
1 2 1 0 0 0 -1/2 -1/2 
2 0 0 0 0 0 0 -1 
2 2 1 0 0 0 0 0 
3 0 0 0 0 0 -1/2 -1/2 
3 2 1 0 0 0 1/2 -1/2 
end data

// Const elem: 3 2 0 0 0 1 1/2 -1/2 
begin data
0 2 0 0 0 0 0 -1 
1 0 0 0 1 0 1/2 -1/2 
1 2 0 0 1 0 -1/2 -1/2 
2 0 0 0 1 1 0 -1 
2 2 0 0 1 1 0 0 
3 0 0 0 0 1 -1/2 -1/2 
3 2 0 0 0 1 1/2 -1/2 
end data

// Const elem: 3 2 1 0 0 1 1/2 -1/2 
begin data
0 2 1 0 0 0 0 -1 
1 0 0 0 1 0 1/2 -1/2 
1 2 1 0 1 0 -1/2 -1/2 
2 0 0 0 1 1 0 -1 
2 2 1 0 1 1 0 0 
3 0 0 0 0 1 -1/2 -1/2 
3 2 1 0 0 1 1/2 -1/2 
end data

// Const elem: 3 2 0 1 0 0 1/2 -1/2 
begin data
0 2 0 1 0 0 0 -1 
1 0 0 0 0 0 1/2 -1/2 
1 2 0 1 0 0 -1/2 -1/2 
2 0 0 0 0 0 0 -1 
2 2 0 1 0 0 0 0 
3 0 0 0 0 0 -1/2 -1/2 
3 2 0 1 0 0 1/2 -1/2 
end data

// Const elem: 3 2 1 1 0 0 1/2 -1/2 
begin data
0 2 1 1 0 0 0 -1 
1 0 0 0 0 0 1/2 -1/2 
1 2 1 1 0 0 -1/2 -1/2 
2 0 0 0 0 0 0 -1 
2 2 1 1 0 0 0 0 
3 0 0 0 0 0 -1/2 -1/2 
3 2 1 1 0 0 1/2 -1/2 
end data

// Const elem: 3 2 0 1 0 1 1/2 -1/2 
begin data
0 2 0 1 0 0 0 -1 
1 0 0 0 1 0 1/2 -1/2 
1 2 0 1 1 0 -1/2 -1/2 
2 0 0 0 1 1 0 -1 
2 2 0 1 1 1 0 0 
3 0 0 0 0 1 -1/2 -1/2 
3 2 0 1 0 1 1/2 -1/2 
end data

// Const elem: 3 2 1 1 0 1 1/2 -1/2 
begin data
0 2 1 1 0 0 0 -1 
1 0 0 0 1 0 1/2 -1/2 
1 2 1 1 1 0 -1/2 -1/2 
2 0 0 0 1 1 0 -1 
2 2 1 1 1 1 0 0 
3 0 0 0 0 1 -1/2 -1/2 
3 2 1 1 0 1 1/2 -1/2 
end data

// Const elem: 3 3 0 0 0 0 1/2 -1/2 
begin data
1 1 0 0 0 0 1/2 -1/2 
2 2 0 0 0 0 0 0 
3 3 0 0 0 0 1/2 -1/2 
end data

// Const elem: 3 3 0 1 0 0 1/2 -1/2 
begin data
1 1 1 0 0 0 1/2 -1/2 
2 2 1 1 0 0 0 0 
3 3 0 1 0 0 1/2 -1/2 
end data

// Const elem: 3 3 0 0 0 1 1/2 -1/2 
begin data
1 1 0 0 1 0 1/2 -1/2 
2 2 0 0 1 1 0 0 
3 3 0 0 0 1 1/2 -1/2 
end data

// Const elem: 3 3 0 1 0 1 1/2 -1/2 
begin data
1 1 1 0 1 0 1/2 -1/2 
2 2 1 1 1 1 0 0 
3 3 0 1 0 1 1/2 -1/2 
end data

end centralizer elements



==> anc/Geometry_Z4xZ4_1_3.txt <==
point group
4
4

ZMxZN
true

lattice label
Z4xZ4_1

begin twist
 0/1 0/1 1/4 -1/4
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 1/2 1/2 0 0 1/2 1/2
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 1 1
0 0 0 0 0 0 0 1
new non-R symmetry
2
0
0 0 0 0 1 1 0 0
0 0 0 0 0 1 0 0
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
0
0
0
next lattice vector
0
1.
0
0
0
0
next lattice vector
0
0
1.
0
0
0
next lattice vector
0
0
0
1.
0
0
next lattice vector
0
0
0
0
1.
0
next lattice vector
0
0
0
0
0
1.
end lattice

allowed order of Wilson lines
1
1
2
2
1
1

begin identical WLs
 3 4
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 1 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 2 0 0 0 0 1 0 
0 2 1 0 0 0 1 0 
new sector
0 3 0 0 0 0 0 0 
0 3 0 1 0 0 0 0 
new sector
1 1 1/2 1/2 0 0 1/2 1/2 
1 1 1/2 3/2 0 0 1/2 1/2 
1 1 1/2 1/2 0 1 1/2 1/2 
1 1 1/2 3/2 0 1 1/2 1/2 
new sector
1 2 1/2 1/2 0 0 1/2 1/2 
1 2 3/2 1/2 0 0 1/2 1/2 
1 2 1/2 1/2 0 1 1/2 1/2 
1 2 3/2 1/2 0 1 1/2 1/2 
new sector
2 0 0 0 0 0 1 0 
2 0 0 0 1 0 1 0 
2 0 0 0 1 1 1 0 
2 0 0 0 0 0 2 0 
2 0 0 0 1 0 2 0 
2 0 0 0 0 1 2 0 
2 0 0 0 1 1 2 0 
new sector
2 1 1 1 0 0 1 0 
2 1 1 1 1 0 1 0 
2 1 1 1 0 1 1 0 
2 1 1 1 1 1 1 0 
2 1 1 2 0 0 1 0 
2 1 1 2 1 0 1 0 
2 1 1 2 0 1 1 0 
2 1 1 2 1 1 1 0 
new sector
2 2 1 1 0 0 0 0 
2 2 2 1 0 0 0 0 
2 2 1 1 1 0 0 0 
2 2 2 1 1 0 0 0 
2 2 2 2 1 0 0 0 
2 2 1 1 1 1 0 0 
2 2 2 1 1 1 0 0 
new sector
2 3 1 1 0 0 1 0 
2 3 1 1 1 0 1 0 
2 3 1 1 0 1 1 0 
2 3 1 1 1 1 1 0 
2 3 1 2 0 0 1 0 
2 3 1 2 1 0 1 0 
2 3 1 2 0 1 1 0 
2 3 1 2 1 1 1 0 
new sector
3 2 3/2 3/2 0 0 1/2 -1/2 
3 2 5/2 3/2 0 0 1/2 -1/2 
3 2 3/2 3/2 0 1 1/2 -1/2 
3 2 5/2 3/2 0 1 1/2 -1/2 
new sector
3 3 3/2 3/2 0 0 1/2 -1/2 
3 3 3/2 5/2 0 0 1/2 -1/2 
3 3 3/2 3/2 0 1 1/2 -1/2 
3 3 3/2 5/2 0 1 1/2 -1/2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1/2 1/2 0 0 1/2 1/2 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 1 0 0 0 0 
2 2 -1 1 0 0 0 0 
2 3 -1 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
end data

// Const elem: 0 2 1 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 1 0 0 0 0 0 
end data

// Const elem: 0 2 1 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 1 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 0 0 0 1 0 
2 0 0 0 0 0 1 0 
2 2 0 0 0 0 0 0 
end data

// Const elem: 0 2 1 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 0 0 0 1 0 
2 0 0 0 0 0 1 0 
2 2 1 0 0 0 0 0 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
end data

// Const elem: 0 3 0 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 1 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 0 0 
end data

// Const elem: 1 1 1/2 1/2 0 0 1/2 1/2 
begin data
1 1 1/2 1/2 0 0 1/2 1/2 
2 2 0 1 0 0 0 0 
3 3 -1/2 1/2 0 0 1/2 1/2 
end data

// Const elem: 1 1 1/2 3/2 0 0 1/2 1/2 
begin data
1 1 1/2 3/2 0 0 1/2 1/2 
2 2 -1 2 0 0 0 0 
3 3 -3/2 1/2 0 0 1/2 1/2 
end data

// Const elem: 1 1 1/2 1/2 0 1 1/2 1/2 
begin data
1 1 1/2 1/2 0 1 1/2 1/2 
2 2 0 1 -1 1 0 0 
3 3 -1/2 1/2 -1 0 1/2 1/2 
end data

// Const elem: 1 1 1/2 3/2 0 1 1/2 1/2 
begin data
1 1 1/2 3/2 0 1 1/2 1/2 
2 2 -1 2 -1 1 0 0 
3 3 -3/2 1/2 -1 0 1/2 1/2 
end data

// Const elem: 1 2 1/2 1/2 0 0 1/2 1/2 
begin data
1 2 1/2 1/2 0 0 1/2 1/2 
2 0 0 0 0 0 0 1 
3 2 1/2 1/2 0 0 -1/2 1/2 
end data

// Const elem: 1 2 3/2 1/2 0 0 1/2 1/2 
begin data
1 2 3/2 1/2 0 0 1/2 1/2 
2 0 0 0 0 0 0 1 
3 2 3/2 1/2 0 0 -1/2 1/2 
end data

// Const elem: 1 2 1/2 1/2 0 1 1/2 1/2 
begin data
1 2 1/2 1/2 0 1 1/2 1/2 
2 0 0 0 -1 1 0 1 
3 2 1/2 1/2 -1 0 -1/2 1/2 
end data

// Const elem: 1 2 3/2 1/2 0 1 1/2 1/2 
begin data
1 2 3/2 1/2 0 1 1/2 1/2 
2 0 0 0 -1 1 0 1 
3 2 3/2 1/2 -1 0 -1/2 1/2 
end data

// Const elem: 2 0 0 0 0 0 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 1/2 1/2 0 0 1/2 1/2 
1 2 1/2 1/2 0 0 1/2 -1/2 
2 0 1 1 0 0 1 0 
2 2 1 1 0 0 0 0 
3 0 3/2 3/2 0 0 1/2 -1/2 
3 2 3/2 3/2 0 0 1/2 1/2 
end data

// Const elem: 2 0 0 0 1 0 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 0 
2 0 1 1 1 0 1 0 
2 2 1 1 1 0 0 0 
end data

// Const elem: 2 0 0 0 1 1 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 1/2 1/2 1 0 1/2 1/2 
1 2 1/2 1/2 1 0 1/2 -1/2 
2 0 1 1 1 1 1 0 
2 2 1 1 1 1 0 0 
3 0 3/2 3/2 0 1 1/2 -1/2 
3 2 3/2 3/2 0 1 1/2 1/2 
end data

// Const elem: 2 0 0 0 0 0 2 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 1 1 
0 2 0 0 0 0 2 0 
0 3 0 0 0 0 1 -1 
2 0 1 1 0 0 2 0 
2 1 1 1 0 0 1 -1 
2 2 1 1 0 0 0 0 
2 3 1 1 0 0 1 1 
end data

// Const elem: 2 0 0 0 1 0 2 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 1 1 
0 2 0 0 0 0 2 0 
0 3 0 0 0 0 1 -1 
2 0 1 1 1 0 2 0 
2 1 1 1 1 0 1 -1 
2 2 1 1 1 0 0 0 
2 3 1 1 1 0 1 1 
end data

// Const elem: 2 0 0 0 0 1 2 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 1 1 
0 2 0 0 0 0 2 0 
0 3 0 0 0 0 1 -1 
2 0 1 1 0 1 2 0 
2 1 1 1 0 1 1 -1 
2 2 1 1 0 1 0 0 
2 3 1 1 0 1 1 1 
end data

// Const elem: 2 0 0 0 1 1 2 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 1 1 
0 2 0 0 0 0 2 0 
0 3 0 0 0 0 1 -1 
2 0 1 1 1 1 2 0 
2 1 1 1 1 1 1 -1 
2 2 1 1 1 1 0 0 
2 3 1 1 1 1 1 1 
end data

// Const elem: 2 1 1 1 0 0 1 0 
begin data
0 1 1 1 0 0 0 1 
0 2 0 2 0 0 1 1 
0 3 -1 1 0 0 1 0 
2 0 0 0 0 0 1 1 
2 1 1 1 0 0 1 0 
2 2 0 2 0 0 0 0 
2 3 -1 1 0 0 0 1 
end data

// Const elem: 2 1 1 1 1 0 1 0 
begin data
0 1 1 1 0 0 0 1 
0 2 0 2 0 0 1 1 
0 3 -1 1 0 0 1 0 
2 0 0 0 1 0 1 1 
2 1 1 1 1 0 1 0 
2 2 0 2 1 0 0 0 
2 3 -1 1 1 0 0 1 
end data

// Const elem: 2 1 1 1 0 1 1 0 
begin data
0 1 1 1 0 0 0 1 
0 2 0 2 0 0 1 1 
0 3 -1 1 0 0 1 0 
2 0 0 0 0 1 1 1 
2 1 1 1 0 1 1 0 
2 2 0 2 0 1 0 0 
2 3 -1 1 0 1 0 1 
end data

// Const elem: 2 1 1 1 1 1 1 0 
begin data
0 1 1 1 0 0 0 1 
0 2 0 2 0 0 1 1 
0 3 -1 1 0 0 1 0 
2 0 0 0 1 1 1 1 
2 1 1 1 1 1 1 0 
2 2 0 2 1 1 0 0 
2 3 -1 1 1 1 0 1 
end data

// Const elem: 2 1 1 2 0 0 1 0 
begin data
0 1 1 2 0 0 0 1 
0 2 -1 3 0 0 1 1 
0 3 -2 1 0 0 1 0 
2 0 0 0 0 0 1 1 
2 1 1 2 0 0 1 0 
2 2 -1 3 0 0 0 0 
2 3 -2 1 0 0 0 1 
end data

// Const elem: 2 1 1 2 1 0 1 0 
begin data
0 1 1 2 0 0 0 1 
0 2 -1 3 0 0 1 1 
0 3 -2 1 0 0 1 0 
2 0 0 0 1 0 1 1 
2 1 1 2 1 0 1 0 
2 2 -1 3 1 0 0 0 
2 3 -2 1 1 0 0 1 
end data

// Const elem: 2 1 1 2 0 1 1 0 
begin data
0 1 1 2 0 0 0 1 
0 2 -1 3 0 0 1 1 
0 3 -2 1 0 0 1 0 
2 0 0 0 0 1 1 1 
2 1 1 2 0 1 1 0 
2 2 -1 3 0 1 0 0 
2 3 -2 1 0 1 0 1 
end data

// Const elem: 2 1 1 2 1 1 1 0 
begin data
0 1 1 2 0 0 0 1 
0 2 -1 3 0 0 1 1 
0 3 -2 1 0 0 1 0 
2 0 0 0 1 1 1 1 
2 1 1 2 1 1 1 0 
2 2 -1 3 1 1 0 0 
2 3 -2 1 1 1 0 1 
end data

// Const elem: 2 2 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
2 0 0 0 0 0 1 0 
2 1 1 0 0 0 1 0 
2 2 1 1 0 0 1 0 
2 3 0 1 0 0 1 0 
end data

// Const elem: 2 2 2 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 2 1 0 0 0 0 
1 1 3/2 -1/2 0 0 1/2 1/2 
1 3 1/2 3/2 0 0 1/2 1/2 
2 0 0 0 0 0 1 0 
2 2 2 1 0 0 1 0 
3 1 3/2 -1/2 0 0 1/2 -1/2 
3 3 1/2 3/2 0 0 1/2 -1/2 
end data

// Const elem: 2 2 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
2 0 0 0 1 0 1 0 
2 1 1 0 1 0 1 0 
2 2 1 1 1 0 1 0 
2 3 0 1 1 0 1 0 
end data

// Const elem: 2 2 2 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 2 1 0 0 0 0 
2 0 0 0 1 0 1 0 
2 2 2 1 1 0 1 0 
end data

// Const elem: 2 2 2 2 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 2 0 0 0 0 0 
0 2 2 2 0 0 0 0 
0 3 0 2 0 0 0 0 
2 0 0 0 1 0 1 0 
2 1 2 0 1 0 1 0 
2 2 2 2 1 0 1 0 
2 3 0 2 1 0 1 0 
end data

// Const elem: 2 2 1 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
2 0 0 0 1 1 1 0 
2 1 1 0 1 1 1 0 
2 2 1 1 1 1 1 0 
2 3 0 1 1 1 1 0 
end data

// Const elem: 2 2 2 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 2 1 0 0 0 0 
1 1 3/2 -1/2 1 0 1/2 1/2 
1 3 1/2 3/2 1 0 1/2 1/2 
2 0 0 0 1 1 1 0 
2 2 2 1 1 1 1 0 
3 1 3/2 -1/2 0 1 1/2 -1/2 
3 3 1/2 3/2 0 1 1/2 -1/2 
end data

// Const elem: 2 3 1 1 0 0 1 0 
begin data
0 1 1 -1 0 0 1 0 
0 2 2 0 0 0 1 -1 
0 3 1 1 0 0 0 -1 
2 0 0 0 0 0 1 -1 
2 1 1 -1 0 0 0 -1 
2 2 2 0 0 0 0 0 
2 3 1 1 0 0 1 0 
end data

// Const elem: 2 3 1 1 1 0 1 0 
begin data
0 1 1 -1 0 0 1 0 
0 2 2 0 0 0 1 -1 
0 3 1 1 0 0 0 -1 
2 0 0 0 1 0 1 -1 
2 1 1 -1 1 0 0 -1 
2 2 2 0 1 0 0 0 
2 3 1 1 1 0 1 0 
end data

// Const elem: 2 3 1 1 0 1 1 0 
begin data
0 1 1 -1 0 0 1 0 
0 2 2 0 0 0 1 -1 
0 3 1 1 0 0 0 -1 
2 0 0 0 0 1 1 -1 
2 1 1 -1 0 1 0 -1 
2 2 2 0 0 1 0 0 
2 3 1 1 0 1 1 0 
end data

// Const elem: 2 3 1 1 1 1 1 0 
begin data
0 1 1 -1 0 0 1 0 
0 2 2 0 0 0 1 -1 
0 3 1 1 0 0 0 -1 
2 0 0 0 1 1 1 -1 
2 1 1 -1 1 1 0 -1 
2 2 2 0 1 1 0 0 
2 3 1 1 1 1 1 0 
end data

// Const elem: 2 3 1 2 0 0 1 0 
begin data
0 1 2 -1 0 0 1 0 
0 2 3 1 0 0 1 -1 
0 3 1 2 0 0 0 -1 
2 0 0 0 0 0 1 -1 
2 1 2 -1 0 0 0 -1 
2 2 3 1 0 0 0 0 
2 3 1 2 0 0 1 0 
end data

// Const elem: 2 3 1 2 1 0 1 0 
begin data
0 1 2 -1 0 0 1 0 
0 2 3 1 0 0 1 -1 
0 3 1 2 0 0 0 -1 
2 0 0 0 1 0 1 -1 
2 1 2 -1 1 0 0 -1 
2 2 3 1 1 0 0 0 
2 3 1 2 1 0 1 0 
end data

// Const elem: 2 3 1 2 0 1 1 0 
begin data
0 1 2 -1 0 0 1 0 
0 2 3 1 0 0 1 -1 
0 3 1 2 0 0 0 -1 
2 0 0 0 0 1 1 -1 
2 1 2 -1 0 1 0 -1 
2 2 3 1 0 1 0 0 
2 3 1 2 0 1 1 0 
end data

// Const elem: 2 3 1 2 1 1 1 0 
begin data
0 1 2 -1 0 0 1 0 
0 2 3 1 0 0 1 -1 
0 3 1 2 0 0 0 -1 
2 0 0 0 1 1 1 -1 
2 1 2 -1 1 1 0 -1 
2 2 3 1 1 1 0 0 
2 3 1 2 1 1 1 0 
end data

// Const elem: 3 2 3/2 3/2 0 0 1/2 -1/2 
begin data
1 2 3/2 3/2 0 0 -1/2 -1/2 
2 0 0 0 0 0 0 -1 
3 2 3/2 3/2 0 0 1/2 -1/2 
end data

// Const elem: 3 2 5/2 3/2 0 0 1/2 -1/2 
begin data
1 2 5/2 3/2 0 0 -1/2 -1/2 
2 0 0 0 0 0 0 -1 
3 2 5/2 3/2 0 0 1/2 -1/2 
end data

// Const elem: 3 2 3/2 3/2 0 1 1/2 -1/2 
begin data
1 2 3/2 3/2 1 0 -1/2 -1/2 
2 0 0 0 1 1 0 -1 
3 2 3/2 3/2 0 1 1/2 -1/2 
end data

// Const elem: 3 2 5/2 3/2 0 1 1/2 -1/2 
begin data
1 2 5/2 3/2 1 0 -1/2 -1/2 
2 0 0 0 1 1 0 -1 
3 2 5/2 3/2 0 1 1/2 -1/2 
end data

// Const elem: 3 3 3/2 3/2 0 0 1/2 -1/2 
begin data
1 1 3/2 -3/2 0 0 1/2 -1/2 
2 2 3 0 0 0 0 0 
3 3 3/2 3/2 0 0 1/2 -1/2 
end data

// Const elem: 3 3 3/2 5/2 0 0 1/2 -1/2 
begin data
1 1 5/2 -3/2 0 0 1/2 -1/2 
2 2 4 1 0 0 0 0 
3 3 3/2 5/2 0 0 1/2 -1/2 
end data

// Const elem: 3 3 3/2 3/2 0 1 1/2 -1/2 
begin data
1 1 3/2 -3/2 1 0 1/2 -1/2 
2 2 3 0 1 1 0 0 
3 3 3/2 3/2 0 1 1/2 -1/2 
end data

// Const elem: 3 3 3/2 5/2 0 1 1/2 -1/2 
begin data
1 1 5/2 -3/2 1 0 1/2 -1/2 
2 2 4 1 1 1 0 0 
3 3 3/2 5/2 0 1 1/2 -1/2 
end data

end centralizer elements



==> anc/Geometry_Z4xZ4_1_4.txt <==
point group
4
4

ZMxZN
true

lattice label
Z4xZ4_1

begin twist
 0/1 0/1 1/4 -1/4
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 1/2 1/2 0 1/2 1/2 1/2
0 1 0 0 1/2 1/2 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 1 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
0
0
0
next lattice vector
0
1.
0
0
0
0
next lattice vector
0
0
1.
0
0
0
next lattice vector
0
0
0
1.
0
0
next lattice vector
0
0
0
0
1.
0
next lattice vector
0
0
0
0
0
1.
end lattice

allowed order of Wilson lines
1
1
1
1
1
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 2 0 0 0 0 1 0 
0 2 1 0 0 0 1 0 
new sector
1 1 1/2 1/2 -1/2 1 1/2 1/2 
1 1 1/2 3/2 -1/2 1 1/2 1/2 
1 1 1/2 1/2 -1/2 2 1/2 1/2 
1 1 1/2 3/2 -1/2 2 1/2 1/2 
new sector
1 2 1/2 1/2 -1 3/2 1/2 1/2 
1 2 3/2 1/2 -1 3/2 1/2 1/2 
1 2 1/2 1/2 -1 5/2 1/2 1/2 
1 2 3/2 1/2 -1 5/2 1/2 1/2 
new sector
2 0 0 0 -1/2 1/2 1 0 
2 0 0 0 1/2 1/2 1 0 
2 0 0 0 1/2 3/2 1 0 
2 0 0 0 -1/2 1/2 2 0 
2 0 0 0 1/2 1/2 2 0 
new sector
2 1 1 1 -1 0 1 0 
2 1 1 1 0 0 1 0 
2 1 1 2 -1 0 1 0 
2 1 1 2 0 0 1 0 
new sector
2 2 1 1 -3/2 -1/2 0 0 
2 2 2 1 -3/2 -1/2 0 0 
2 2 1 1 -1/2 -1/2 0 0 
2 2 2 1 -1/2 -1/2 0 0 
2 2 1 2 -1/2 -1/2 0 0 
new sector
2 3 1 1 -2 -1 1 0 
2 3 1 1 -1 -1 1 0 
2 3 1 2 -2 -1 1 0 
2 3 1 2 -1 -1 1 0 
new sector
3 2 3/2 3/2 1/2 -1 1/2 -1/2 
3 2 5/2 3/2 1/2 -1 1/2 -1/2 
3 2 3/2 3/2 1/2 0 1/2 -1/2 
3 2 5/2 3/2 1/2 0 1/2 -1/2 
new sector
3 3 3/2 3/2 1 -3/2 1/2 -1/2 
3 3 3/2 5/2 1 -3/2 1/2 -1/2 
3 3 3/2 3/2 1 -1/2 1/2 -1/2 
3 3 3/2 5/2 1 -1/2 1/2 -1/2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1/2 1/2 0 1/2 1/2 1/2 
0 1 0 0 1/2 1/2 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 1/2 1/2 0 0 
0 2 0 0 1 1 0 0 
0 3 0 0 3/2 3/2 0 0 
2 0 0 0 -1/2 1/2 0 0 
2 1 0 0 -1 0 0 0 
2 2 0 0 -3/2 -1/2 0 0 
2 3 0 0 -2 -1 0 0 
end data

// Const elem: 0 2 1 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 0 1 1 0 0 
2 0 0 0 -1/2 1/2 0 0 
2 2 1 0 -3/2 -1/2 0 0 
end data

// Const elem: 0 2 1 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 1 0 1/2 1/2 0 0 
0 2 1 1 1 1 0 0 
0 3 0 1 3/2 3/2 0 0 
2 0 0 0 -1/2 1/2 0 0 
2 1 1 0 -1 0 0 0 
2 2 1 1 -3/2 -1/2 0 0 
2 3 0 1 -2 -1 0 0 
end data

// Const elem: 0 2 0 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 0 1 1 1 0 
2 0 0 0 -1/2 1/2 1 0 
2 2 0 0 -3/2 -1/2 0 0 
end data

// Const elem: 0 2 1 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 0 1 1 1 0 
2 0 0 0 -1/2 1/2 1 0 
2 2 1 0 -3/2 -1/2 0 0 
end data

// Const elem: 1 1 1/2 1/2 -1/2 1 1/2 1/2 
begin data
1 1 1/2 1/2 -1/2 1 1/2 1/2 
2 2 0 1 -3/2 1/2 0 0 
3 3 -1/2 1/2 -1 -1/2 1/2 1/2 
end data

// Const elem: 1 1 1/2 3/2 -1/2 1 1/2 1/2 
begin data
1 1 1/2 3/2 -1/2 1 1/2 1/2 
2 2 -1 2 -3/2 1/2 0 0 
3 3 -3/2 1/2 -1 -1/2 1/2 1/2 
end data

// Const elem: 1 1 1/2 1/2 -1/2 2 1/2 1/2 
begin data
1 1 1/2 1/2 -1/2 2 1/2 1/2 
2 2 0 1 -5/2 3/2 0 0 
3 3 -1/2 1/2 -2 -1/2 1/2 1/2 
end data

// Const elem: 1 1 1/2 3/2 -1/2 2 1/2 1/2 
begin data
1 1 1/2 3/2 -1/2 2 1/2 1/2 
2 2 -1 2 -5/2 3/2 0 0 
3 3 -3/2 1/2 -2 -1/2 1/2 1/2 
end data

// Const elem: 1 2 1/2 1/2 -1 3/2 1/2 1/2 
begin data
1 2 1/2 1/2 -1 3/2 1/2 1/2 
2 0 0 0 -5/2 1/2 0 1 
3 2 1/2 1/2 -3/2 -1 -1/2 1/2 
end data

// Const elem: 1 2 3/2 1/2 -1 3/2 1/2 1/2 
begin data
1 2 3/2 1/2 -1 3/2 1/2 1/2 
2 0 0 0 -5/2 1/2 0 1 
3 2 3/2 1/2 -3/2 -1 -1/2 1/2 
end data

// Const elem: 1 2 1/2 1/2 -1 5/2 1/2 1/2 
begin data
1 2 1/2 1/2 -1 5/2 1/2 1/2 
2 0 0 0 -7/2 3/2 0 1 
3 2 1/2 1/2 -5/2 -1 -1/2 1/2 
end data

// Const elem: 1 2 3/2 1/2 -1 5/2 1/2 1/2 
begin data
1 2 3/2 1/2 -1 5/2 1/2 1/2 
2 0 0 0 -7/2 3/2 0 1 
3 2 3/2 1/2 -5/2 -1 -1/2 1/2 
end data

// Const elem: 2 0 0 0 -1/2 1/2 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 1/2 1/2 0 1/2 1/2 1/2 
1 2 1/2 1/2 0 1/2 1/2 -1/2 
2 0 1 1 -1/2 1/2 1 0 
2 2 1 1 -1/2 1/2 0 0 
3 0 3/2 3/2 -1/2 0 1/2 -1/2 
3 2 3/2 3/2 -1/2 0 1/2 1/2 
end data

// Const elem: 2 0 0 0 1/2 1/2 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 0 
2 0 1 1 1/2 1/2 1 0 
2 2 1 1 1/2 1/2 0 0 
end data

// Const elem: 2 0 0 0 1/2 3/2 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 1 0 
1 0 1/2 1/2 1 1/2 1/2 1/2 
1 2 1/2 1/2 1 1/2 1/2 -1/2 
2 0 1 1 1/2 3/2 1 0 
2 2 1 1 1/2 3/2 0 0 
3 0 3/2 3/2 -1/2 1 1/2 -1/2 
3 2 3/2 3/2 -1/2 1 1/2 1/2 
end data

// Const elem: 2 0 0 0 -1/2 1/2 2 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 2 0 
2 0 1 1 -1/2 1/2 2 0 
2 2 1 1 -1/2 1/2 0 0 
end data

// Const elem: 2 0 0 0 1/2 1/2 2 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 2 0 
2 0 1 1 1/2 1/2 2 0 
2 2 1 1 1/2 1/2 0 0 
end data

// Const elem: 2 1 1 1 -1 0 1 0 
begin data
0 2 0 2 0 0 1 1 
2 1 1 1 -1 0 1 0 
2 3 -1 1 -1 0 0 1 
end data

// Const elem: 2 1 1 1 0 0 1 0 
begin data
0 2 0 2 0 0 1 1 
2 1 1 1 0 0 1 0 
2 3 -1 1 0 0 0 1 
end data

// Const elem: 2 1 1 2 -1 0 1 0 
begin data
0 2 -1 3 0 0 1 1 
2 1 1 2 -1 0 1 0 
2 3 -2 1 -1 0 0 1 
end data

// Const elem: 2 1 1 2 0 0 1 0 
begin data
0 2 -1 3 0 0 1 1 
2 1 1 2 0 0 1 0 
2 3 -2 1 0 0 0 1 
end data

// Const elem: 2 2 1 1 -3/2 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 0 0 0 0 
2 0 0 0 -3/2 -1/2 1 0 
2 2 1 1 -3/2 -1/2 1 0 
end data

// Const elem: 2 2 2 1 -3/2 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 2 1 0 0 0 0 
2 0 0 0 -3/2 -1/2 1 0 
2 2 2 1 -3/2 -1/2 1 0 
end data

// Const elem: 2 2 1 1 -1/2 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 0 0 0 0 
2 0 0 0 -1/2 -1/2 1 0 
2 2 1 1 -1/2 -1/2 1 0 
end data

// Const elem: 2 2 2 1 -1/2 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 2 1 0 0 0 0 
1 1 3/2 -1/2 -1/2 0 1/2 1/2 
1 3 1/2 3/2 -1/2 0 1/2 1/2 
2 0 0 0 -1/2 -1/2 1 0 
2 2 2 1 -1/2 -1/2 1 0 
3 1 3/2 -1/2 0 -1/2 1/2 -1/2 
3 3 1/2 3/2 0 -1/2 1/2 -1/2 
end data

// Const elem: 2 2 1 2 -1/2 -1/2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 2 0 0 0 0 
1 1 3/2 1/2 -1/2 0 1/2 1/2 
1 3 -1/2 3/2 -1/2 0 1/2 1/2 
2 0 0 0 -1/2 -1/2 1 0 
2 2 1 2 -1/2 -1/2 1 0 
3 1 3/2 1/2 0 -1/2 1/2 -1/2 
3 3 -1/2 3/2 0 -1/2 1/2 -1/2 
end data

// Const elem: 2 3 1 1 -2 -1 1 0 
begin data
0 2 2 0 0 0 1 -1 
2 1 1 -1 -2 -1 0 -1 
2 3 1 1 -2 -1 1 0 
end data

// Const elem: 2 3 1 1 -1 -1 1 0 
begin data
0 2 2 0 0 0 1 -1 
2 1 1 -1 -1 -1 0 -1 
2 3 1 1 -1 -1 1 0 
end data

// Const elem: 2 3 1 2 -2 -1 1 0 
begin data
0 2 3 1 0 0 1 -1 
2 1 2 -1 -2 -1 0 -1 
2 3 1 2 -2 -1 1 0 
end data

// Const elem: 2 3 1 2 -1 -1 1 0 
begin data
0 2 3 1 0 0 1 -1 
2 1 2 -1 -1 -1 0 -1 
2 3 1 2 -1 -1 1 0 
end data

// Const elem: 3 2 3/2 3/2 1/2 -1 1/2 -1/2 
begin data
1 2 3/2 3/2 -1 -1/2 -1/2 -1/2 
2 0 0 0 -1/2 -3/2 0 -1 
3 2 3/2 3/2 1/2 -1 1/2 -1/2 
end data

// Const elem: 3 2 5/2 3/2 1/2 -1 1/2 -1/2 
begin data
1 2 5/2 3/2 -1 -1/2 -1/2 -1/2 
2 0 0 0 -1/2 -3/2 0 -1 
3 2 5/2 3/2 1/2 -1 1/2 -1/2 
end data

// Const elem: 3 2 3/2 3/2 1/2 0 1/2 -1/2 
begin data
1 2 3/2 3/2 0 -1/2 -1/2 -1/2 
2 0 0 0 1/2 -1/2 0 -1 
3 2 3/2 3/2 1/2 0 1/2 -1/2 
end data

// Const elem: 3 2 5/2 3/2 1/2 0 1/2 -1/2 
begin data
1 2 5/2 3/2 0 -1/2 -1/2 -1/2 
2 0 0 0 1/2 -1/2 0 -1 
3 2 5/2 3/2 1/2 0 1/2 -1/2 
end data

// Const elem: 3 3 3/2 3/2 1 -3/2 1/2 -1/2 
begin data
1 1 3/2 -3/2 -3/2 -1 1/2 -1/2 
2 2 3 0 -1/2 -5/2 0 0 
3 3 3/2 3/2 1 -3/2 1/2 -1/2 
end data

// Const elem: 3 3 3/2 5/2 1 -3/2 1/2 -1/2 
begin data
1 1 5/2 -3/2 -3/2 -1 1/2 -1/2 
2 2 4 1 -1/2 -5/2 0 0 
3 3 3/2 5/2 1 -3/2 1/2 -1/2 
end data

// Const elem: 3 3 3/2 3/2 1 -1/2 1/2 -1/2 
begin data
1 1 3/2 -3/2 -1/2 -1 1/2 -1/2 
2 2 3 0 1/2 -3/2 0 0 
3 3 3/2 3/2 1 -1/2 1/2 -1/2 
end data

// Const elem: 3 3 3/2 5/2 1 -1/2 1/2 -1/2 
begin data
1 1 5/2 -3/2 -1/2 -1 1/2 -1/2 
2 2 4 1 1/2 -3/2 0 0 
3 3 3/2 5/2 1 -1/2 1/2 -1/2 
end data

end centralizer elements



==> anc/Geometry_Z4xZ4_2_1.txt <==
point group
4
4

ZMxZN
true

lattice label
Z4xZ4_2

begin twist
 0/1 0/1 1/4 -1/4
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0.70710678119
0
0
0.7071067812
0.70710678119
next lattice vector
0.70710678119
0.70710678119
0
0
0.7071067812
-0.7071067812
next lattice vector
0.70710678119
0.70710678119
0
0
-0.70710678119
-0.7071067812
next lattice vector
-0.70710678119
0.70710678119
0
0
0.70710678119
-0.70710678119
next lattice vector
0
0
1.4142135624
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2 3 4
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 1 0 -1 0 0 
0 1 0 0 0 1 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 2 1 0 1 0 0 0 
0 2 1 0 0 1 0 0 
0 2 0 1 0 1 0 0 
new sector
0 3 0 0 0 0 0 0 
0 3 0 -1 0 -1 0 0 
0 3 0 0 0 1 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 -1 -3 0 0 
1 1 0 0 0 0 0 1 
1 1 0 0 -1 -3 0 1 
1 1 0 0 0 -1 0 0 
1 1 0 0 0 -1 0 1 
1 1 0 0 0 -2 0 0 
1 1 0 0 0 -2 0 1 
new sector
1 2 0 0 0 0 0 0 
1 2 0 0 1 1 0 0 
1 2 0 0 0 0 0 1 
1 2 0 0 1 1 0 1 
1 2 0 0 1 0 0 0 
1 2 0 0 1 0 0 1 
1 2 0 0 2 0 0 0 
1 2 0 0 2 0 0 1 
new sector
1 3 0 0 0 0 0 0 
1 3 0 0 0 0 0 1 
new sector
2 0 0 0 0 0 0 0 
2 0 0 1 -1 0 0 0 
2 0 0 0 0 0 1 0 
2 0 0 1 -1 0 1 0 
2 0 0 0 0 0 1 1 
2 0 0 1 -1 0 1 1 
new sector
2 1 0 0 0 0 0 0 
2 1 0 1 0 -1 0 0 
2 1 0 0 0 1 0 0 
2 1 0 0 0 0 1 0 
2 1 0 1 0 -1 1 0 
2 1 0 0 0 1 1 0 
2 1 0 1 0 0 1 0 
2 1 0 0 0 0 1 1 
2 1 0 1 0 -1 1 1 
2 1 0 0 0 1 1 1 
new sector
2 2 0 0 0 0 0 0 
2 2 0 -1 0 1 0 0 
2 2 0 0 0 0 1 0 
2 2 0 -1 0 1 1 0 
2 2 0 0 0 0 1 1 
2 2 0 -1 0 1 1 1 
new sector
2 3 0 0 0 0 0 0 
2 3 0 1 0 1 0 0 
2 3 0 0 0 1 0 0 
2 3 0 0 0 0 1 0 
2 3 0 1 0 1 1 0 
2 3 0 0 0 1 1 0 
2 3 0 1 0 2 1 0 
2 3 0 0 0 0 1 1 
2 3 0 1 0 1 1 1 
2 3 0 0 0 1 1 1 
new sector
3 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
new sector
3 1 0 0 0 0 0 0 
3 1 0 0 0 0 0 1 
new sector
3 2 0 0 0 0 0 0 
3 2 0 0 1 1 0 0 
3 2 0 0 0 0 0 1 
3 2 0 0 1 1 0 1 
3 2 0 0 1 0 0 0 
3 2 0 0 1 0 0 1 
3 2 0 0 2 0 0 0 
3 2 0 0 2 0 0 1 
new sector
3 3 0 0 0 0 0 0 
3 3 0 0 -1 1 0 0 
3 3 0 0 0 0 0 1 
3 3 0 0 -1 1 0 1 
3 3 0 0 1 0 0 0 
3 3 0 0 1 0 0 1 
3 3 0 0 2 0 0 0 
3 3 0 0 2 0 0 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 0 -1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 -1 0 0 
0 2 1 0 1 0 0 0 
0 3 1 -1 1 1 0 0 
1 0 0 0 0 0 0 0 
1 1 0 1 0 -1 0 0 
1 2 1 0 1 0 0 0 
1 3 1 -1 1 1 0 0 
2 0 0 0 0 0 0 0 
2 1 0 1 0 -1 0 0 
2 2 1 0 1 0 0 0 
2 3 1 -1 1 1 0 0 
3 0 0 0 0 0 0 0 
3 1 0 1 0 -1 0 0 
3 2 1 0 1 0 0 0 
3 3 1 -1 1 1 0 0 
end data

// Const elem: 0 1 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 1 0 0 
0 2 -1 0 0 1 0 0 
0 3 -1 0 0 0 0 0 
2 0 -1 1 0 0 0 0 
2 1 0 -1 1 1 0 0 
2 2 0 -1 0 1 0 0 
2 3 -1 1 -1 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 0 2 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 0 0 0 0 
end data

// Const elem: 0 2 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 0 0 0 0 
1 1 0 2 -1 -1 0 0 
1 3 1 -1 1 1 0 0 
2 0 0 1 -1 0 0 0 
2 2 1 0 1 0 0 0 
3 1 0 1 0 -1 0 0 
3 3 1 0 0 1 0 0 
end data

// Const elem: 0 2 1 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 -1 0 0 
0 2 1 0 1 0 0 0 
0 3 1 -1 1 1 0 0 
1 0 0 0 0 0 0 0 
1 1 0 1 0 -1 0 0 
1 2 1 0 1 0 0 0 
1 3 1 -1 1 1 0 0 
2 0 0 0 0 0 0 0 
2 1 0 1 0 -1 0 0 
2 2 1 0 1 0 0 0 
2 3 1 -1 1 1 0 0 
3 0 0 0 0 0 0 0 
3 1 0 1 0 -1 0 0 
3 2 1 0 1 0 0 0 
3 3 1 -1 1 1 0 0 
end data

// Const elem: 0 2 1 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
0 2 1 0 0 1 0 0 
0 3 0 0 0 1 0 0 
2 0 0 1 -1 0 0 0 
2 1 0 1 0 0 0 0 
2 2 1 -1 1 1 0 0 
2 3 1 -1 0 1 0 0 
end data

// Const elem: 0 2 0 1 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 1 0 1 0 0 
1 0 0 1 -1 0 0 0 
1 2 0 0 1 1 0 0 
2 0 -1 2 -1 0 0 0 
2 2 1 -1 1 1 0 0 
3 0 -1 1 0 0 0 0 
3 2 1 0 0 1 0 0 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 0 3 0 -1 0 -1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 -1 -1 1 1 0 0 
0 2 -1 -2 1 0 0 0 
0 3 0 -1 0 -1 0 0 
1 0 -1 0 1 0 0 0 
1 1 0 -3 2 1 0 0 
1 2 0 -2 0 0 0 0 
1 3 -1 1 -1 -1 0 0 
2 0 0 -2 2 0 0 0 
2 1 1 -3 1 1 0 0 
2 2 -1 0 -1 0 0 0 
2 3 -2 1 0 -1 0 0 
3 0 1 -2 1 0 0 0 
3 1 0 -1 0 1 0 0 
3 2 -2 0 0 0 0 0 
3 3 -1 -1 1 -1 0 0 
end data

// Const elem: 0 3 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 0 0 
0 2 1 0 0 1 0 0 
0 3 0 0 0 1 0 0 
2 0 0 1 -1 0 0 0 
2 1 0 1 0 0 0 0 
2 2 1 -1 1 1 0 0 
2 3 1 -1 0 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
2 0 0 0 0 0 -1 1 
2 1 0 0 0 0 -1 1 
2 2 0 0 0 0 -1 1 
2 3 0 0 0 0 -1 1 
3 0 0 0 0 0 -1 0 
3 1 0 0 0 0 -1 0 
3 2 0 0 0 0 -1 0 
3 3 0 0 0 0 -1 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 -1 -3 0 0 
begin data
0 2 1 1 0 -4 0 0 
1 1 0 0 -1 -3 0 0 
1 3 1 1 1 -1 0 0 
2 0 2 -3 1 0 0 0 
2 2 -1 4 -1 -4 0 0 
3 1 -2 3 -2 -3 0 0 
3 3 3 -2 2 -1 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
2 0 0 0 0 0 -1 1 
2 1 0 0 0 0 -1 1 
2 2 0 0 0 0 -1 1 
2 3 0 0 0 0 -1 1 
3 0 0 0 0 0 -1 0 
3 1 0 0 0 0 -1 0 
3 2 0 0 0 0 -1 0 
3 3 0 0 0 0 -1 0 
end data

// Const elem: 1 1 0 0 -1 -3 0 1 
begin data
0 2 1 1 0 -4 0 0 
1 1 0 0 -1 -3 0 1 
1 3 1 1 1 -1 0 1 
2 0 2 -3 1 0 -1 1 
2 2 -1 4 -1 -4 -1 1 
3 1 -2 3 -2 -3 -1 0 
3 3 3 -2 2 -1 -1 0 
end data

// Const elem: 1 1 0 0 0 -1 0 0 
begin data
1 1 0 0 0 -1 0 0 
2 2 0 1 0 -1 0 0 
3 3 1 -1 1 0 0 0 
end data

// Const elem: 1 1 0 0 0 -1 0 1 
begin data
1 1 0 0 0 -1 0 1 
2 2 0 1 0 -1 -1 1 
3 3 1 -1 1 0 -1 0 
end data

// Const elem: 1 1 0 0 0 -2 0 0 
begin data
0 1 -1 1 0 -2 0 0 
0 2 1 0 1 -2 0 0 
0 3 2 -1 1 0 0 0 
1 0 0 -1 1 0 0 0 
1 1 0 0 0 -2 0 0 
1 2 1 1 0 -2 0 0 
1 3 1 0 1 0 0 0 
2 0 1 -2 1 0 0 0 
2 1 0 1 -1 -2 0 0 
2 2 0 2 0 -2 0 0 
2 3 1 -1 2 0 0 0 
3 0 1 -1 0 0 0 0 
3 1 -1 2 -1 -2 0 0 
3 2 0 1 1 -2 0 0 
3 3 2 -2 2 0 0 0 
end data

// Const elem: 1 1 0 0 0 -2 0 1 
begin data
0 1 -1 1 0 -2 0 0 
0 2 1 0 1 -2 0 0 
0 3 2 -1 1 0 0 0 
1 0 0 -1 1 0 0 1 
1 1 0 0 0 -2 0 1 
1 2 1 1 0 -2 0 1 
1 3 1 0 1 0 0 1 
2 0 1 -2 1 0 -1 1 
2 1 0 1 -1 -2 -1 1 
2 2 0 2 0 -2 -1 1 
2 3 1 -1 2 0 -1 1 
3 0 1 -1 0 0 -1 0 
3 1 -1 2 -1 -2 -1 0 
3 2 0 1 1 -2 -1 0 
3 3 2 -2 2 0 -1 0 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 0 1 1 0 0 
begin data
0 2 0 1 0 1 0 0 
1 0 0 1 -1 0 0 0 
1 2 0 0 1 1 0 0 
2 0 -1 2 -1 0 0 0 
2 2 1 -1 1 1 0 0 
3 0 -1 1 0 0 0 0 
3 2 1 0 0 1 0 0 
end data

// Const elem: 1 2 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
2 0 0 0 0 0 -1 1 
2 1 0 0 0 0 -1 1 
2 2 0 0 0 0 -1 1 
2 3 0 0 0 0 -1 1 
3 0 0 0 0 0 -1 0 
3 1 0 0 0 0 -1 0 
3 2 0 0 0 0 -1 0 
3 3 0 0 0 0 -1 0 
end data

// Const elem: 1 2 0 0 1 1 0 1 
begin data
0 2 0 1 0 1 0 0 
1 0 0 1 -1 0 0 1 
1 2 0 0 1 1 0 1 
2 0 -1 2 -1 0 -1 1 
2 2 1 -1 1 1 -1 1 
3 0 -1 1 0 0 -1 0 
3 2 1 0 0 1 -1 0 
end data

// Const elem: 1 2 0 0 1 0 0 0 
begin data
1 2 0 0 1 0 0 0 
2 0 -1 1 0 0 0 0 
3 2 0 1 0 0 0 0 
end data

// Const elem: 1 2 0 0 1 0 0 1 
begin data
1 2 0 0 1 0 0 1 
2 0 -1 1 0 0 -1 1 
3 2 0 1 0 0 -1 0 
end data

// Const elem: 1 2 0 0 2 0 0 0 
begin data
0 1 -1 3 -1 -1 0 0 
0 2 -1 2 1 0 0 0 
0 3 0 -1 2 1 0 0 
1 0 -1 2 -1 0 0 0 
1 1 -2 3 0 -1 0 0 
1 2 0 0 2 0 0 0 
1 3 1 -1 1 1 0 0 
2 0 -2 2 0 0 0 0 
2 1 -1 1 1 -1 0 0 
2 2 1 0 1 0 0 0 
2 3 0 1 0 1 0 0 
3 0 -1 0 1 0 0 0 
3 1 0 1 0 -1 0 0 
3 2 0 2 0 0 0 0 
3 3 -1 1 1 1 0 0 
end data

// Const elem: 1 2 0 0 2 0 0 1 
begin data
0 1 -1 3 -1 -1 0 0 
0 2 -1 2 1 0 0 0 
0 3 0 -1 2 1 0 0 
1 0 -1 2 -1 0 0 1 
1 1 -2 3 0 -1 0 1 
1 2 0 0 2 0 0 1 
1 3 1 -1 1 1 0 1 
2 0 -2 2 0 0 -1 1 
2 1 -1 1 1 -1 -1 1 
2 2 1 0 1 0 -1 1 
2 3 0 1 0 1 -1 1 
3 0 -1 0 1 0 -1 0 
3 1 0 1 0 -1 -1 0 
3 2 0 2 0 0 -1 0 
3 3 -1 1 1 1 -1 0 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 1 3 0 0 0 0 0 1 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 1 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 3 0 0 0 0 0 1 
2 0 0 0 0 0 -1 1 
2 1 0 0 0 0 -1 1 
2 2 0 0 0 0 -1 1 
2 3 0 0 0 0 -1 1 
3 0 0 0 0 0 -1 0 
3 1 0 0 0 0 -1 0 
3 2 0 0 0 0 -1 0 
3 3 0 0 0 0 -1 0 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 1 -1 0 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 1 0 0 0 0 0 
1 1 1 1 0 0 0 0 
1 2 0 1 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 1 1 0 0 0 0 
2 1 0 1 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 1 0 0 0 0 0 
3 0 0 1 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 1 0 0 0 0 0 
3 3 1 1 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 1 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
2 0 0 0 0 0 1 0 
2 1 0 0 0 0 1 0 
2 2 0 0 0 0 1 0 
2 3 0 0 0 0 1 0 
end data

// Const elem: 2 0 0 1 -1 0 1 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
2 0 1 1 0 0 1 0 
2 1 0 1 0 0 1 0 
2 2 0 0 0 0 1 0 
2 3 1 0 0 0 1 0 
end data

// Const elem: 2 0 0 0 0 0 1 1 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
2 0 0 0 0 0 1 1 
2 1 0 0 0 0 1 1 
2 2 0 0 0 0 1 1 
2 3 0 0 0 0 1 1 
3 0 0 0 0 0 0 1 
3 1 0 0 0 0 0 1 
3 2 0 0 0 0 0 1 
3 3 0 0 0 0 0 1 
end data

// Const elem: 2 0 0 1 -1 0 1 1 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 1 0 0 0 1 0 
1 1 1 1 0 0 1 0 
1 2 0 1 0 0 1 0 
1 3 0 0 0 0 1 0 
2 0 1 1 0 0 1 1 
2 1 0 1 0 0 1 1 
2 2 0 0 0 0 1 1 
2 3 1 0 0 0 1 1 
3 0 0 1 0 0 0 1 
3 1 0 0 0 0 0 1 
3 2 1 0 0 0 0 1 
3 3 1 1 0 0 0 1 
end data

// Const elem: 2 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 2 1 0 1 0 -1 0 0 
begin data
0 1 0 1 0 -1 0 0 
0 2 1 0 1 0 0 0 
0 3 1 -1 1 1 0 0 
1 0 0 0 0 0 0 0 
1 1 0 1 0 -1 0 0 
1 2 1 0 1 0 0 0 
1 3 1 -1 1 1 0 0 
2 0 0 0 0 0 0 0 
2 1 0 1 0 -1 0 0 
2 2 1 0 1 0 0 0 
2 3 1 -1 1 1 0 0 
3 0 0 0 0 0 0 0 
3 1 0 1 0 -1 0 0 
3 2 1 0 1 0 0 0 
3 3 1 -1 1 1 0 0 
end data

// Const elem: 2 1 0 0 0 1 0 0 
begin data
0 1 1 -1 0 1 0 0 
0 2 0 0 -1 1 0 0 
0 3 -1 1 -1 0 0 0 
2 0 0 1 -1 0 0 0 
2 1 0 0 0 1 0 0 
2 2 0 -1 0 1 0 0 
2 3 0 0 -1 0 0 0 
end data

// Const elem: 2 1 0 0 0 0 1 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
2 0 0 0 0 0 1 0 
2 1 0 0 0 0 1 0 
2 2 0 0 0 0 1 0 
2 3 0 0 0 0 1 0 
end data

// Const elem: 2 1 0 1 0 -1 1 0 
begin data
0 1 0 1 0 -1 0 0 
0 2 1 0 1 0 0 0 
0 3 1 -1 1 1 0 0 
2 0 0 0 0 0 1 0 
2 1 0 1 0 -1 1 0 
2 2 1 0 1 0 1 0 
2 3 1 -1 1 1 1 0 
end data

// Const elem: 2 1 0 0 0 1 1 0 
begin data
0 1 1 -1 0 1 0 0 
0 2 0 0 -1 1 0 0 
0 3 -1 1 -1 0 0 0 
2 0 0 1 -1 0 1 0 
2 1 0 0 0 1 1 0 
2 2 0 -1 0 1 1 0 
2 3 0 0 -1 0 1 0 
end data

// Const elem: 2 1 0 1 0 0 1 0 
begin data
0 1 1 0 0 0 0 0 
0 2 1 0 0 1 0 0 
0 3 0 0 0 1 0 0 
2 0 0 1 -1 0 1 0 
2 1 0 1 0 0 1 0 
2 2 1 -1 1 1 1 0 
2 3 1 -1 0 1 1 0 
end data

// Const elem: 2 1 0 0 0 0 1 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
2 0 0 0 0 0 1 1 
2 1 0 0 0 0 1 1 
2 2 0 0 0 0 1 1 
2 3 0 0 0 0 1 1 
3 0 0 0 0 0 0 1 
3 1 0 0 0 0 0 1 
3 2 0 0 0 0 0 1 
3 3 0 0 0 0 0 1 
end data

// Const elem: 2 1 0 1 0 -1 1 1 
begin data
0 1 0 1 0 -1 0 0 
0 2 1 0 1 0 0 0 
0 3 1 -1 1 1 0 0 
1 0 0 0 0 0 1 0 
1 1 0 1 0 -1 1 0 
1 2 1 0 1 0 1 0 
1 3 1 -1 1 1 1 0 
2 0 0 0 0 0 1 1 
2 1 0 1 0 -1 1 1 
2 2 1 0 1 0 1 1 
2 3 1 -1 1 1 1 1 
3 0 0 0 0 0 0 1 
3 1 0 1 0 -1 0 1 
3 2 1 0 1 0 0 1 
3 3 1 -1 1 1 0 1 
end data

// Const elem: 2 1 0 0 0 1 1 1 
begin data
0 1 1 -1 0 1 0 0 
0 2 0 0 -1 1 0 0 
0 3 -1 1 -1 0 0 0 
2 0 0 1 -1 0 1 1 
2 1 0 0 0 1 1 1 
2 2 0 -1 0 1 1 1 
2 3 0 0 -1 0 1 1 
end data

// Const elem: 2 2 0 0 0 0 0 0 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 2 2 0 -1 0 1 0 0 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 1 0 0 0 1 0 0 
0 2 -1 0 0 1 0 0 
0 3 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 1 0 0 
1 2 -1 0 0 1 0 0 
1 3 -1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 1 0 0 
2 2 -1 0 0 1 0 0 
2 3 -1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 1 0 0 
3 2 -1 0 0 1 0 0 
3 3 -1 0 0 0 0 0 
end data

// Const elem: 2 2 0 0 0 0 1 0 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
2 0 0 0 0 0 1 0 
2 1 0 0 0 0 1 0 
2 2 0 0 0 0 1 0 
2 3 0 0 0 0 1 0 
end data

// Const elem: 2 2 0 -1 0 1 1 0 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 1 0 0 0 1 0 0 
0 2 -1 0 0 1 0 0 
0 3 -1 0 0 0 0 0 
2 0 0 0 0 0 1 0 
2 1 0 0 0 1 1 0 
2 2 -1 0 0 1 1 0 
2 3 -1 0 0 0 1 0 
end data

// Const elem: 2 2 0 0 0 0 1 1 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
2 0 0 0 0 0 1 1 
2 1 0 0 0 0 1 1 
2 2 0 0 0 0 1 1 
2 3 0 0 0 0 1 1 
3 0 0 0 0 0 0 1 
3 1 0 0 0 0 0 1 
3 2 0 0 0 0 0 1 
3 3 0 0 0 0 0 1 
end data

// Const elem: 2 2 0 -1 0 1 1 1 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 1 0 0 0 1 0 0 
0 2 -1 0 0 1 0 0 
0 3 -1 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 1 1 0 
1 2 -1 0 0 1 1 0 
1 3 -1 0 0 0 1 0 
2 0 0 0 0 0 1 1 
2 1 0 0 0 1 1 1 
2 2 -1 0 0 1 1 1 
2 3 -1 0 0 0 1 1 
3 0 0 0 0 0 0 1 
3 1 0 0 0 1 0 1 
3 2 -1 0 0 1 0 1 
3 3 -1 0 0 0 0 1 
end data

// Const elem: 2 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 2 3 0 1 0 1 0 0 
begin data
0 1 -1 3 -1 -1 0 0 
0 2 -1 2 1 0 0 0 
0 3 0 -1 2 1 0 0 
1 0 -1 2 -1 0 0 0 
1 1 -2 3 0 -1 0 0 
1 2 0 0 2 0 0 0 
1 3 1 -1 1 1 0 0 
2 0 -2 2 0 0 0 0 
2 1 -1 1 1 -1 0 0 
2 2 1 0 1 0 0 0 
2 3 0 1 0 1 0 0 
3 0 -1 0 1 0 0 0 
3 1 0 1 0 -1 0 0 
3 2 0 2 0 0 0 0 
3 3 -1 1 1 1 0 0 
end data

// Const elem: 2 3 0 0 0 1 0 0 
begin data
0 1 0 1 0 0 0 0 
0 2 0 0 1 1 0 0 
0 3 0 -1 1 1 0 0 
2 0 -1 1 0 0 0 0 
2 1 0 0 1 0 0 0 
2 2 1 -1 1 1 0 0 
2 3 0 0 0 1 0 0 
end data

// Const elem: 2 3 0 0 0 0 1 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
2 0 0 0 0 0 1 0 
2 1 0 0 0 0 1 0 
2 2 0 0 0 0 1 0 
2 3 0 0 0 0 1 0 
end data

// Const elem: 2 3 0 1 0 1 1 0 
begin data
0 1 -1 3 -1 -1 0 0 
0 2 -1 2 1 0 0 0 
0 3 0 -1 2 1 0 0 
2 0 -2 2 0 0 1 0 
2 1 -1 1 1 -1 1 0 
2 2 1 0 1 0 1 0 
2 3 0 1 0 1 1 0 
end data

// Const elem: 2 3 0 0 0 1 1 0 
begin data
0 1 0 1 0 0 0 0 
0 2 0 0 1 1 0 0 
0 3 0 -1 1 1 0 0 
2 0 -1 1 0 0 1 0 
2 1 0 0 1 0 1 0 
2 2 1 -1 1 1 1 0 
2 3 0 0 0 1 1 0 
end data

// Const elem: 2 3 0 1 0 2 1 0 
begin data
0 1 -1 4 -1 -1 0 0 
0 2 -1 2 2 1 0 0 
0 3 0 -2 3 2 0 0 
2 0 -3 3 0 0 1 0 
2 1 -1 1 2 -1 1 0 
2 2 2 -1 2 1 1 0 
2 3 0 1 0 2 1 0 
end data

// Const elem: 2 3 0 0 0 0 1 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
2 0 0 0 0 0 1 1 
2 1 0 0 0 0 1 1 
2 2 0 0 0 0 1 1 
2 3 0 0 0 0 1 1 
3 0 0 0 0 0 0 1 
3 1 0 0 0 0 0 1 
3 2 0 0 0 0 0 1 
3 3 0 0 0 0 0 1 
end data

// Const elem: 2 3 0 1 0 1 1 1 
begin data
0 1 -1 3 -1 -1 0 0 
0 2 -1 2 1 0 0 0 
0 3 0 -1 2 1 0 0 
1 0 -1 2 -1 0 1 0 
1 1 -2 3 0 -1 1 0 
1 2 0 0 2 0 1 0 
1 3 1 -1 1 1 1 0 
2 0 -2 2 0 0 1 1 
2 1 -1 1 1 -1 1 1 
2 2 1 0 1 0 1 1 
2 3 0 1 0 1 1 1 
3 0 -1 0 1 0 0 1 
3 1 0 1 0 -1 0 1 
3 2 0 2 0 0 0 1 
3 3 -1 1 1 1 0 1 
end data

// Const elem: 2 3 0 0 0 1 1 1 
begin data
0 1 0 1 0 0 0 0 
0 2 0 0 1 1 0 0 
0 3 0 -1 1 1 0 0 
2 0 -1 1 0 0 1 1 
2 1 0 0 1 0 1 1 
2 2 1 -1 1 1 1 1 
2 3 0 0 0 1 1 1 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 1 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
2 0 0 0 0 0 1 1 
2 1 0 0 0 0 1 1 
2 2 0 0 0 0 1 1 
2 3 0 0 0 0 1 1 
3 0 0 0 0 0 0 1 
3 1 0 0 0 0 0 1 
3 2 0 0 0 0 0 1 
3 3 0 0 0 0 0 1 
end data

// Const elem: 3 1 0 0 0 0 0 0 
begin data
0 0 0 -1 1 0 0 0 
0 0 1 -1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 3 1 0 0 0 0 0 1 
begin data
0 0 0 -1 1 0 0 0 
0 0 1 -1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
2 0 0 0 0 0 1 1 
2 1 0 0 0 0 1 1 
2 2 0 0 0 0 1 1 
2 3 0 0 0 0 1 1 
3 0 0 0 0 0 0 1 
3 1 0 0 0 0 0 1 
3 2 0 0 0 0 0 1 
3 3 0 0 0 0 0 1 
end data

// Const elem: 3 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 3 2 0 0 1 1 0 0 
begin data
0 2 0 -1 2 1 0 0 
1 0 -1 1 0 0 0 0 
1 2 1 -2 2 1 0 0 
2 0 -1 0 1 0 0 0 
2 2 1 -1 1 1 0 0 
3 0 0 -1 1 0 0 0 
3 2 0 0 1 1 0 0 
end data

// Const elem: 3 2 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
2 0 0 0 0 0 1 1 
2 1 0 0 0 0 1 1 
2 2 0 0 0 0 1 1 
2 3 0 0 0 0 1 1 
3 0 0 0 0 0 0 1 
3 1 0 0 0 0 0 1 
3 2 0 0 0 0 0 1 
3 3 0 0 0 0 0 1 
end data

// Const elem: 3 2 0 0 1 1 0 1 
begin data
0 2 0 -1 2 1 0 0 
1 0 -1 1 0 0 1 0 
1 2 1 -2 2 1 1 0 
2 0 -1 0 1 0 1 1 
2 2 1 -1 1 1 1 1 
3 0 0 -1 1 0 0 1 
3 2 0 0 1 1 0 1 
end data

// Const elem: 3 2 0 0 1 0 0 0 
begin data
1 2 1 -1 1 0 0 0 
2 0 0 -1 1 0 0 0 
3 2 0 0 1 0 0 0 
end data

// Const elem: 3 2 0 0 1 0 0 1 
begin data
1 2 1 -1 1 0 1 0 
2 0 0 -1 1 0 1 1 
3 2 0 0 1 0 0 1 
end data

// Const elem: 3 2 0 0 2 0 0 0 
begin data
0 1 -1 1 1 -1 0 0 
0 2 1 -2 3 0 0 0 
0 3 2 -3 2 1 0 0 
1 0 -1 0 1 0 0 0 
1 1 0 -1 2 -1 0 0 
1 2 2 -2 2 0 0 0 
1 3 1 -1 1 1 0 0 
2 0 0 -2 2 0 0 0 
2 1 1 -1 1 -1 0 0 
2 2 1 0 1 0 0 0 
2 3 0 -1 2 1 0 0 
3 0 1 -2 1 0 0 0 
3 1 0 1 0 -1 0 0 
3 2 0 0 2 0 0 0 
3 3 1 -3 3 1 0 0 
end data

// Const elem: 3 2 0 0 2 0 0 1 
begin data
0 1 -1 1 1 -1 0 0 
0 2 1 -2 3 0 0 0 
0 3 2 -3 2 1 0 0 
1 0 -1 0 1 0 1 0 
1 1 0 -1 2 -1 1 0 
1 2 2 -2 2 0 1 0 
1 3 1 -1 1 1 1 0 
2 0 0 -2 2 0 1 1 
2 1 1 -1 1 -1 1 1 
2 2 1 0 1 0 1 1 
2 3 0 -1 2 1 1 1 
3 0 1 -2 1 0 0 1 
3 1 0 1 0 -1 0 1 
3 2 0 0 2 0 0 1 
3 3 1 -3 3 1 0 1 
end data

// Const elem: 3 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 3 3 0 0 -1 1 0 0 
begin data
0 2 1 -1 0 2 0 0 
1 1 1 0 0 1 0 0 
1 3 0 -1 0 1 0 0 
2 0 0 1 -1 0 0 0 
2 2 1 -2 1 2 0 0 
3 1 1 -1 1 1 0 0 
3 3 0 0 -1 1 0 0 
end data

// Const elem: 3 3 0 0 0 0 0 1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 0 0 0 1 0 
1 2 0 0 0 0 1 0 
1 3 0 0 0 0 1 0 
2 0 0 0 0 0 1 1 
2 1 0 0 0 0 1 1 
2 2 0 0 0 0 1 1 
2 3 0 0 0 0 1 1 
3 0 0 0 0 0 0 1 
3 1 0 0 0 0 0 1 
3 2 0 0 0 0 0 1 
3 3 0 0 0 0 0 1 
end data

// Const elem: 3 3 0 0 -1 1 0 1 
begin data
0 2 1 -1 0 2 0 0 
1 1 1 0 0 1 1 0 
1 3 0 -1 0 1 1 0 
2 0 0 1 -1 0 1 1 
2 2 1 -2 1 2 1 1 
3 1 1 -1 1 1 0 1 
3 3 0 0 -1 1 0 1 
end data

// Const elem: 3 3 0 0 1 0 0 0 
begin data
1 1 -1 1 0 -1 0 0 
2 2 0 1 0 -1 0 0 
3 3 0 0 1 0 0 0 
end data

// Const elem: 3 3 0 0 1 0 0 1 
begin data
1 1 -1 1 0 -1 1 0 
2 2 0 1 0 -1 1 1 
3 3 0 0 1 0 0 1 
end data

// Const elem: 3 3 0 0 2 0 0 0 
begin data
0 1 -2 3 -1 -2 0 0 
0 2 -1 2 1 -2 0 0 
0 3 1 -1 2 0 0 0 
1 0 -1 1 0 0 0 0 
1 1 -2 2 0 -2 0 0 
1 2 0 1 1 -2 0 0 
1 3 1 0 1 0 0 0 
2 0 -1 0 1 0 0 0 
2 1 -1 1 0 -2 0 0 
2 2 0 2 0 -2 0 0 
2 3 0 1 1 0 0 0 
3 0 0 -1 1 0 0 0 
3 1 -1 2 -1 -2 0 0 
3 2 -1 3 0 -2 0 0 
3 3 0 0 2 0 0 0 
end data

// Const elem: 3 3 0 0 2 0 0 1 
begin data
0 1 -2 3 -1 -2 0 0 
0 2 -1 2 1 -2 0 0 
0 3 1 -1 2 0 0 0 
1 0 -1 1 0 0 1 0 
1 1 -2 2 0 -2 1 0 
1 2 0 1 1 -2 1 0 
1 3 1 0 1 0 1 0 
2 0 -1 0 1 0 1 1 
2 1 -1 1 0 -2 1 1 
2 2 0 2 0 -2 1 1 
2 3 0 1 1 0 1 1 
3 0 0 -1 1 0 0 1 
3 1 -1 2 -1 -2 0 1 
3 2 -1 3 0 -2 0 1 
3 3 0 0 2 0 0 1 
end data

end centralizer elements



==> anc/Geometry_Z4xZ4_2_2.txt <==
point group
4
4

ZMxZN
true

lattice label
Z4xZ4_2

begin twist
 0/1 0/1 1/4 -1/4
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 1/2 0 0 1/2 0 0
0 1 1/2 0 1/2 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0.70710678119
0
0
0.7071067812
0.70710678119
next lattice vector
0.70710678119
0.70710678119
0
0
0.7071067812
-0.7071067812
next lattice vector
0.70710678119
0.70710678119
0
0
-0.70710678119
-0.7071067812
next lattice vector
-0.70710678119
0.70710678119
0
0
0.70710678119
-0.70710678119
next lattice vector
0
0
1.4142135624
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
end lattice

allowed order of Wilson lines
1
1
1
1
2
2

begin identical WLs
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 1/2 0 1/2 0 0 0 
new sector
0 2 1 -1 1 1 0 0 
0 2 2 -1 1 1 0 0 
0 2 1 0 1 1 0 0 
0 2 2 0 1 1 0 0 
new sector
0 3 1/2 -1 1/2 1 0 0 
new sector
1 1 1 0 1/2 1/2 0 0 
1 1 1 0 1/2 1/2 0 1 
1 1 1 0 -1/2 -7/2 0 0 
1 1 1 0 -1/2 -7/2 0 1 
new sector
1 2 3/2 -1 1 3/2 0 0 
1 2 3/2 -1 1 3/2 0 1 
1 2 3/2 -1 2 3/2 0 0 
1 2 3/2 -1 2 3/2 0 1 
new sector
2 0 1/2 0 -1/2 0 0 0 
2 0 1/2 0 -1/2 0 1 0 
2 0 1/2 0 -1/2 0 1 1 
new sector
2 1 1 0 1 1 0 0 
2 1 1 0 1 1 1 0 
2 1 1 0 1 2 1 0 
2 1 1 0 1 1 1 1 
new sector
2 2 3/2 -1 3/2 1 0 0 
2 2 3/2 -1 3/2 1 1 0 
2 2 3/2 -1 3/2 1 1 1 
new sector
2 3 1 -1 1 2 0 0 
2 3 1 -1 1 2 1 0 
2 3 1 -1 1 3 1 0 
2 3 1 -1 1 2 1 1 
new sector
3 2 2 -2 5/2 5/2 0 0 
3 2 2 -2 5/2 5/2 0 1 
3 2 2 -2 7/2 5/2 0 0 
3 2 2 -2 7/2 5/2 0 1 
new sector
3 3 3/2 -2 2 5/2 0 0 
3 3 3/2 -2 1 7/2 0 0 
3 3 3/2 -2 2 5/2 0 1 
3 3 3/2 -2 1 7/2 0 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1/2 0 0 1/2 0 0 
0 1 1/2 0 1/2 0 0 0 
end data

// Const elem: 0 1 1/2 0 1/2 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1/2 0 1/2 0 0 0 
0 2 1 -1 1 1 0 0 
0 3 1/2 -1 1/2 1 0 0 
end data

// Const elem: 0 2 1 -1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1/2 0 1/2 0 0 0 
0 2 1 -1 1 1 0 0 
0 3 1/2 -1 1/2 1 0 0 
end data

// Const elem: 0 2 2 -1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 2 -1 1 1 0 0 
2 0 1/2 0 -1/2 0 0 0 
2 2 3/2 -1 3/2 1 0 0 
end data

// Const elem: 0 2 1 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 1 1 0 0 
2 0 -1/2 1 -1/2 0 0 0 
2 2 3/2 -1 3/2 1 0 0 
end data

// Const elem: 0 2 2 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 2 0 1 1 0 0 
2 1 0 2 0 -1 0 0 
2 3 2 -2 1 2 0 0 
end data

// Const elem: 0 3 1/2 -1 1/2 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1/2 0 1/2 0 0 0 
0 2 1 -1 1 1 0 0 
0 3 1/2 -1 1/2 1 0 0 
end data

// Const elem: 1 1 1 0 1/2 1/2 0 0 
begin data
1 1 1 0 1/2 1/2 0 0 
2 2 3/2 -2 3/2 2 0 0 
3 3 1/2 -1 0 3/2 0 0 
end data

// Const elem: 1 1 1 0 1/2 1/2 0 1 
begin data
1 1 1 0 1/2 1/2 0 1 
2 2 3/2 -2 3/2 2 -1 1 
3 3 1/2 -1 0 3/2 -1 0 
end data

// Const elem: 1 1 1 0 -1/2 -7/2 0 0 
begin data
1 1 1 0 -1/2 -7/2 0 0 
2 2 1/2 3 1/2 -3 0 0 
3 3 9/2 -4 3 1/2 0 0 
end data

// Const elem: 1 1 1 0 -1/2 -7/2 0 1 
begin data
1 1 1 0 -1/2 -7/2 0 1 
2 2 1/2 3 1/2 -3 -1 1 
3 3 9/2 -4 3 1/2 -1 0 
end data

// Const elem: 1 2 3/2 -1 1 3/2 0 0 
begin data
1 2 3/2 -1 1 3/2 0 0 
2 0 1/2 0 -1/2 0 0 0 
3 2 2 -2 3/2 3/2 0 0 
end data

// Const elem: 1 2 3/2 -1 1 3/2 0 1 
begin data
1 2 3/2 -1 1 3/2 0 1 
2 0 1/2 0 -1/2 0 -1 1 
3 2 2 -2 3/2 3/2 -1 0 
end data

// Const elem: 1 2 3/2 -1 2 3/2 0 0 
begin data
1 2 3/2 -1 2 3/2 0 0 
2 0 -1/2 1 -1/2 0 0 0 
3 2 2 -1 3/2 3/2 0 0 
end data

// Const elem: 1 2 3/2 -1 2 3/2 0 1 
begin data
1 2 3/2 -1 2 3/2 0 1 
2 0 -1/2 1 -1/2 0 -1 1 
3 2 2 -1 3/2 3/2 -1 0 
end data

// Const elem: 2 0 1/2 0 -1/2 0 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 2 2 -1 1 1 0 0 
1 0 1/2 -1 0 1/2 0 0 
1 2 3/2 -1 1 3/2 0 0 
2 0 3/2 -1 1/2 1 0 0 
2 2 3/2 -2 3/2 2 0 0 
3 0 2 -1 3/2 3/2 0 0 
3 2 3 -3 5/2 5/2 0 0 
end data

// Const elem: 2 0 1/2 0 -1/2 0 1 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 2 2 -1 1 1 0 0 
2 0 3/2 -1 1/2 1 1 0 
2 2 3/2 -2 3/2 2 1 0 
end data

// Const elem: 2 0 1/2 0 -1/2 0 1 1 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 2 2 -1 1 1 0 0 
1 0 1/2 -1 0 1/2 1 0 
1 2 3/2 -1 1 3/2 1 0 
2 0 3/2 -1 1/2 1 1 1 
2 2 3/2 -2 3/2 2 1 1 
3 0 2 -1 3/2 3/2 0 1 
3 2 3 -3 5/2 5/2 0 1 
end data

// Const elem: 2 1 1 0 1 1 0 0 
begin data
0 2 2 -2 1 3 0 0 
2 1 1 0 1 1 0 0 
2 3 1 -2 0 2 0 0 
end data

// Const elem: 2 1 1 0 1 1 1 0 
begin data
0 2 2 -2 1 3 0 0 
2 1 1 0 1 1 1 0 
2 3 1 -2 0 2 1 0 
end data

// Const elem: 2 1 1 0 1 2 1 0 
begin data
0 2 2 -2 0 4 0 0 
2 1 1 0 1 2 1 0 
2 3 1 -2 -1 2 1 0 
end data

// Const elem: 2 1 1 0 1 1 1 1 
begin data
0 2 2 -2 1 3 0 0 
2 1 1 0 1 1 1 1 
2 3 1 -2 0 2 1 1 
end data

// Const elem: 2 2 3/2 -1 3/2 1 0 0 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 2 2 -1 1 1 0 0 
1 1 1 0 1/2 -1/2 0 0 
1 3 1 -1 1/2 3/2 0 0 
2 0 -1/2 0 1/2 0 0 0 
2 2 3/2 -1 3/2 1 0 0 
3 1 1/2 -1 2 -1/2 0 0 
3 3 1/2 -2 2 3/2 0 0 
end data

// Const elem: 2 2 3/2 -1 3/2 1 1 0 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 2 2 -1 1 1 0 0 
2 0 -1/2 0 1/2 0 1 0 
2 2 3/2 -1 3/2 1 1 0 
end data

// Const elem: 2 2 3/2 -1 3/2 1 1 1 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 2 2 -1 1 1 0 0 
1 1 1 0 1/2 -1/2 1 0 
1 3 1 -1 1/2 3/2 1 0 
2 0 -1/2 0 1/2 0 1 1 
2 2 3/2 -1 3/2 1 1 1 
3 1 1/2 -1 2 -1/2 0 1 
3 3 1/2 -2 2 3/2 0 1 
end data

// Const elem: 2 3 1 -1 1 2 0 0 
begin data
0 2 1 0 2 1 0 0 
2 1 0 1 1 -1 0 0 
2 3 1 -1 1 2 0 0 
end data

// Const elem: 2 3 1 -1 1 2 1 0 
begin data
0 2 1 0 2 1 0 0 
2 1 0 1 1 -1 1 0 
2 3 1 -1 1 2 1 0 
end data

// Const elem: 2 3 1 -1 1 3 1 0 
begin data
0 2 1 0 3 2 0 0 
2 1 0 1 2 -1 1 0 
2 3 1 -1 1 3 1 0 
end data

// Const elem: 2 3 1 -1 1 2 1 1 
begin data
0 2 1 0 2 1 0 0 
2 1 0 1 1 -1 1 1 
2 3 1 -1 1 2 1 1 
end data

// Const elem: 3 2 2 -2 5/2 5/2 0 0 
begin data
1 2 5/2 -3 3 5/2 0 0 
2 0 -1/2 0 1/2 0 0 0 
3 2 2 -2 5/2 5/2 0 0 
end data

// Const elem: 3 2 2 -2 5/2 5/2 0 1 
begin data
1 2 5/2 -3 3 5/2 1 0 
2 0 -1/2 0 1/2 0 1 1 
3 2 2 -2 5/2 5/2 0 1 
end data

// Const elem: 3 2 2 -2 7/2 5/2 0 0 
begin data
1 2 7/2 -4 4 5/2 0 0 
2 0 -1/2 -1 3/2 0 0 0 
3 2 2 -2 7/2 5/2 0 0 
end data

// Const elem: 3 2 2 -2 7/2 5/2 0 1 
begin data
1 2 7/2 -4 4 5/2 1 0 
2 0 -1/2 -1 3/2 0 1 1 
3 2 2 -2 7/2 5/2 0 1 
end data

// Const elem: 3 3 3/2 -2 2 5/2 0 0 
begin data
1 1 0 2 1/2 -3/2 0 0 
2 2 5/2 -1 5/2 1 0 0 
3 3 3/2 -2 2 5/2 0 0 
end data

// Const elem: 3 3 3/2 -2 1 7/2 0 0 
begin data
1 1 1 2 1/2 -1/2 0 0 
2 2 7/2 -3 7/2 3 0 0 
3 3 3/2 -2 1 7/2 0 0 
end data

// Const elem: 3 3 3/2 -2 2 5/2 0 1 
begin data
1 1 0 2 1/2 -3/2 1 0 
2 2 5/2 -1 5/2 1 1 1 
3 3 3/2 -2 2 5/2 0 1 
end data

// Const elem: 3 3 3/2 -2 1 7/2 0 1 
begin data
1 1 1 2 1/2 -1/2 1 0 
2 2 7/2 -3 7/2 3 1 1 
3 3 3/2 -2 1 7/2 0 1 
end data

end centralizer elements



==> anc/Geometry_Z4xZ4_2_3.txt <==
point group
4
4

ZMxZN
true

lattice label
Z4xZ4_2

begin twist
 0/1 0/1 1/4 -1/4
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 1/2
0 1 0 0 0 0 1/2 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 1 0 0
0 0 0 0 0 1 0 0
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0.70710678119
0
0
0.7071067812
0.70710678119
next lattice vector
0.70710678119
0.70710678119
0
0
0.7071067812
-0.7071067812
next lattice vector
0.70710678119
0.70710678119
0
0
-0.70710678119
-0.7071067812
next lattice vector
-0.70710678119
0.70710678119
0
0
0.70710678119
-0.70710678119
next lattice vector
0
0
1.4142135624
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
end lattice

allowed order of Wilson lines
2
2
2
2
1
1

begin identical WLs
 1 2 3 4
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 2 1 0 1 0 0 0 
0 2 1 0 0 1 0 0 
0 2 0 1 0 1 0 0 
new sector
1 0 0 0 0 0 0 1/2 
new sector
1 1 0 0 0 0 -1/2 1 
1 1 0 0 -1 -3 -1/2 1 
1 1 0 0 -1 -3 -1/2 2 
1 1 0 0 0 -1 -1/2 1 
1 1 0 0 -1 -4 -1/2 1 
1 1 0 0 0 -2 -1/2 1 
new sector
1 2 0 0 0 0 -1 3/2 
1 2 0 0 1 1 -1 3/2 
1 2 0 0 1 1 -1 5/2 
1 2 0 0 1 0 -1 3/2 
1 2 0 0 2 1 -1 3/2 
1 2 0 0 2 0 -1 3/2 
new sector
1 3 0 0 0 0 -3/2 2 
new sector
2 0 0 0 0 0 -1/2 1/2 
2 0 0 1 -1 0 -1/2 1/2 
2 0 0 0 0 0 1/2 1/2 
2 0 0 1 -1 0 1/2 1/2 
new sector
2 1 0 0 0 0 -1 0 
2 1 0 1 0 -1 -1 0 
2 1 0 0 0 1 -1 0 
2 1 0 1 0 0 -1 0 
new sector
2 2 0 0 0 0 -3/2 -1/2 
2 2 0 -1 0 1 -3/2 -1/2 
2 2 0 0 0 0 -1/2 -1/2 
2 2 0 -1 0 1 -1/2 -1/2 
new sector
2 3 0 0 0 0 -2 -1 
2 3 0 1 0 1 -2 -1 
2 3 0 0 0 1 -2 -1 
2 3 0 1 0 2 -2 -1 
new sector
3 0 0 0 0 0 -1/2 0 
new sector
3 1 0 0 0 0 0 -1/2 
new sector
3 2 0 0 0 0 1/2 -1 
3 2 0 0 1 1 1/2 -1 
3 2 0 0 1 1 1/2 0 
3 2 0 0 1 0 1/2 -1 
3 2 0 0 2 1 1/2 -1 
3 2 0 0 2 0 1/2 -1 
new sector
3 3 0 0 0 0 1 -3/2 
3 3 0 0 -1 1 1 -3/2 
3 3 0 0 -1 1 1 -1/2 
3 3 0 0 1 0 1 -3/2 
3 3 0 0 0 1 1 -3/2 
3 3 0 0 2 0 1 -3/2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 1/2 
0 1 0 0 0 0 1/2 1/2 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 1/2 1/2 
0 2 0 0 0 0 1 1 
0 3 0 0 0 0 3/2 3/2 
1 0 0 0 0 0 0 1/2 
1 1 0 0 0 0 -1/2 1 
1 2 0 0 0 0 -1 3/2 
1 3 0 0 0 0 -3/2 2 
2 0 0 0 0 0 -1/2 1/2 
2 1 0 0 0 0 -1 0 
2 2 0 0 0 0 -3/2 -1/2 
2 3 0 0 0 0 -2 -1 
3 0 0 0 0 0 -1/2 0 
3 1 0 0 0 0 0 -1/2 
3 2 0 0 0 0 1/2 -1 
3 3 0 0 0 0 1 -3/2 
end data

// Const elem: 0 2 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 0 0 1 1 
end data

// Const elem: 0 2 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 0 0 1 1 
1 1 0 2 -1 -1 -1/2 1 
1 3 1 -1 1 1 -3/2 2 
2 0 0 1 -1 0 -1/2 1/2 
2 2 1 0 1 0 -3/2 -1/2 
3 1 0 1 0 -1 0 -1/2 
3 3 1 0 0 1 1 -3/2 
end data

// Const elem: 0 2 1 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 1 0 -1 1/2 1/2 
0 2 1 0 1 0 1 1 
0 3 1 -1 1 1 3/2 3/2 
1 0 0 0 0 0 0 1/2 
1 1 0 1 0 -1 -1/2 1 
1 2 1 0 1 0 -1 3/2 
1 3 1 -1 1 1 -3/2 2 
2 0 0 0 0 0 -1/2 1/2 
2 1 0 1 0 -1 -1 0 
2 2 1 0 1 0 -3/2 -1/2 
2 3 1 -1 1 1 -2 -1 
3 0 0 0 0 0 -1/2 0 
3 1 0 1 0 -1 0 -1/2 
3 2 1 0 1 0 1/2 -1 
3 3 1 -1 1 1 1 -3/2 
end data

// Const elem: 0 2 1 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1 0 0 0 1/2 1/2 
0 2 1 0 0 1 1 1 
0 3 0 0 0 1 3/2 3/2 
2 0 0 1 -1 0 -1/2 1/2 
2 1 0 1 0 0 -1 0 
2 2 1 -1 1 1 -3/2 -1/2 
2 3 1 -1 0 1 -2 -1 
end data

// Const elem: 0 2 0 1 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 1 0 1 1 1 
1 0 0 1 -1 0 0 1/2 
1 2 0 0 1 1 -1 3/2 
2 0 -1 2 -1 0 -1/2 1/2 
2 2 1 -1 1 1 -3/2 -1/2 
3 0 -1 1 0 0 -1/2 0 
3 2 1 0 0 1 1/2 -1 
end data

// Const elem: 1 0 0 0 0 0 0 1/2 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 1/2 
1 2 0 0 0 0 0 1/2 
2 0 0 0 0 0 -1/2 1/2 
2 2 0 0 0 0 -1/2 1/2 
3 0 0 0 0 0 -1/2 0 
3 2 0 0 0 0 -1/2 0 
end data

// Const elem: 1 1 0 0 0 0 -1/2 1 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 -1/2 1 
1 3 0 0 0 0 -1/2 1 
2 0 0 0 0 0 -3/2 1/2 
2 2 0 0 0 0 -3/2 1/2 
3 1 0 0 0 0 -1 -1/2 
3 3 0 0 0 0 -1 -1/2 
end data

// Const elem: 1 1 0 0 -1 -3 -1/2 1 
begin data
0 2 1 1 0 -4 0 0 
1 1 0 0 -1 -3 -1/2 1 
1 3 1 1 1 -1 -1/2 1 
2 0 2 -3 1 0 -3/2 1/2 
2 2 -1 4 -1 -4 -3/2 1/2 
3 1 -2 3 -2 -3 -1 -1/2 
3 3 3 -2 2 -1 -1 -1/2 
end data

// Const elem: 1 1 0 0 -1 -3 -1/2 2 
begin data
0 2 1 1 0 -4 0 0 
1 1 0 0 -1 -3 -1/2 2 
1 3 1 1 1 -1 -1/2 2 
2 0 2 -3 1 0 -5/2 3/2 
2 2 -1 4 -1 -4 -5/2 3/2 
3 1 -2 3 -2 -3 -2 -1/2 
3 3 3 -2 2 -1 -2 -1/2 
end data

// Const elem: 1 1 0 0 0 -1 -1/2 1 
begin data
1 1 0 0 0 -1 -1/2 1 
2 2 0 1 0 -1 -3/2 1/2 
3 3 1 -1 1 0 -1 -1/2 
end data

// Const elem: 1 1 0 0 -1 -4 -1/2 1 
begin data
1 1 0 0 -1 -4 -1/2 1 
2 2 -1 5 -1 -5 -3/2 1/2 
3 3 4 -3 3 -1 -1 -1/2 
end data

// Const elem: 1 1 0 0 0 -2 -1/2 1 
begin data
0 2 1 0 1 -2 0 0 
1 1 0 0 0 -2 -1/2 1 
1 3 1 0 1 0 -1/2 1 
2 0 1 -2 1 0 -3/2 1/2 
2 2 0 2 0 -2 -3/2 1/2 
3 1 -1 2 -1 -2 -1 -1/2 
3 3 2 -2 2 0 -1 -1/2 
end data

// Const elem: 1 2 0 0 0 0 -1 3/2 
begin data
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 -1 3/2 
1 2 0 0 0 0 -1 3/2 
2 0 0 0 0 0 -5/2 1/2 
2 2 0 0 0 0 -5/2 1/2 
3 0 0 0 0 0 -3/2 -1 
3 2 0 0 0 0 -3/2 -1 
end data

// Const elem: 1 2 0 0 1 1 -1 3/2 
begin data
0 2 0 1 0 1 0 0 
1 0 0 1 -1 0 -1 3/2 
1 2 0 0 1 1 -1 3/2 
2 0 -1 2 -1 0 -5/2 1/2 
2 2 1 -1 1 1 -5/2 1/2 
3 0 -1 1 0 0 -3/2 -1 
3 2 1 0 0 1 -3/2 -1 
end data

// Const elem: 1 2 0 0 1 1 -1 5/2 
begin data
0 2 0 1 0 1 0 0 
1 0 0 1 -1 0 -1 5/2 
1 2 0 0 1 1 -1 5/2 
2 0 -1 2 -1 0 -7/2 3/2 
2 2 1 -1 1 1 -7/2 3/2 
3 0 -1 1 0 0 -5/2 -1 
3 2 1 0 0 1 -5/2 -1 
end data

// Const elem: 1 2 0 0 1 0 -1 3/2 
begin data
1 2 0 0 1 0 -1 3/2 
2 0 -1 1 0 0 -5/2 1/2 
3 2 0 1 0 0 -3/2 -1 
end data

// Const elem: 1 2 0 0 2 1 -1 3/2 
begin data
1 2 0 0 2 1 -1 3/2 
2 0 -2 3 -1 0 -5/2 1/2 
3 2 1 1 0 1 -3/2 -1 
end data

// Const elem: 1 2 0 0 2 0 -1 3/2 
begin data
0 2 -1 2 1 0 0 0 
1 0 -1 2 -1 0 -1 3/2 
1 2 0 0 2 0 -1 3/2 
2 0 -2 2 0 0 -5/2 1/2 
2 2 1 0 1 0 -5/2 1/2 
3 0 -1 0 1 0 -3/2 -1 
3 2 0 2 0 0 -3/2 -1 
end data

// Const elem: 1 3 0 0 0 0 -3/2 2 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 -3/2 2 
1 3 0 0 0 0 -3/2 2 
2 0 0 0 0 0 -7/2 1/2 
2 2 0 0 0 0 -7/2 1/2 
3 1 0 0 0 0 -2 -3/2 
3 3 0 0 0 0 -2 -3/2 
end data

// Const elem: 2 0 0 0 0 0 -1/2 1/2 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 1/2 
1 2 0 0 0 0 0 1/2 
2 0 0 0 0 0 -1/2 1/2 
2 2 0 0 0 0 -1/2 1/2 
3 0 0 0 0 0 -1/2 0 
3 2 0 0 0 0 -1/2 0 
end data

// Const elem: 2 0 0 1 -1 0 -1/2 1/2 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 2 1 1 0 0 0 0 
1 0 1 0 0 0 0 1/2 
1 2 0 1 0 0 0 1/2 
2 0 1 1 0 0 -1/2 1/2 
2 2 0 0 0 0 -1/2 1/2 
3 0 0 1 0 0 -1/2 0 
3 2 1 0 0 0 -1/2 0 
end data

// Const elem: 2 0 0 0 0 0 1/2 1/2 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 1/2 0 
1 3 0 0 0 0 1/2 0 
2 0 0 0 0 0 1/2 1/2 
2 2 0 0 0 0 1/2 1/2 
3 1 0 0 0 0 0 1/2 
3 3 0 0 0 0 0 1/2 
end data

// Const elem: 2 0 0 1 -1 0 1/2 1/2 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 2 1 1 0 0 0 0 
1 1 1 1 0 0 1/2 0 
1 3 0 0 0 0 1/2 0 
2 0 1 1 0 0 1/2 1/2 
2 2 0 0 0 0 1/2 1/2 
3 1 0 0 0 0 0 1/2 
3 3 1 1 0 0 0 1/2 
end data

// Const elem: 2 1 0 0 0 0 -1 0 
begin data
0 2 0 0 0 0 0 0 
2 1 0 0 0 0 -1 0 
2 3 0 0 0 0 -1 0 
end data

// Const elem: 2 1 0 1 0 -1 -1 0 
begin data
0 2 1 0 1 0 0 0 
2 1 0 1 0 -1 -1 0 
2 3 1 -1 1 1 -1 0 
end data

// Const elem: 2 1 0 0 0 1 -1 0 
begin data
0 2 0 0 -1 1 0 0 
2 1 0 0 0 1 -1 0 
2 3 0 0 -1 0 -1 0 
end data

// Const elem: 2 1 0 1 0 0 -1 0 
begin data
0 2 1 0 0 1 0 0 
2 1 0 1 0 0 -1 0 
2 3 1 -1 0 1 -1 0 
end data

// Const elem: 2 2 0 0 0 0 -3/2 -1/2 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 -1 1/2 
1 2 0 0 0 0 -1 1/2 
2 0 0 0 0 0 -3/2 -1/2 
2 2 0 0 0 0 -3/2 -1/2 
3 0 0 0 0 0 -1/2 -1 
3 2 0 0 0 0 -1/2 -1 
end data

// Const elem: 2 2 0 -1 0 1 -3/2 -1/2 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 2 -1 0 0 1 0 0 
1 0 0 0 0 0 -1 1/2 
1 2 -1 0 0 1 -1 1/2 
2 0 0 0 0 0 -3/2 -1/2 
2 2 -1 0 0 1 -3/2 -1/2 
3 0 0 0 0 0 -1/2 -1 
3 2 -1 0 0 1 -1/2 -1 
end data

// Const elem: 2 2 0 0 0 0 -1/2 -1/2 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 -1/2 0 
1 3 0 0 0 0 -1/2 0 
2 0 0 0 0 0 -1/2 -1/2 
2 2 0 0 0 0 -1/2 -1/2 
3 1 0 0 0 0 0 -1/2 
3 3 0 0 0 0 0 -1/2 
end data

// Const elem: 2 2 0 -1 0 1 -1/2 -1/2 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 2 -1 0 0 1 0 0 
1 1 0 0 0 1 -1/2 0 
1 3 -1 0 0 0 -1/2 0 
2 0 0 0 0 0 -1/2 -1/2 
2 2 -1 0 0 1 -1/2 -1/2 
3 1 0 0 0 1 0 -1/2 
3 3 -1 0 0 0 0 -1/2 
end data

// Const elem: 2 3 0 0 0 0 -2 -1 
begin data
0 2 0 0 0 0 0 0 
2 1 0 0 0 0 -2 -1 
2 3 0 0 0 0 -2 -1 
end data

// Const elem: 2 3 0 1 0 1 -2 -1 
begin data
0 2 -1 2 1 0 0 0 
2 1 -1 1 1 -1 -2 -1 
2 3 0 1 0 1 -2 -1 
end data

// Const elem: 2 3 0 0 0 1 -2 -1 
begin data
0 2 0 0 1 1 0 0 
2 1 0 0 1 0 -2 -1 
2 3 0 0 0 1 -2 -1 
end data

// Const elem: 2 3 0 1 0 2 -2 -1 
begin data
0 2 -1 2 2 1 0 0 
2 1 -1 1 2 -1 -2 -1 
2 3 0 1 0 2 -2 -1 
end data

// Const elem: 3 0 0 0 0 0 -1/2 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 0 1/2 
1 2 0 0 0 0 0 1/2 
2 0 0 0 0 0 -1/2 1/2 
2 2 0 0 0 0 -1/2 1/2 
3 0 0 0 0 0 -1/2 0 
3 2 0 0 0 0 -1/2 0 
end data

// Const elem: 3 1 0 0 0 0 0 -1/2 
begin data
0 0 0 -1 1 0 0 0 
0 0 1 -1 0 0 0 0 
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 -1/2 0 
1 3 0 0 0 0 -1/2 0 
2 0 0 0 0 0 -1/2 -1/2 
2 2 0 0 0 0 -1/2 -1/2 
3 1 0 0 0 0 0 -1/2 
3 3 0 0 0 0 0 -1/2 
end data

// Const elem: 3 2 0 0 0 0 1/2 -1 
begin data
0 2 0 0 0 0 0 0 
1 0 0 0 0 0 -1 -1/2 
1 2 0 0 0 0 -1 -1/2 
2 0 0 0 0 0 -1/2 -3/2 
2 2 0 0 0 0 -1/2 -3/2 
3 0 0 0 0 0 1/2 -1 
3 2 0 0 0 0 1/2 -1 
end data

// Const elem: 3 2 0 0 1 1 1/2 -1 
begin data
0 2 0 -1 2 1 0 0 
1 0 -1 1 0 0 -1 -1/2 
1 2 1 -2 2 1 -1 -1/2 
2 0 -1 0 1 0 -1/2 -3/2 
2 2 1 -1 1 1 -1/2 -3/2 
3 0 0 -1 1 0 1/2 -1 
3 2 0 0 1 1 1/2 -1 
end data

// Const elem: 3 2 0 0 1 1 1/2 0 
begin data
0 2 0 -1 2 1 0 0 
1 0 -1 1 0 0 0 -1/2 
1 2 1 -2 2 1 0 -1/2 
2 0 -1 0 1 0 1/2 -1/2 
2 2 1 -1 1 1 1/2 -1/2 
3 0 0 -1 1 0 1/2 0 
3 2 0 0 1 1 1/2 0 
end data

// Const elem: 3 2 0 0 1 0 1/2 -1 
begin data
1 2 1 -1 1 0 -1 -1/2 
2 0 0 -1 1 0 -1/2 -3/2 
3 2 0 0 1 0 1/2 -1 
end data

// Const elem: 3 2 0 0 2 1 1/2 -1 
begin data
1 2 2 -3 3 1 -1 -1/2 
2 0 -1 -1 2 0 -1/2 -3/2 
3 2 0 0 2 1 1/2 -1 
end data

// Const elem: 3 2 0 0 2 0 1/2 -1 
begin data
0 2 1 -2 3 0 0 0 
1 0 -1 0 1 0 -1 -1/2 
1 2 2 -2 2 0 -1 -1/2 
2 0 0 -2 2 0 -1/2 -3/2 
2 2 1 0 1 0 -1/2 -3/2 
3 0 1 -2 1 0 1/2 -1 
3 2 0 0 2 0 1/2 -1 
end data

// Const elem: 3 3 0 0 0 0 1 -3/2 
begin data
0 2 0 0 0 0 0 0 
1 1 0 0 0 0 -3/2 -1 
1 3 0 0 0 0 -3/2 -1 
2 0 0 0 0 0 -1/2 -5/2 
2 2 0 0 0 0 -1/2 -5/2 
3 1 0 0 0 0 1 -3/2 
3 3 0 0 0 0 1 -3/2 
end data

// Const elem: 3 3 0 0 -1 1 1 -3/2 
begin data
0 2 1 -1 0 2 0 0 
1 1 1 0 0 1 -3/2 -1 
1 3 0 -1 0 1 -3/2 -1 
2 0 0 1 -1 0 -1/2 -5/2 
2 2 1 -2 1 2 -1/2 -5/2 
3 1 1 -1 1 1 1 -3/2 
3 3 0 0 -1 1 1 -3/2 
end data

// Const elem: 3 3 0 0 -1 1 1 -1/2 
begin data
0 2 1 -1 0 2 0 0 
1 1 1 0 0 1 -1/2 -1 
1 3 0 -1 0 1 -1/2 -1 
2 0 0 1 -1 0 1/2 -3/2 
2 2 1 -2 1 2 1/2 -3/2 
3 1 1 -1 1 1 1 -1/2 
3 3 0 0 -1 1 1 -1/2 
end data

// Const elem: 3 3 0 0 1 0 1 -3/2 
begin data
1 1 -1 1 0 -1 -3/2 -1 
2 2 0 1 0 -1 -1/2 -5/2 
3 3 0 0 1 0 1 -3/2 
end data

// Const elem: 3 3 0 0 0 1 1 -3/2 
begin data
1 1 0 1 0 0 -3/2 -1 
2 2 1 -1 1 1 -1/2 -5/2 
3 3 0 0 0 1 1 -3/2 
end data

// Const elem: 3 3 0 0 2 0 1 -3/2 
begin data
0 2 -1 2 1 -2 0 0 
1 1 -2 2 0 -2 -3/2 -1 
1 3 1 0 1 0 -3/2 -1 
2 0 -1 0 1 0 -1/2 -5/2 
2 2 0 2 0 -2 -1/2 -5/2 
3 1 -1 2 -1 -2 1 -3/2 
3 3 0 0 2 0 1 -3/2 
end data

end centralizer elements



==> anc/Geometry_Z4xZ4_2_4.txt <==
point group
4
4

ZMxZN
true

lattice label
Z4xZ4_2

begin twist
 0/1 0/1 1/4 -1/4
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 1/2 0 0 1/2 0 1/2
0 1 1/2 0 1/2 0 1/2 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0.70710678119
0
0
0.7071067812
0.70710678119
next lattice vector
0.70710678119
0.70710678119
0
0
0.7071067812
-0.7071067812
next lattice vector
0.70710678119
0.70710678119
0
0
-0.70710678119
-0.7071067812
next lattice vector
-0.70710678119
0.70710678119
0
0
0.70710678119
-0.70710678119
next lattice vector
0
0
1.4142135624
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
end lattice

allowed order of Wilson lines
1
1
1
1
1
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 1 -1 1 1 0 0 
0 2 2 -1 1 1 0 0 
0 2 1 0 1 1 0 0 
0 2 2 0 1 1 0 0 
new sector
1 1 1 0 1/2 1/2 -1/2 1 
1 1 1 0 1/2 1/2 -1/2 2 
1 1 1 0 -1/2 -7/2 -1/2 1 
1 1 1 0 -1/2 -7/2 -1/2 2 
new sector
1 2 3/2 -1 1 3/2 -1 3/2 
1 2 3/2 -1 1 3/2 -1 5/2 
1 2 3/2 -1 2 3/2 -1 3/2 
1 2 3/2 -1 2 3/2 -1 5/2 
new sector
2 0 1/2 0 -1/2 0 -1/2 1/2 
2 0 1/2 1 -3/2 0 -1/2 1/2 
2 0 1/2 0 -1/2 0 1/2 1/2 
new sector
2 1 1 0 1 1 -1 0 
2 1 1 1 1 0 -1 0 
2 1 1 0 1 2 -1 0 
2 1 1 1 1 1 -1 0 
new sector
2 2 3/2 -1 3/2 1 -3/2 -1/2 
2 2 3/2 -1 3/2 1 -1/2 -1/2 
2 2 3/2 -2 3/2 2 -1/2 -1/2 
new sector
2 3 1 -1 1 2 -2 -1 
2 3 1 0 1 3 -2 -1 
2 3 1 -1 1 3 -2 -1 
2 3 1 0 1 4 -2 -1 
new sector
3 2 2 -2 5/2 5/2 1/2 -1 
3 2 2 -2 5/2 5/2 1/2 0 
3 2 2 -2 7/2 5/2 1/2 -1 
3 2 2 -2 7/2 5/2 1/2 0 
new sector
3 3 3/2 -2 2 5/2 1 -3/2 
3 3 3/2 -2 1 7/2 1 -3/2 
3 3 3/2 -2 2 5/2 1 -1/2 
3 3 3/2 -2 1 7/2 1 -1/2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1/2 0 0 1/2 0 1/2 
0 1 1/2 0 1/2 0 1/2 1/2 
end data

// Const elem: 0 2 1 -1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 1/2 0 1/2 0 1/2 1/2 
0 2 1 -1 1 1 1 1 
0 3 1/2 -1 1/2 1 3/2 3/2 
end data

// Const elem: 0 2 2 -1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 2 -1 1 1 1 1 
2 0 1/2 0 -1/2 0 -1/2 1/2 
2 2 3/2 -1 3/2 1 -3/2 -1/2 
end data

// Const elem: 0 2 1 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 0 1 1 1 1 
2 0 -1/2 1 -1/2 0 -1/2 1/2 
2 2 3/2 -1 3/2 1 -3/2 -1/2 
end data

// Const elem: 0 2 2 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 2 0 1 1 1 1 
2 1 0 2 0 -1 -1 0 
2 3 2 -2 1 2 -2 -1 
end data

// Const elem: 1 1 1 0 1/2 1/2 -1/2 1 
begin data
1 1 1 0 1/2 1/2 -1/2 1 
2 2 3/2 -2 3/2 2 -3/2 1/2 
3 3 1/2 -1 0 3/2 -1 -1/2 
end data

// Const elem: 1 1 1 0 1/2 1/2 -1/2 2 
begin data
1 1 1 0 1/2 1/2 -1/2 2 
2 2 3/2 -2 3/2 2 -5/2 3/2 
3 3 1/2 -1 0 3/2 -2 -1/2 
end data

// Const elem: 1 1 1 0 -1/2 -7/2 -1/2 1 
begin data
1 1 1 0 -1/2 -7/2 -1/2 1 
2 2 1/2 3 1/2 -3 -3/2 1/2 
3 3 9/2 -4 3 1/2 -1 -1/2 
end data

// Const elem: 1 1 1 0 -1/2 -7/2 -1/2 2 
begin data
1 1 1 0 -1/2 -7/2 -1/2 2 
2 2 1/2 3 1/2 -3 -5/2 3/2 
3 3 9/2 -4 3 1/2 -2 -1/2 
end data

// Const elem: 1 2 3/2 -1 1 3/2 -1 3/2 
begin data
1 2 3/2 -1 1 3/2 -1 3/2 
2 0 1/2 0 -1/2 0 -5/2 1/2 
3 2 2 -2 3/2 3/2 -3/2 -1 
end data

// Const elem: 1 2 3/2 -1 1 3/2 -1 5/2 
begin data
1 2 3/2 -1 1 3/2 -1 5/2 
2 0 1/2 0 -1/2 0 -7/2 3/2 
3 2 2 -2 3/2 3/2 -5/2 -1 
end data

// Const elem: 1 2 3/2 -1 2 3/2 -1 3/2 
begin data
1 2 3/2 -1 2 3/2 -1 3/2 
2 0 -1/2 1 -1/2 0 -5/2 1/2 
3 2 2 -1 3/2 3/2 -3/2 -1 
end data

// Const elem: 1 2 3/2 -1 2 3/2 -1 5/2 
begin data
1 2 3/2 -1 2 3/2 -1 5/2 
2 0 -1/2 1 -1/2 0 -7/2 3/2 
3 2 2 -1 3/2 3/2 -5/2 -1 
end data

// Const elem: 2 0 1/2 0 -1/2 0 -1/2 1/2 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 2 2 -1 1 1 0 0 
1 0 1/2 -1 0 1/2 0 1/2 
1 2 3/2 -1 1 3/2 0 1/2 
2 0 3/2 -1 1/2 1 -1/2 1/2 
2 2 3/2 -2 3/2 2 -1/2 1/2 
3 0 2 -1 3/2 3/2 -1/2 0 
3 2 3 -3 5/2 5/2 -1/2 0 
end data

// Const elem: 2 0 1/2 1 -3/2 0 -1/2 1/2 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 2 3 0 1 1 0 0 
1 0 3/2 -1 0 1/2 0 1/2 
1 2 3/2 0 1 3/2 0 1/2 
2 0 5/2 0 1/2 1 -1/2 1/2 
2 2 3/2 -2 3/2 2 -1/2 1/2 
3 0 2 0 3/2 3/2 -1/2 0 
3 2 4 -3 5/2 5/2 -1/2 0 
end data

// Const elem: 2 0 1/2 0 -1/2 0 1/2 1/2 
begin data
0 0 1 0 1 0 0 0 
0 0 0 -1 0 1 0 0 
0 2 2 -1 1 1 0 0 
2 0 3/2 -1 1/2 1 1/2 1/2 
2 2 3/2 -2 3/2 2 1/2 1/2 
end data

// Const elem: 2 1 1 0 1 1 -1 0 
begin data
0 2 2 -2 1 3 0 0 
2 1 1 0 1 1 -1 0 
2 3 1 -2 0 2 -1 0 
end data

// Const elem: 2 1 1 1 1 0 -1 0 
begin data
0 2 3 -2 2 3 0 0 
2 1 1 1 1 0 -1 0 
2 3 2 -3 1 3 -1 0 
end data

// Const elem: 2 1 1 0 1 2 -1 0 
begin data
0 2 2 -2 0 4 0 0 
2 1 1 0 1 2 -1 0 
2 3 1 -2 -1 2 -1 0 
end data

// Const elem: 2 1 1 1 1 1 -1 0 
begin data
0 2 3 -2 1 4 0 0 
2 1 1 1 1 1 -1 0 
2 3 2 -3 0 3 -1 0 
end data

// Const elem: 2 2 3/2 -1 3/2 1 -3/2 -1/2 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 2 2 -1 1 1 0 0 
2 0 -1/2 0 1/2 0 -3/2 -1/2 
2 2 3/2 -1 3/2 1 -3/2 -1/2 
end data

// Const elem: 2 2 3/2 -1 3/2 1 -1/2 -1/2 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 2 2 -1 1 1 0 0 
1 1 1 0 1/2 -1/2 -1/2 0 
1 3 1 -1 1/2 3/2 -1/2 0 
2 0 -1/2 0 1/2 0 -1/2 -1/2 
2 2 3/2 -1 3/2 1 -1/2 -1/2 
3 1 1/2 -1 2 -1/2 0 -1/2 
3 3 1/2 -2 2 3/2 0 -1/2 
end data

// Const elem: 2 2 3/2 -2 3/2 2 -1/2 -1/2 
begin data
0 0 -1 0 1 0 0 0 
0 0 -1 1 0 0 0 0 
0 2 1 -1 1 2 0 0 
1 1 1 0 1/2 1/2 -1/2 0 
1 3 0 -1 1/2 3/2 -1/2 0 
2 0 -1/2 0 1/2 0 -1/2 -1/2 
2 2 1/2 -1 3/2 2 -1/2 -1/2 
3 1 1/2 -1 2 1/2 0 -1/2 
3 3 -1/2 -2 2 3/2 0 -1/2 
end data

// Const elem: 2 3 1 -1 1 2 -2 -1 
begin data
0 2 1 0 2 1 0 0 
2 1 0 1 1 -1 -2 -1 
2 3 1 -1 1 2 -2 -1 
end data

// Const elem: 2 3 1 0 1 3 -2 -1 
begin data
0 2 0 2 3 1 0 0 
2 1 -1 2 2 -2 -2 -1 
2 3 1 0 1 3 -2 -1 
end data

// Const elem: 2 3 1 -1 1 3 -2 -1 
begin data
0 2 1 0 3 2 0 0 
2 1 0 1 2 -1 -2 -1 
2 3 1 -1 1 3 -2 -1 
end data

// Const elem: 2 3 1 0 1 4 -2 -1 
begin data
0 2 0 2 4 2 0 0 
2 1 -1 2 3 -2 -2 -1 
2 3 1 0 1 4 -2 -1 
end data

// Const elem: 3 2 2 -2 5/2 5/2 1/2 -1 
begin data
1 2 5/2 -3 3 5/2 -1 -1/2 
2 0 -1/2 0 1/2 0 -1/2 -3/2 
3 2 2 -2 5/2 5/2 1/2 -1 
end data

// Const elem: 3 2 2 -2 5/2 5/2 1/2 0 
begin data
1 2 5/2 -3 3 5/2 0 -1/2 
2 0 -1/2 0 1/2 0 1/2 -1/2 
3 2 2 -2 5/2 5/2 1/2 0 
end data

// Const elem: 3 2 2 -2 7/2 5/2 1/2 -1 
begin data
1 2 7/2 -4 4 5/2 -1 -1/2 
2 0 -1/2 -1 3/2 0 -1/2 -3/2 
3 2 2 -2 7/2 5/2 1/2 -1 
end data

// Const elem: 3 2 2 -2 7/2 5/2 1/2 0 
begin data
1 2 7/2 -4 4 5/2 0 -1/2 
2 0 -1/2 -1 3/2 0 1/2 -1/2 
3 2 2 -2 7/2 5/2 1/2 0 
end data

// Const elem: 3 3 3/2 -2 2 5/2 1 -3/2 
begin data
1 1 0 2 1/2 -3/2 -3/2 -1 
2 2 5/2 -1 5/2 1 -1/2 -5/2 
3 3 3/2 -2 2 5/2 1 -3/2 
end data

// Const elem: 3 3 3/2 -2 1 7/2 1 -3/2 
begin data
1 1 1 2 1/2 -1/2 -3/2 -1 
2 2 7/2 -3 7/2 3 -1/2 -5/2 
3 3 3/2 -2 1 7/2 1 -3/2 
end data

// Const elem: 3 3 3/2 -2 2 5/2 1 -1/2 
begin data
1 1 0 2 1/2 -3/2 -1/2 -1 
2 2 5/2 -1 5/2 1 1/2 -3/2 
3 3 3/2 -2 2 5/2 1 -1/2 
end data

// Const elem: 3 3 3/2 -2 1 7/2 1 -1/2 
begin data
1 1 1 2 1/2 -1/2 -1/2 -1 
2 2 7/2 -3 7/2 3 1/2 -3/2 
3 3 3/2 -2 1 7/2 1 -1/2 
end data

end centralizer elements



==> anc/Geometry_Z4xZ4_3_1.txt <==
point group
4
4

ZMxZN
true

lattice label
Z4xZ4_3

begin twist
 0/1 0/1 1/4 -1/4
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0.70710678119
-0.70710678119
0.70710678119
0
0
next lattice vector
0.70710678119
-0.70710678119
-0.70710678119
0.70710678119
0
0
next lattice vector
0
0
0.70710678119
-0.70710678119
-0.70710678119
0.70710678119
next lattice vector
0
0
0.7071067812
0.7071067812
0.70710678119
0.70710678119
next lattice vector
0
0
0.7071067812
-0.7071067812
0.70710678119
0.70710678119
next lattice vector
0
0
0.7071067812
0.7071067812
0.70710678119
-0.70710678119
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2
 3 4 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 1 0 0 1 0 
new sector
0 2 0 0 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 2 -1 0 0 1 -1 -1 
0 2 0 0 0 1 0 -1 
0 2 -1 1 0 1 0 -1 
new sector
0 3 0 0 0 0 0 0 
0 3 0 1 0 0 1 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 -1 0 0 1 -1 
1 1 0 0 0 0 1 -1 
1 1 0 -1 0 0 2 -2 
1 1 0 0 0 0 0 1 
1 1 0 -1 0 0 1 0 
1 1 0 0 0 0 0 2 
1 1 0 -1 0 0 1 1 
new sector
1 2 0 0 0 0 0 0 
1 2 -1 1 0 0 0 0 
1 2 0 0 0 0 0 1 
1 2 -1 1 0 0 0 1 
1 2 -1 0 0 0 0 0 
1 2 -1 0 0 0 0 1 
1 2 -2 0 0 0 0 0 
1 2 -3 1 0 0 0 1 
new sector
1 3 0 0 0 0 0 0 
1 3 0 -1 0 0 0 0 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 0 1 -1 -1 
2 0 0 0 0 0 1 1 
2 0 0 0 0 1 -1 -2 
2 0 0 0 0 1 0 -1 
new sector
2 1 0 0 0 0 0 0 
2 1 0 -1 0 0 0 1 
2 1 0 0 0 0 1 1 
2 1 0 -1 0 0 1 2 
2 1 0 0 0 0 0 1 
2 1 0 -1 0 0 0 2 
2 1 0 0 0 0 0 2 
2 1 0 -1 0 0 0 3 
new sector
2 2 0 0 0 0 0 0 
2 2 0 1 0 0 0 0 
2 2 1 1 0 0 0 0 
2 2 0 0 0 1 -1 0 
2 2 1 1 0 1 -1 0 
new sector
2 3 0 0 0 0 0 0 
2 3 0 1 0 0 1 0 
2 3 0 0 0 0 -1 1 
2 3 0 1 0 0 0 1 
2 3 0 0 0 0 0 -1 
2 3 0 1 0 0 1 -1 
2 3 0 0 0 0 0 -2 
2 3 0 1 0 0 0 -1 
new sector
3 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
new sector
3 1 0 0 0 0 0 0 
3 1 0 1 0 0 0 0 
new sector
3 2 0 0 0 0 0 0 
3 2 1 -1 0 0 0 0 
3 2 4 0 0 0 0 -1 
3 2 5 -1 0 0 0 -1 
3 2 1 0 0 0 0 0 
3 2 5 0 0 0 0 -1 
3 2 2 0 0 0 0 0 
3 2 7 -1 0 0 0 -1 
new sector
3 3 0 0 0 0 0 0 
3 3 0 -1 0 0 0 0 
3 3 0 0 0 0 1 1 
3 3 0 -1 0 0 1 1 
3 3 0 0 0 0 0 1 
3 3 0 -1 0 0 0 1 
3 3 0 0 0 0 0 2 
3 3 0 -1 0 0 1 3 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 0 1 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 0 0 1 0 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 0 1 0 0 1 
0 1 0 1 0 1 0 0 
0 2 1 1 -1 1 0 0 
0 3 1 0 -1 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 1 -1 1 0 0 
1 2 1 1 -1 0 0 0 
1 3 1 0 0 0 0 0 
2 0 0 0 -1 1 0 0 
2 1 0 1 -1 0 0 0 
2 2 1 1 0 0 0 0 
2 3 1 0 0 1 0 0 
3 0 0 0 -1 0 0 0 
3 1 0 1 0 0 0 0 
3 2 1 1 0 1 0 0 
3 3 1 0 -1 1 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 0 1 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 0 2 -1 1 0 0 0 0 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 0 1 0 0 1 
0 1 -1 0 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 -1 0 0 0 0 0 
1 2 -1 1 0 0 0 0 
1 3 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 -1 0 0 0 0 0 
2 2 -1 1 0 0 0 0 
2 3 0 1 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 -1 0 0 0 0 0 
3 2 -1 1 0 0 0 0 
3 3 0 1 0 0 0 0 
end data

// Const elem: 0 2 -1 0 0 1 -1 -1 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 0 1 0 0 1 
0 2 -1 0 1 0 0 0 
2 0 0 0 1 0 0 0 
2 2 -1 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 1 0 -1 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 0 1 0 0 1 
0 1 0 0 1 0 0 0 
0 2 0 0 1 1 0 0 
0 3 0 0 0 1 0 0 
1 0 0 0 1 0 0 0 
1 1 0 0 1 1 0 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 1 1 0 0 
2 1 0 0 0 1 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 1 0 0 0 
3 0 0 0 0 1 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 1 0 0 0 
3 3 0 0 1 1 0 0 
end data

// Const elem: 0 2 -1 1 0 1 0 -1 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 0 1 0 0 1 
0 1 -1 0 1 0 0 0 
0 2 -1 1 1 1 0 0 
0 3 0 1 0 1 0 0 
1 0 0 0 1 0 0 0 
1 1 -1 0 1 1 0 0 
1 2 -1 1 0 1 0 0 
1 3 0 1 0 0 0 0 
2 0 0 0 1 1 0 0 
2 1 -1 0 0 1 0 0 
2 2 -1 1 0 0 0 0 
2 3 0 1 1 0 0 0 
3 0 0 0 0 1 0 0 
3 1 -1 0 0 0 0 0 
3 2 -1 1 1 0 0 0 
3 3 0 1 1 1 0 0 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 0 1 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 0 3 0 1 0 0 1 0 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 0 1 0 0 1 
0 1 -1 0 1 0 0 0 
0 2 -1 1 1 1 0 0 
0 3 0 1 0 1 0 0 
1 0 0 0 1 0 0 0 
1 1 -1 0 1 1 0 0 
1 2 -1 1 0 1 0 0 
1 3 0 1 0 0 0 0 
2 0 0 0 1 1 0 0 
2 1 -1 0 0 1 0 0 
2 2 -1 1 0 0 0 0 
2 3 0 1 1 0 0 0 
3 0 0 0 0 1 0 0 
3 1 -1 0 0 0 0 0 
3 2 -1 1 1 0 0 0 
3 3 0 1 1 1 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 -1 0 0 0 0 
0 0 0 2 1 -1 1 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
0 0 1 -1 0 0 0 0 
0 0 0 2 1 -1 1 1 
0 1 0 -1 -1 0 0 0 
0 2 0 -2 -1 0 -1 0 
0 3 0 -1 0 0 -1 0 
1 0 0 -2 -1 1 -1 0 
1 1 0 -3 -1 1 -2 0 
1 2 0 -2 0 1 -2 0 
1 3 0 -1 0 1 -1 0 
2 0 0 -2 -1 1 -2 0 
2 1 0 -1 0 1 -2 0 
2 2 0 0 0 1 -1 0 
2 3 0 -1 -1 1 -1 0 
3 0 0 0 0 0 -1 0 
3 1 0 1 0 0 0 0 
3 2 0 0 -1 0 0 0 
3 3 0 -1 -1 0 -1 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 -1 0 0 1 -1 
begin data
0 1 0 -1 0 1 -1 -1 
0 2 -1 -1 -1 2 -1 -2 
0 3 -1 0 -1 1 0 -1 
1 0 0 0 1 -1 1 0 
1 1 0 -1 0 0 1 -1 
1 2 -1 -1 -1 0 1 -1 
1 3 -1 0 0 -1 1 0 
2 0 0 0 2 0 1 1 
2 1 0 -1 1 0 1 1 
2 2 -1 -1 1 0 0 1 
2 3 -1 0 2 0 0 1 
3 0 0 0 1 1 0 1 
3 1 0 -1 1 1 -1 1 
3 2 -1 -1 1 2 -2 0 
3 3 -1 0 1 2 -1 0 
end data

// Const elem: 1 1 0 0 0 0 1 -1 
begin data
0 2 0 0 0 1 0 -1 
1 1 0 0 0 0 1 -1 
1 3 0 0 0 -1 1 0 
2 0 0 0 1 0 1 0 
2 2 0 0 1 -1 1 1 
3 1 0 0 1 0 0 1 
3 3 0 0 1 1 0 0 
end data

// Const elem: 1 1 0 -1 0 0 2 -2 
begin data
0 2 -1 -1 -1 3 -1 -3 
1 1 0 -1 0 0 2 -2 
1 3 -1 0 0 -2 2 0 
2 0 0 0 3 0 2 1 
2 2 -1 -1 2 -1 1 2 
3 1 0 -1 2 1 -1 2 
3 3 -1 0 2 3 -1 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
1 1 0 0 0 0 0 1 
2 2 0 0 0 1 -1 0 
3 3 0 0 -1 0 0 0 
end data

// Const elem: 1 1 0 -1 0 0 1 0 
begin data
1 1 0 -1 0 0 1 0 
2 2 -1 -1 1 1 -1 1 
3 3 -1 0 0 2 -1 0 
end data

// Const elem: 1 1 0 0 0 0 0 2 
begin data
0 1 0 0 -1 0 1 0 
0 2 0 0 -1 -1 1 1 
0 3 0 0 0 -1 0 1 
1 0 0 0 0 1 0 1 
1 1 0 0 0 0 0 2 
1 2 0 0 1 0 -1 2 
1 3 0 0 1 1 -1 1 
2 0 0 0 -1 1 -1 1 
2 1 0 0 0 1 -2 1 
2 2 0 0 0 2 -2 0 
2 3 0 0 -1 2 -1 0 
3 0 0 0 -1 0 -1 0 
3 1 0 0 -1 1 -1 -1 
3 2 0 0 -2 1 0 -1 
3 3 0 0 -2 0 0 0 
end data

// Const elem: 1 1 0 -1 0 0 1 1 
begin data
0 1 0 -1 -1 1 0 -1 
0 2 -1 -1 -2 1 0 -1 
0 3 -1 0 -1 0 0 0 
1 0 0 0 1 0 1 1 
1 1 0 -1 0 0 1 1 
1 2 -1 -1 0 0 0 1 
1 3 -1 0 1 0 0 1 
2 0 0 0 1 1 0 2 
2 1 0 -1 1 1 -1 2 
2 2 -1 -1 1 2 -2 1 
2 3 -1 0 1 2 -1 1 
3 0 0 0 0 1 -1 1 
3 1 0 -1 0 2 -2 0 
3 2 -1 -1 -1 3 -2 -1 
3 3 -1 0 -1 2 -1 0 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 1 2 -1 1 0 0 0 0 
begin data
0 2 -1 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 -1 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 -1 1 0 0 0 0 
3 0 0 0 0 0 0 0 
3 2 -1 1 0 0 0 0 
end data

// Const elem: 1 2 0 0 0 0 0 1 
begin data
0 2 0 0 -1 0 1 0 
1 0 0 0 0 1 0 0 
1 2 0 0 0 0 0 1 
2 0 0 0 -1 1 0 0 
2 2 0 0 0 1 -1 0 
3 0 0 0 -1 0 0 0 
3 2 0 0 -1 1 0 -1 
end data

// Const elem: 1 2 -1 1 0 0 0 1 
begin data
0 1 -1 0 -1 1 0 -1 
0 2 -1 1 -1 0 1 0 
0 3 0 1 0 -1 1 1 
1 0 0 0 0 1 0 0 
1 1 -1 0 -1 1 0 0 
1 2 -1 1 0 0 0 1 
1 3 0 1 1 0 0 1 
2 0 0 0 -1 1 0 0 
2 1 -1 0 -1 1 -1 0 
2 2 -1 1 0 1 -1 0 
2 3 0 1 0 1 0 0 
3 0 0 0 -1 0 0 0 
3 1 -1 0 -1 1 -1 -1 
3 2 -1 1 -1 1 0 -1 
3 3 0 1 -1 0 1 0 
end data

// Const elem: 1 2 -1 0 0 0 0 0 
begin data
1 2 -1 0 0 0 0 0 
2 0 0 0 1 0 0 1 
3 2 -1 0 0 1 -1 0 
end data

// Const elem: 1 2 -1 0 0 0 0 1 
begin data
1 2 -1 0 0 0 0 1 
2 0 0 0 0 1 0 1 
3 2 -1 0 -1 2 -1 -1 
end data

// Const elem: 1 2 -2 0 0 0 0 0 
begin data
0 1 -1 -1 -1 1 -1 -1 
0 2 -2 0 -1 1 -1 -1 
0 3 -1 1 0 0 0 0 
1 0 0 0 1 -1 1 1 
1 1 -1 -1 0 0 0 0 
1 2 -2 0 0 0 0 0 
1 3 -1 1 1 -1 1 1 
2 0 0 0 2 0 0 2 
2 1 -1 -1 1 1 -1 1 
2 2 -2 0 1 1 -1 1 
2 3 -1 1 2 0 0 2 
3 0 0 0 1 1 -1 1 
3 1 -1 -1 0 2 -2 0 
3 2 -2 0 0 2 -2 0 
3 3 -1 1 1 1 -1 1 
end data

// Const elem: 1 2 -3 1 0 0 0 1 
begin data
0 1 -2 -1 -2 2 -1 -2 
0 2 -3 1 -2 1 0 -1 
0 3 -1 2 0 -1 1 1 
1 0 0 0 1 0 1 1 
1 1 -2 -1 -1 1 0 0 
1 2 -3 1 0 0 0 1 
1 3 -1 2 2 -1 1 2 
2 0 0 0 1 1 0 2 
2 1 -2 -1 0 2 -2 1 
2 2 -3 1 1 2 -2 1 
2 3 -1 2 2 1 0 2 
3 0 0 0 0 1 -1 1 
3 1 -2 -1 -1 3 -3 -1 
3 2 -3 1 -1 3 -2 -1 
3 3 -1 2 0 1 0 1 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 0 -1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 1 3 0 -1 0 0 0 0 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 0 -1 0 1 
0 1 1 0 1 0 0 0 
0 2 1 -1 0 0 0 0 
0 3 0 -1 -1 0 0 0 
1 0 0 0 1 0 0 0 
1 1 1 0 2 0 0 0 
1 2 1 -1 1 0 0 0 
1 3 0 -1 0 0 0 0 
2 0 0 0 1 1 0 0 
2 1 1 0 2 1 0 0 
2 2 1 -1 1 1 0 0 
2 3 0 -1 0 1 0 0 
3 0 0 0 0 1 0 0 
3 1 1 0 1 1 0 0 
3 2 1 -1 0 1 0 0 
3 3 0 -1 -1 1 0 0 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 2 0 1 -1 1 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 1 -1 -1 
begin data
0 0 -1 1 0 0 0 0 
0 0 2 0 1 -1 1 1 
0 2 1 0 1 0 0 0 
2 0 2 0 1 0 0 0 
2 2 1 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 1 1 
begin data
0 0 -1 1 0 0 0 0 
0 0 2 0 1 -1 1 1 
0 1 1 0 0 0 1 0 
0 2 0 0 -1 0 1 0 
0 3 -1 0 -1 0 0 0 
1 0 0 0 0 0 1 0 
1 1 -1 0 -1 0 1 0 
1 2 -2 0 -1 0 0 0 
1 3 -1 0 0 0 0 0 
2 0 -2 0 -1 1 0 0 
2 1 -3 0 -1 1 -1 0 
2 2 -2 0 0 1 -1 0 
2 3 -1 0 0 1 0 0 
3 0 -2 0 -1 1 -1 0 
3 1 -1 0 0 1 -1 0 
3 2 0 0 0 1 0 0 
3 3 -1 0 -1 1 0 0 
end data

// Const elem: 2 0 0 0 0 1 -1 -2 
begin data
0 0 -1 1 0 0 0 0 
0 0 2 0 1 -1 1 1 
0 1 0 0 1 0 -1 0 
0 2 2 0 2 0 0 0 
0 3 2 0 1 0 1 0 
1 0 1 0 1 0 -1 0 
1 1 3 0 2 0 0 0 
1 2 3 0 1 0 1 0 
1 3 1 0 0 0 0 0 
2 0 4 0 2 -1 1 0 
2 1 4 0 1 -1 2 0 
2 2 2 0 0 -1 1 0 
2 3 2 0 1 -1 0 0 
3 0 3 0 1 -1 2 0 
3 1 1 0 0 -1 1 0 
3 2 1 0 1 -1 0 0 
3 3 3 0 2 -1 1 0 
end data

// Const elem: 2 0 0 0 0 1 0 -1 
begin data
0 0 -1 1 0 0 0 0 
0 0 2 0 1 -1 1 1 
0 1 1 0 1 0 0 0 
0 2 2 0 1 0 1 0 
0 3 1 0 0 0 1 0 
1 0 1 0 1 0 0 0 
1 1 2 0 1 0 1 0 
1 2 1 0 0 0 1 0 
1 3 0 0 0 0 0 0 
2 0 2 0 1 0 1 0 
2 1 1 0 0 0 1 0 
2 2 0 0 0 0 0 0 
2 3 1 0 1 0 0 0 
3 0 1 0 0 0 1 0 
3 1 0 0 0 0 0 0 
3 2 1 0 1 0 0 0 
3 3 2 0 1 0 1 0 
end data

// Const elem: 2 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 2 1 0 -1 0 0 0 1 
begin data
0 1 0 -1 -1 1 0 -1 
0 2 -1 -1 -2 1 0 -1 
0 3 -1 0 -1 0 0 0 
1 0 0 0 0 0 1 0 
1 1 0 -1 -1 0 1 0 
1 2 -1 -1 -1 0 0 0 
1 3 -1 0 0 0 0 0 
2 0 0 0 0 0 1 1 
2 1 0 -1 0 0 0 1 
2 2 -1 -1 0 1 -1 0 
2 3 -1 0 0 1 0 0 
3 0 0 0 0 0 0 1 
3 1 0 -1 0 1 -1 0 
3 2 -1 -1 -1 2 -1 -1 
3 3 -1 0 -1 1 0 0 
end data

// Const elem: 2 1 0 0 0 0 1 1 
begin data
0 1 0 0 0 1 0 -1 
0 2 0 0 -1 1 1 -1 
0 3 0 0 -1 0 1 0 
2 0 0 0 0 1 1 0 
2 1 0 0 0 0 1 1 
2 2 0 0 1 0 0 1 
2 3 0 0 1 1 0 0 
end data

// Const elem: 2 1 0 -1 0 0 1 2 
begin data
0 1 0 -1 -1 2 0 -2 
0 2 -1 -1 -3 2 1 -2 
0 3 -1 0 -2 0 1 0 
2 0 0 0 0 1 2 1 
2 1 0 -1 0 0 1 2 
2 2 -1 -1 1 1 -1 1 
2 3 -1 0 1 2 0 0 
end data

// Const elem: 2 1 0 0 0 0 0 1 
begin data
0 2 0 0 -1 0 1 0 
2 1 0 0 0 0 0 1 
2 3 0 0 0 1 0 0 
end data

// Const elem: 2 1 0 -1 0 0 0 2 
begin data
0 2 -1 -1 -3 1 1 -1 
2 1 0 -1 0 0 0 2 
2 3 -1 0 0 2 0 0 
end data

// Const elem: 2 1 0 0 0 0 0 2 
begin data
0 1 0 0 -1 1 1 -1 
0 2 0 0 -2 0 2 0 
0 3 0 0 -1 -1 1 1 
1 0 0 0 0 1 1 0 
1 1 0 0 -1 0 2 1 
1 2 0 0 0 -1 1 2 
1 3 0 0 1 0 0 1 
2 0 0 0 -1 1 1 1 
2 1 0 0 0 0 0 2 
2 2 0 0 1 1 -1 1 
2 3 0 0 0 2 0 0 
3 0 0 0 -1 0 0 1 
3 1 0 0 0 1 -1 0 
3 2 0 0 -1 2 0 -1 
3 3 0 0 -2 1 1 0 
end data

// Const elem: 2 1 0 -1 0 0 0 3 
begin data
0 1 0 -1 -2 2 1 -2 
0 2 -1 -1 -4 1 2 -1 
0 3 -1 0 -2 -1 1 1 
1 0 0 0 0 1 2 0 
1 1 0 -1 -2 0 3 1 
1 2 -1 -1 -1 -1 1 2 
1 3 -1 0 1 0 0 1 
2 0 0 0 -1 1 2 2 
2 1 0 -1 0 0 0 3 
2 2 -1 -1 1 2 -2 1 
2 3 -1 0 0 3 0 0 
3 0 0 0 -1 0 0 2 
3 1 0 -1 0 2 -2 0 
3 2 -1 -1 -2 4 -1 -2 
3 3 -1 0 -3 2 1 0 
end data

// Const elem: 2 2 0 0 0 0 0 0 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 0 -1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 2 2 0 1 0 0 0 0 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 0 -1 0 1 
0 2 0 1 1 0 0 0 
2 0 0 0 -1 0 0 0 
2 2 0 1 0 0 0 0 
end data

// Const elem: 2 2 1 1 0 0 0 0 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 0 -1 0 1 
0 1 0 1 1 0 0 0 
0 2 1 1 2 0 0 0 
0 3 1 0 1 0 0 0 
1 0 0 0 -1 1 0 0 
1 1 0 1 0 1 0 0 
1 2 1 1 1 1 0 0 
1 3 1 0 0 1 0 0 
2 0 0 0 -2 0 0 0 
2 1 0 1 -1 0 0 0 
2 2 1 1 0 0 0 0 
2 3 1 0 -1 0 0 0 
3 0 0 0 -1 -1 0 0 
3 1 0 1 0 -1 0 0 
3 2 1 1 1 -1 0 0 
3 3 1 0 0 -1 0 0 
end data

// Const elem: 2 2 0 0 0 1 -1 0 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 0 -1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 0 0 1 0 0 
1 2 0 0 0 1 0 0 
1 3 0 0 0 1 0 0 
2 0 0 0 -1 1 0 0 
2 1 0 0 -1 1 0 0 
2 2 0 0 -1 1 0 0 
2 3 0 0 -1 1 0 0 
3 0 0 0 -1 0 0 0 
3 1 0 0 -1 0 0 0 
3 2 0 0 -1 0 0 0 
3 3 0 0 -1 0 0 0 
end data

// Const elem: 2 2 1 1 0 1 -1 0 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 0 -1 0 1 
0 1 0 1 1 0 0 0 
0 2 1 1 2 0 0 0 
0 3 1 0 1 0 0 0 
1 0 0 0 -1 2 0 0 
1 1 0 1 0 2 0 0 
1 2 1 1 1 2 0 0 
1 3 1 0 0 2 0 0 
2 0 0 0 -3 1 0 0 
2 1 0 1 -2 1 0 0 
2 2 1 1 -1 1 0 0 
2 3 1 0 -2 1 0 0 
3 0 0 0 -2 -1 0 0 
3 1 0 1 -1 -1 0 0 
3 2 1 1 0 -1 0 0 
3 3 1 0 -1 -1 0 0 
end data

// Const elem: 2 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 2 3 0 1 0 0 1 0 
begin data
0 1 -1 0 -1 1 0 -1 
0 2 -1 1 -1 0 1 0 
0 3 0 1 0 -1 1 1 
2 0 0 0 -1 0 1 0 
2 1 -1 0 -1 0 0 0 
2 2 -1 1 0 0 0 0 
2 3 0 1 0 0 1 0 
end data

// Const elem: 2 3 0 0 0 0 -1 1 
begin data
0 1 0 0 0 -1 0 1 
0 2 0 0 1 -1 -1 1 
0 3 0 0 1 0 -1 0 
2 0 0 0 1 0 -2 1 
2 1 0 0 1 1 -2 0 
2 2 0 0 0 1 -1 0 
2 3 0 0 0 0 -1 1 
end data

// Const elem: 2 3 0 1 0 0 0 1 
begin data
0 1 -1 0 -1 0 0 0 
0 2 -1 1 0 -1 0 1 
0 3 0 1 1 -1 0 1 
1 0 0 0 0 0 0 1 
1 1 -1 0 0 0 -1 1 
1 2 -1 1 1 0 -1 1 
1 3 0 1 1 0 0 1 
2 0 0 0 0 0 -1 1 
2 1 -1 0 0 1 -2 0 
2 2 -1 1 0 1 -1 0 
2 3 0 1 0 0 0 1 
3 0 0 0 0 0 -1 0 
3 1 -1 0 -1 1 -1 -1 
3 2 -1 1 -1 0 0 0 
3 3 0 1 0 -1 0 1 
end data

// Const elem: 2 3 0 0 0 0 0 -1 
begin data
0 2 0 0 0 1 0 -1 
2 1 0 0 -1 0 1 -1 
2 3 0 0 0 0 0 -1 
end data

// Const elem: 2 3 0 1 0 0 1 -1 
begin data
0 2 -1 1 -1 1 1 -1 
2 1 -1 0 -2 0 1 -1 
2 3 0 1 0 0 1 -1 
end data

// Const elem: 2 3 0 0 0 0 0 -2 
begin data
0 1 0 0 1 1 -1 -1 
0 2 0 0 0 2 0 -2 
0 3 0 0 -1 1 1 -1 
1 0 0 0 0 1 -1 -2 
1 1 0 0 -1 2 0 -3 
1 2 0 0 -2 1 1 -2 
1 3 0 0 -1 0 0 -1 
2 0 0 0 -1 1 1 -3 
2 1 0 0 -2 0 2 -2 
2 2 0 0 -1 -1 1 -1 
2 3 0 0 0 0 0 -2 
3 0 0 0 -1 0 2 -1 
3 1 0 0 0 -1 1 0 
3 2 0 0 1 0 0 -1 
3 3 0 0 0 1 1 -2 
end data

// Const elem: 2 3 0 1 0 0 0 -1 
begin data
0 1 -1 0 0 1 -1 -1 
0 2 -1 1 0 1 0 -1 
0 3 0 1 0 0 1 0 
1 0 0 0 0 1 -1 -1 
1 1 -1 0 -1 2 -1 -2 
1 2 -1 1 -1 1 0 -1 
1 3 0 1 0 0 0 0 
2 0 0 0 -1 1 0 -2 
2 1 -1 0 -2 1 0 -2 
2 2 -1 1 -1 0 0 -1 
2 3 0 1 0 0 0 -1 
3 0 0 0 -1 0 1 -1 
3 1 -1 0 -1 0 0 -1 
3 2 -1 1 0 0 0 -1 
3 3 0 1 0 0 1 -1 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
0 0 -1 1 0 0 0 0 
0 0 2 0 1 -1 1 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 1 
begin data
0 0 -1 1 0 0 0 0 
0 0 2 0 1 -1 1 1 
0 1 1 0 0 0 1 0 
0 2 0 0 -1 0 1 0 
0 3 -1 0 -1 0 0 0 
1 0 0 0 0 0 1 0 
1 1 -1 0 -1 0 1 0 
1 2 -2 0 -1 0 0 0 
1 3 -1 0 0 0 0 0 
2 0 -2 0 -1 1 0 0 
2 1 -3 0 -1 1 -1 0 
2 2 -2 0 0 1 -1 0 
2 3 -1 0 0 1 0 0 
3 0 -2 0 -1 1 -1 0 
3 1 -1 0 0 1 -1 0 
3 2 0 0 0 1 0 0 
3 3 -1 0 -1 1 0 0 
end data

// Const elem: 3 1 0 0 0 0 0 0 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 0 -1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 3 1 0 1 0 0 0 0 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 0 -1 0 1 
0 1 0 1 1 0 0 0 
0 2 1 1 2 0 0 0 
0 3 1 0 1 0 0 0 
1 0 0 0 0 1 0 0 
1 1 0 1 1 1 0 0 
1 2 1 1 2 1 0 0 
1 3 1 0 1 1 0 0 
2 0 0 0 -1 1 0 0 
2 1 0 1 0 1 0 0 
2 2 1 1 1 1 0 0 
2 3 1 0 0 1 0 0 
3 0 0 0 -1 0 0 0 
3 1 0 1 0 0 0 0 
3 2 1 1 1 0 0 0 
3 3 1 0 0 0 0 0 
end data

// Const elem: 3 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 3 2 1 -1 0 0 0 0 
begin data
0 2 1 -1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 1 -1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 1 -1 0 0 0 0 
3 0 0 0 0 0 0 0 
3 2 1 -1 0 0 0 0 
end data

// Const elem: 3 2 4 0 0 0 0 -1 
begin data
0 2 4 0 2 -1 2 1 
1 0 0 0 2 3 -3 1 
1 2 4 0 3 1 0 3 
2 0 0 0 -1 5 -4 -2 
2 2 4 0 1 2 -2 1 
3 0 0 0 -3 2 -1 -3 
3 2 4 0 0 0 0 -1 
end data

// Const elem: 3 2 5 -1 0 0 0 -1 
begin data
0 1 3 2 3 -2 2 2 
0 2 5 -1 2 -1 2 1 
0 3 2 -3 -1 1 0 -1 
1 0 0 0 2 3 -3 1 
1 1 3 2 4 1 0 3 
1 2 5 -1 3 1 0 3 
1 3 2 -3 1 3 -3 1 
2 0 0 0 -1 5 -4 -2 
2 1 3 2 1 2 -1 1 
2 2 5 -1 1 2 -2 1 
2 3 2 -3 -1 5 -5 -2 
3 0 0 0 -3 2 -1 -3 
3 1 3 2 0 -1 1 0 
3 2 5 -1 0 0 0 -1 
3 3 2 -3 -3 3 -2 -4 
end data

// Const elem: 3 2 1 0 0 0 0 0 
begin data
1 2 1 0 1 0 0 1 
2 0 0 0 0 1 -1 0 
3 2 1 0 0 0 0 0 
end data

// Const elem: 3 2 5 0 0 0 0 -1 
begin data
1 2 5 0 4 1 0 4 
2 0 0 0 -1 6 -5 -2 
3 2 5 0 0 0 0 -1 
end data

// Const elem: 3 2 2 0 0 0 0 0 
begin data
0 1 1 1 1 -1 1 1 
0 2 2 0 1 -1 1 1 
0 3 1 -1 0 0 0 0 
1 0 0 0 1 1 -1 1 
1 1 1 1 2 0 0 2 
1 2 2 0 2 0 0 2 
1 3 1 -1 1 1 -1 1 
2 0 0 0 0 2 -2 0 
2 1 1 1 1 1 -1 1 
2 2 2 0 1 1 -1 1 
2 3 1 -1 0 2 -2 0 
3 0 0 0 -1 1 -1 -1 
3 1 1 1 0 0 0 0 
3 2 2 0 0 0 0 0 
3 3 1 -1 -1 1 -1 -1 
end data

// Const elem: 3 2 7 -1 0 0 0 -1 
begin data
0 1 4 3 4 -3 3 3 
0 2 7 -1 3 -2 3 2 
0 3 3 -4 -1 1 0 -1 
1 0 0 0 3 4 -4 2 
1 1 4 3 6 1 0 5 
1 2 7 -1 5 1 0 5 
1 3 3 -4 2 4 -4 2 
2 0 0 0 -1 7 -6 -2 
2 1 4 3 2 3 -2 2 
2 2 7 -1 2 3 -3 2 
2 3 3 -4 -1 7 -7 -2 
3 0 0 0 -4 3 -2 -4 
3 1 4 3 0 -1 1 0 
3 2 7 -1 0 0 0 -1 
3 3 3 -4 -4 4 -3 -5 
end data

// Const elem: 3 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 3 3 0 -1 0 0 0 0 
begin data
0 2 1 -1 0 0 0 0 
1 1 1 0 0 -1 1 0 
1 3 0 -1 -1 0 0 -1 
2 0 0 0 0 -1 1 0 
2 2 1 -1 0 -1 1 0 
3 1 1 0 1 -1 1 1 
3 3 0 -1 0 0 0 0 
end data

// Const elem: 3 3 0 0 0 0 1 1 
begin data
0 2 0 0 -1 0 1 0 
1 1 0 0 -1 -1 2 0 
1 3 0 0 0 -1 1 0 
2 0 0 0 0 -1 2 1 
2 2 0 0 1 -1 1 1 
3 1 0 0 1 0 0 1 
3 3 0 0 0 0 1 1 
end data

// Const elem: 3 3 0 -1 0 0 1 1 
begin data
0 1 1 0 0 0 1 0 
0 2 1 -1 -1 0 1 0 
0 3 0 -1 -1 0 0 0 
1 0 0 0 -1 -1 2 -1 
1 1 1 0 -1 -2 3 0 
1 2 1 -1 -1 -2 2 0 
1 3 0 -1 -1 -1 1 -1 
2 0 0 0 0 -2 3 1 
2 1 1 0 1 -3 3 2 
2 2 1 -1 1 -2 2 1 
2 3 0 -1 0 -1 2 0 
3 0 0 0 1 -1 1 2 
3 1 1 0 2 -1 1 2 
3 2 1 -1 1 0 1 1 
3 3 0 -1 0 0 1 1 
end data

// Const elem: 3 3 0 0 0 0 0 1 
begin data
1 1 0 0 0 -1 1 1 
2 2 0 0 1 0 0 1 
3 3 0 0 0 0 0 1 
end data

// Const elem: 3 3 0 -1 0 0 0 1 
begin data
1 1 1 0 0 -2 2 1 
2 2 1 -1 1 -1 1 1 
3 3 0 -1 0 0 0 1 
end data

// Const elem: 3 3 0 0 0 0 0 2 
begin data
0 1 0 0 -1 0 1 0 
0 2 0 0 -1 -1 1 1 
0 3 0 0 0 -1 0 1 
1 0 0 0 0 -1 2 1 
1 1 0 0 0 -2 2 2 
1 2 0 0 1 -2 1 2 
1 3 0 0 1 -1 1 1 
2 0 0 0 1 -1 1 3 
2 1 0 0 2 -1 0 3 
2 2 0 0 2 0 0 2 
2 3 0 0 1 0 1 2 
3 0 0 0 1 0 -1 2 
3 1 0 0 1 1 -1 1 
3 2 0 0 0 1 0 1 
3 3 0 0 0 0 0 2 
end data

// Const elem: 3 3 0 -1 0 0 1 3 
begin data
0 1 1 0 -1 0 2 0 
0 2 1 -1 -2 -1 2 1 
0 3 0 -1 -1 -1 0 1 
1 0 0 0 -1 -2 4 0 
1 1 1 0 -1 -4 5 2 
1 2 1 -1 0 -4 3 2 
1 3 0 -1 0 -2 2 0 
2 0 0 0 1 -3 4 4 
2 1 1 0 3 -4 3 5 
2 2 1 -1 3 -2 2 3 
2 3 0 -1 1 -1 3 2 
3 0 0 0 2 -1 0 4 
3 1 1 0 3 0 0 3 
3 2 1 -1 1 1 1 2 
3 3 0 -1 0 0 1 3 
end data

end centralizer elements



==> anc/Geometry_Z4xZ4_3_2.txt <==
point group
4
4

ZMxZN
true

lattice label
Z4xZ4_3

begin twist
 0/1 0/1 1/4 -1/4
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 1/2 1/2 1/2 0 1/2 0
0 1 0 0 1/2 1/2 1/2 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.70710678119
0.70710678119
-0.70710678119
0.70710678119
0
0
next lattice vector
0.70710678119
-0.70710678119
-0.70710678119
0.70710678119
0
0
next lattice vector
0
0
0.70710678119
-0.70710678119
-0.70710678119
0.70710678119
next lattice vector
0
0
0.7071067812
0.7071067812
0.70710678119
0.70710678119
next lattice vector
0
0
0.7071067812
-0.7071067812
0.70710678119
0.70710678119
next lattice vector
0
0
0.7071067812
0.7071067812
0.70710678119
-0.70710678119
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2 3 4 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 1/2 1/2 -1/2 -1/2 
new sector
0 2 0 0 1 0 -1 0 
0 2 -1 1 1 0 -1 0 
0 2 -1 0 1 1 -2 -1 
new sector
0 3 0 0 5/2 -1/2 -5/2 1/2 
new sector
1 1 1/2 1/2 0 1/2 0 1/2 
1 1 1/2 -1/2 0 1/2 1 -1/2 
1 1 1/2 1/2 0 1/2 1 -1/2 
1 1 1/2 -1/2 0 1/2 2 -3/2 
new sector
1 2 1/2 1/2 1/2 1 -3/2 1 
1 2 1/2 1/2 1/2 1 -3/2 2 
1 2 -3/2 3/2 1/2 1 -3/2 1 
1 2 -1/2 1/2 1/2 1 -3/2 2 
new sector
2 0 0 0 1/2 -1/2 3/2 1/2 
2 0 0 0 1/2 1/2 1/2 -1/2 
2 0 0 0 1/2 -1/2 5/2 3/2 
2 0 0 0 1/2 -1/2 3/2 -1/2 
new sector
2 1 1 1 0 -1 1 0 
2 1 1 0 0 -1 1 1 
2 1 1 1 0 -1 1 1 
2 1 1 0 0 -1 1 2 
2 1 1 1 0 -1 2 2 
2 1 1 1 0 -1 2 4 
new sector
2 2 1 1 -1/2 -1/2 1/2 -1/2 
2 2 1 2 -1/2 -1/2 1/2 -1/2 
2 2 2 2 -1/2 -1/2 1/2 -1/2 
2 2 1 2 -1/2 1/2 -1/2 -1/2 
new sector
2 3 1 1 -2 0 1 -3 
2 3 1 1 -2 0 0 -2 
2 3 1 1 -2 0 1 -4 
2 3 1 2 -2 0 2 -4 
2 3 1 1 -2 0 0 -3 
2 3 1 1 -2 0 1 -6 
new sector
3 2 3/2 3/2 1 -5/2 4 1/2 
3 2 11/2 3/2 1 -5/2 4 -1/2 
3 2 5/2 3/2 1 -5/2 4 1/2 
3 2 15/2 1/2 1 -5/2 4 -1/2 
new sector
3 3 3/2 3/2 1/2 -4 11/2 1 
3 3 3/2 1/2 1/2 -4 11/2 1 
3 3 3/2 3/2 1/2 -4 13/2 2 
3 3 3/2 1/2 1/2 -4 13/2 2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1/2 1/2 1/2 0 1/2 0 
0 1 0 0 1/2 1/2 1/2 1/2 
end data

// Const elem: 0 1 0 0 1/2 1/2 -1/2 -1/2 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 0 1 0 0 1 
0 1 0 0 3/2 -1/2 1/2 1/2 
0 2 0 0 3 0 1 2 
0 3 0 0 7/2 1/2 1/2 7/2 
2 0 0 0 3/2 -1/2 3/2 1/2 
2 1 0 0 0 0 1 0 
2 2 0 0 -3/2 -1/2 1/2 -3/2 
2 3 0 0 -2 -1 1 -3 
end data

// Const elem: 0 2 0 0 1 0 -1 0 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 0 1 0 0 1 
0 1 0 0 1/2 -3/2 1/2 1/2 
0 2 0 0 3 -2 1 2 
0 3 0 0 9/2 -1/2 1/2 7/2 
2 0 0 0 3/2 -5/2 3/2 1/2 
2 1 0 0 1 -1 1 0 
2 2 0 0 -3/2 -1/2 1/2 -3/2 
2 3 0 0 -3 -2 1 -3 
end data

// Const elem: 0 2 -1 1 1 0 -1 0 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 0 1 0 0 1 
0 1 -1 0 1/2 -3/2 1/2 1/2 
0 2 -1 1 3 -2 1 2 
0 3 0 1 9/2 -1/2 1/2 7/2 
2 0 0 0 3/2 -5/2 3/2 1/2 
2 1 -1 0 1 -1 1 0 
2 2 -1 1 -3/2 -1/2 1/2 -3/2 
2 3 0 1 -3 -2 1 -3 
end data

// Const elem: 0 2 -1 0 1 1 -2 -1 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 0 1 0 0 1 
0 2 -1 0 4 -2 1 2 
2 0 0 0 5/2 -5/2 3/2 1/2 
2 2 -1 0 -3/2 -1/2 1/2 -3/2 
end data

// Const elem: 0 3 0 0 5/2 -1/2 -5/2 1/2 
begin data
0 0 0 0 0 -1 1 0 
0 0 0 0 1 0 0 1 
0 1 0 0 -5/2 -5/2 1/2 1/2 
0 2 0 0 1 -6 1 2 
0 3 0 0 11/2 -7/2 1/2 7/2 
2 0 0 0 -1/2 -13/2 3/2 1/2 
2 1 0 0 2 -4 1 0 
2 2 0 0 -3/2 -1/2 1/2 -3/2 
2 3 0 0 -6 -3 1 -3 
end data

// Const elem: 1 1 1/2 1/2 0 1/2 0 1/2 
begin data
1 1 1/2 1/2 0 1/2 0 1/2 
2 2 1 0 -1/2 1/2 -1/2 -1/2 
3 3 1/2 -1/2 -3/2 0 1/2 -1 
end data

// Const elem: 1 1 1/2 -1/2 0 1/2 1 -1/2 
begin data
1 1 1/2 -1/2 0 1/2 1 -1/2 
2 2 0 -1 1/2 1/2 -1/2 1/2 
3 3 -1/2 -1/2 -1/2 2 -1/2 -1 
end data

// Const elem: 1 1 1/2 1/2 0 1/2 1 -1/2 
begin data
1 1 1/2 1/2 0 1/2 1 -1/2 
2 2 1 0 1/2 -1/2 1/2 1/2 
3 3 1/2 -1/2 -1/2 1 1/2 -1 
end data

// Const elem: 1 1 1/2 -1/2 0 1/2 2 -3/2 
begin data
1 1 1/2 -1/2 0 1/2 2 -3/2 
2 2 0 -1 3/2 -1/2 1/2 3/2 
3 3 -1/2 -1/2 1/2 3 -1/2 -1 
end data

// Const elem: 1 2 1/2 1/2 1/2 1 -3/2 1 
begin data
1 2 1/2 1/2 1/2 1 -3/2 1 
2 0 0 0 -5/2 3/2 -3/2 -3/2 
3 2 1/2 1/2 -2 -1/2 1 -3/2 
end data

// Const elem: 1 2 1/2 1/2 1/2 1 -3/2 2 
begin data
1 2 1/2 1/2 1/2 1 -3/2 2 
2 0 0 0 -7/2 5/2 -3/2 -3/2 
3 2 1/2 1/2 -3 1/2 1 -5/2 
end data

// Const elem: 1 2 -3/2 3/2 1/2 1 -3/2 1 
begin data
1 2 -3/2 3/2 1/2 1 -3/2 1 
2 0 0 0 -3/2 3/2 -3/2 -1/2 
3 2 -3/2 3/2 -2 1/2 0 -3/2 
end data

// Const elem: 1 2 -1/2 1/2 1/2 1 -3/2 2 
begin data
1 2 -1/2 1/2 1/2 1 -3/2 2 
2 0 0 0 -5/2 5/2 -3/2 -1/2 
3 2 -1/2 1/2 -3 3/2 0 -5/2 
end data

// Const elem: 2 0 0 0 1/2 -1/2 3/2 1/2 
begin data
0 0 -1 1 0 0 0 0 
0 0 2 0 1 -1 1 1 
0 2 5 0 2 -2 3 2 
1 0 1/2 1/2 1/2 -1 3/2 0 
1 2 3/2 1/2 1/2 -2 5/2 1 
2 0 -1 1 1/2 -1/2 3/2 1/2 
2 2 -6 1 -3/2 3/2 -3/2 -3/2 
3 0 -1/2 3/2 1 -1/2 1 3/2 
3 2 -3/2 3/2 1 1/2 0 1/2 
end data

// Const elem: 2 0 0 0 1/2 1/2 1/2 -1/2 
begin data
0 0 -1 1 0 0 0 0 
0 0 2 0 1 -1 1 1 
0 1 2 0 3/2 -1/2 1/2 1/2 
0 2 6 0 3 -2 3 2 
0 3 8 0 7/2 -7/2 9/2 7/2 
2 0 1 1 3/2 -1/2 3/2 1/2 
2 1 -1 1 0 0 1 0 
2 2 -5 1 -3/2 3/2 -3/2 -3/2 
2 3 -7 1 -2 3 -3 -3 
end data

// Const elem: 2 0 0 0 1/2 -1/2 5/2 3/2 
begin data
0 0 -1 1 0 0 0 0 
0 0 2 0 1 -1 1 1 
0 2 5 0 1 -2 4 2 
1 0 1/2 1/2 1/2 -1 5/2 0 
1 2 -1/2 1/2 -1/2 -2 5/2 1 
2 0 -3 1 -1/2 1/2 3/2 1/2 
2 2 -8 1 -3/2 5/2 -5/2 -3/2 
3 0 -5/2 3/2 0 1/2 0 3/2 
3 2 -3/2 3/2 1 3/2 0 1/2 
end data

// Const elem: 2 0 0 0 1/2 -1/2 3/2 -1/2 
begin data
0 0 -1 1 0 0 0 0 
0 0 2 0 1 -1 1 1 
0 1 2 0 3/2 -1/2 1/2 1/2 
0 2 6 0 3 -2 3 2 
0 3 8 0 7/2 -7/2 9/2 7/2 
2 0 1 1 3/2 -3/2 5/2 1/2 
2 1 -1 1 0 -1 2 0 
2 2 -5 1 -3/2 1/2 -1/2 -3/2 
2 3 -7 1 -2 2 -2 -3 
end data

// Const elem: 2 1 1 1 0 -1 1 0 
begin data
0 2 2 0 1 -1 1 1 
2 1 1 1 0 -1 1 0 
2 3 1 -1 -1 0 0 -1 
end data

// Const elem: 2 1 1 0 0 -1 1 1 
begin data
0 2 1 -1 -1 0 1 0 
2 1 1 0 0 -1 1 1 
2 3 0 -1 -1 1 0 -1 
end data

// Const elem: 2 1 1 1 0 -1 1 1 
begin data
0 1 1 1 1/2 -1/2 3/2 1/2 
0 2 2 0 0 -1 2 1 
0 3 1 -1 -1/2 -1/2 1/2 1/2 
2 0 0 0 -3/2 1/2 1/2 -1/2 
2 1 1 1 0 -1 1 1 
2 2 2 0 1/2 -1/2 1/2 1/2 
2 3 1 -1 -1 1 0 -1 
end data

// Const elem: 2 1 1 0 0 -1 1 2 
begin data
0 1 1 0 -1/2 1/2 3/2 -1/2 
0 2 1 -1 -2 0 2 0 
0 3 0 -1 -3/2 -1/2 1/2 1/2 
2 0 0 0 -3/2 1/2 3/2 1/2 
2 1 1 0 0 -1 1 2 
2 2 1 -1 1/2 1/2 -1/2 1/2 
2 3 0 -1 -1 2 0 -1 
end data

// Const elem: 2 1 1 1 0 -1 2 2 
begin data
0 1 1 1 1/2 1/2 3/2 -1/2 
0 2 2 0 -1 0 3 0 
0 3 1 -1 -3/2 -1/2 3/2 1/2 
2 0 0 0 -3/2 3/2 3/2 -1/2 
2 1 1 1 0 -1 2 2 
2 2 2 0 3/2 -1/2 1/2 3/2 
2 3 1 -1 0 2 0 -1 
end data

// Const elem: 2 1 1 1 0 -1 2 4 
begin data
0 1 1 1 -1/2 3/2 5/2 -3/2 
0 2 2 0 -3 0 5 0 
0 3 1 -1 -5/2 -3/2 5/2 3/2 
2 0 0 0 -5/2 5/2 5/2 1/2 
2 1 1 1 0 -1 2 4 
2 2 2 0 5/2 1/2 -1/2 5/2 
2 3 1 -1 0 4 0 -1 
end data

// Const elem: 2 2 1 1 -1/2 -1/2 1/2 -1/2 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 0 -1 0 1 
0 1 0 1 1/2 -1/2 1/2 1/2 
0 2 1 1 1 -2 1 2 
0 3 1 0 1/2 -7/2 1/2 7/2 
2 0 0 0 -7/2 -3/2 3/2 1/2 
2 1 0 1 -2 -1 1 0 
2 2 1 1 -1/2 1/2 1/2 -3/2 
2 3 1 0 -2 2 1 -3 
end data

// Const elem: 2 2 1 2 -1/2 -1/2 1/2 -1/2 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 0 -1 0 1 
0 2 1 2 2 -2 1 2 
1 1 -1/2 3/2 -1 1/2 0 1/2 
1 3 3/2 1/2 3 1/2 -3 1/2 
2 0 0 0 -9/2 -3/2 3/2 1/2 
2 2 1 2 -1/2 1/2 1/2 -3/2 
3 1 -1/2 3/2 -5/2 -3 5/2 1 
3 3 3/2 1/2 -9/2 -3 11/2 1 
end data

// Const elem: 2 2 2 2 -1/2 -1/2 1/2 -1/2 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 0 -1 0 1 
0 1 0 2 3/2 -1/2 1/2 1/2 
0 2 2 2 3 -2 1 2 
0 3 2 0 3/2 -7/2 1/2 7/2 
2 0 0 0 -11/2 -3/2 3/2 1/2 
2 1 0 2 -3 -1 1 0 
2 2 2 2 -1/2 1/2 1/2 -3/2 
2 3 2 0 -3 2 1 -3 
end data

// Const elem: 2 2 1 2 -1/2 1/2 -1/2 -1/2 
begin data
0 0 0 0 -1 0 1 0 
0 0 0 0 0 -1 0 1 
0 2 1 2 2 -2 1 2 
1 1 -1/2 3/2 -1 3/2 0 1/2 
1 3 3/2 1/2 3 3/2 -3 1/2 
2 0 0 0 -11/2 -1/2 3/2 1/2 
2 2 1 2 -3/2 3/2 1/2 -3/2 
3 1 -1/2 3/2 -7/2 -3 5/2 1 
3 3 3/2 1/2 -11/2 -3 11/2 1 
end data

// Const elem: 2 3 1 1 -2 0 1 -3 
begin data
0 2 0 2 0 0 2 0 
2 1 -1 1 -4 0 1 -3 
2 3 1 1 -2 0 1 -3 
end data

// Const elem: 2 3 1 1 -2 0 0 -2 
begin data
0 2 0 2 1 -1 1 1 
2 1 -1 1 -3 1 -1 -3 
2 3 1 1 -2 0 0 -2 
end data

// Const elem: 2 3 1 1 -2 0 1 -4 
begin data
0 1 -1 1 1/2 3/2 -1/2 -3/2 
0 2 0 2 0 1 2 -1 
0 3 1 1 -1/2 -1/2 5/2 1/2 
2 0 0 0 -9/2 3/2 3/2 -11/2 
2 1 -1 1 -5 0 2 -4 
2 2 0 2 -5/2 -3/2 3/2 -5/2 
2 3 1 1 -2 0 1 -4 
end data

// Const elem: 2 3 1 2 -2 0 2 -4 
begin data
0 1 -2 1 -1/2 5/2 -1/2 -5/2 
0 2 -1 3 -1 1 3 -1 
0 3 1 2 -1/2 -3/2 7/2 3/2 
2 0 0 0 -11/2 3/2 5/2 -11/2 
2 1 -2 1 -6 0 2 -4 
2 2 -1 3 -5/2 -3/2 3/2 -5/2 
2 3 1 2 -2 0 2 -4 
end data

// Const elem: 2 3 1 1 -2 0 0 -3 
begin data
0 1 -1 1 1/2 1/2 -1/2 -1/2 
0 2 0 2 1 0 1 0 
0 3 1 1 1/2 -1/2 3/2 1/2 
2 0 0 0 -7/2 3/2 -1/2 -9/2 
2 1 -1 1 -4 1 0 -4 
2 2 0 2 -5/2 -1/2 1/2 -5/2 
2 3 1 1 -2 0 0 -3 
end data

// Const elem: 2 3 1 1 -2 0 1 -6 
begin data
0 1 -1 1 3/2 5/2 -3/2 -5/2 
0 2 0 2 0 3 2 -3 
0 3 1 1 -3/2 1/2 7/2 -1/2 
2 0 0 0 -11/2 5/2 5/2 -17/2 
2 1 -1 1 -7 0 4 -6 
2 2 0 2 -7/2 -5/2 5/2 -7/2 
2 3 1 1 -2 0 1 -6 
end data

// Const elem: 3 2 3/2 3/2 1 -5/2 4 1/2 
begin data
1 2 3/2 3/2 -3/2 -2 5/2 0 
2 0 0 0 -7/2 -3/2 7/2 -5/2 
3 2 3/2 3/2 1 -5/2 4 1/2 
end data

// Const elem: 3 2 11/2 3/2 1 -5/2 4 -1/2 
begin data
1 2 11/2 3/2 3/2 -1 5/2 3 
2 0 0 0 -9/2 7/2 -1/2 -9/2 
3 2 11/2 3/2 1 -5/2 4 -1/2 
end data

// Const elem: 3 2 5/2 3/2 1 -5/2 4 1/2 
begin data
1 2 5/2 3/2 -1/2 -2 5/2 1 
2 0 0 0 -7/2 -1/2 5/2 -5/2 
3 2 5/2 3/2 1 -5/2 4 1/2 
end data

// Const elem: 3 2 15/2 1/2 1 -5/2 4 -1/2 
begin data
1 2 15/2 1/2 5/2 -1 5/2 4 
2 0 0 0 -9/2 9/2 -3/2 -9/2 
3 2 15/2 1/2 1 -5/2 4 -1/2 
end data

// Const elem: 3 3 3/2 3/2 1/2 -4 11/2 1 
begin data
1 1 -3/2 3/2 -4 1/2 1 -7/2 
2 2 0 3 -3/2 -9/2 9/2 -3/2 
3 3 3/2 3/2 1/2 -4 11/2 1 
end data

// Const elem: 3 3 3/2 1/2 1/2 -4 11/2 1 
begin data
1 1 -1/2 3/2 -4 -1/2 2 -7/2 
2 2 1 2 -3/2 -11/2 11/2 -3/2 
3 3 3/2 1/2 1/2 -4 11/2 1 
end data

// Const elem: 3 3 3/2 3/2 1/2 -4 13/2 2 
begin data
1 1 -3/2 3/2 -5 -1/2 3 -7/2 
2 2 0 3 -1/2 -11/2 11/2 -1/2 
3 3 3/2 3/2 1/2 -4 13/2 2 
end data

// Const elem: 3 3 3/2 1/2 1/2 -4 13/2 2 
begin data
1 1 -1/2 3/2 -5 -3/2 4 -7/2 
2 2 1 2 -1/2 -13/2 13/2 -1/2 
3 3 3/2 1/2 1/2 -4 13/2 2 
end data

end centralizer elements



==> anc/Geometry_Z4xZ4_4_1.txt <==
point group
4
4

ZMxZN
true

lattice label
Z4xZ4_4

begin twist
 0/1 0/1 1/4 -1/4
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
-1.
0
0
0
0
next lattice vector
1.
1.
0
0
0
0
next lattice vector
0
1.
-1.
-1.
-1.
1.
next lattice vector
-1.
0
-1.
-1.
1.
1.
next lattice vector
0
-1.
-1.
-1.
1.
-1.
next lattice vector
0
1.
1.
-1.
1.
1.
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2
 3 4 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
0 1 0 1 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 0 1 0 0 0 0 
0 2 1 1 0 0 0 0 
0 2 0 0 0 1 -1 0 
0 2 0 1 0 1 -1 0 
new sector
0 3 0 0 0 0 0 0 
0 3 0 1 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 1 0 1 0 -1 
new sector
1 1 0 0 0 0 0 0 
1 1 0 -1 0 0 0 -2 
1 1 0 0 0 0 -1 1 
1 1 0 -1 0 0 -1 -1 
1 1 0 0 0 0 0 -1 
1 1 0 -1 0 0 0 -3 
1 1 0 0 0 0 0 -2 
1 1 0 -1 0 0 0 -4 
new sector
1 2 0 0 0 0 0 0 
1 2 0 1 0 1 0 -1 
1 2 0 1 0 0 0 2 
1 2 0 2 0 1 0 1 
1 2 0 0 0 0 0 -1 
1 2 0 1 0 1 0 -2 
1 2 0 0 0 0 0 -2 
1 2 0 1 0 1 0 -3 
new sector
1 3 0 0 0 0 0 0 
1 3 0 -1 0 0 0 0 
new sector
2 0 0 0 0 0 0 0 
2 0 0 1 -1 1 0 0 
2 0 0 0 1 0 1 0 
2 0 0 0 0 0 1 1 
2 0 0 1 -1 1 1 1 
new sector
2 1 0 0 0 0 0 0 
2 1 0 1 0 0 0 0 
2 1 0 0 0 0 1 1 
2 1 0 1 0 0 1 1 
2 1 0 0 0 0 0 -1 
2 1 0 1 0 0 0 -1 
2 1 0 0 0 0 0 -2 
2 1 0 1 0 0 0 -2 
new sector
2 2 0 0 0 0 0 0 
2 2 0 1 0 0 0 0 
2 2 0 0 1 0 1 0 
2 2 0 0 0 -1 0 1 
2 2 0 1 0 -1 0 1 
new sector
2 3 0 0 0 0 0 0 
2 3 0 1 0 0 0 0 
2 3 0 0 0 0 1 1 
2 3 0 1 0 0 1 1 
2 3 0 0 0 0 0 -1 
2 3 0 1 0 0 0 -1 
2 3 0 0 0 0 0 -2 
2 3 0 1 0 0 0 -2 
new sector
3 0 0 0 0 0 0 0 
3 0 0 -1 0 -1 0 1 
new sector
3 1 0 0 0 0 0 0 
3 1 0 -1 0 0 0 0 
new sector
3 2 0 0 0 0 0 0 
3 2 0 1 0 -1 0 1 
3 2 0 1 0 0 0 0 
3 2 0 2 0 -1 0 1 
3 2 0 0 0 0 0 -1 
3 2 0 1 0 -1 0 0 
3 2 0 0 0 0 0 -2 
3 2 0 1 0 -1 0 -1 
new sector
3 3 0 0 0 0 0 0 
3 3 0 -1 0 0 0 2 
3 3 0 0 0 0 1 -1 
3 3 0 -1 0 0 1 1 
3 3 0 0 0 0 0 1 
3 3 0 -1 0 0 0 3 
3 3 0 0 0 0 0 2 
3 3 0 -1 0 0 0 4 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 -1 0 -1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 1 0 0 0 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 -1 0 -1 0 1 
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 1 0 0 0 0 
1 2 -1 1 0 0 0 0 
1 3 -1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 1 0 0 0 0 
2 2 -1 1 0 0 0 0 
2 3 -1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 1 0 0 0 0 
3 2 -1 1 0 0 0 0 
3 3 -1 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 -1 0 -1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 1 0 0 0 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 -1 0 -1 0 1 
0 2 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 0 1 0 0 0 0 
3 0 0 0 0 0 0 0 
3 2 0 1 0 0 0 0 
end data

// Const elem: 0 2 1 1 0 0 0 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 -1 0 -1 0 1 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 3 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 1 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 1 0 0 0 0 0 
3 2 1 1 0 0 0 0 
3 3 0 1 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 1 -1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 -1 0 -1 0 1 
0 1 0 0 1 0 0 0 
0 2 0 0 1 1 0 0 
0 3 0 0 0 1 0 0 
2 0 1 0 1 1 0 0 
2 1 0 1 0 1 0 0 
2 2 -1 0 0 0 0 0 
2 3 0 -1 1 0 0 0 
end data

// Const elem: 0 2 0 1 0 1 -1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 -1 0 -1 0 1 
0 2 0 1 1 1 0 0 
1 1 1 1 1 1 0 0 
1 3 -1 0 0 0 0 0 
2 0 1 0 1 1 0 0 
2 2 -1 1 0 0 0 0 
3 1 0 1 0 0 0 0 
3 3 0 0 1 1 0 0 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 -1 0 -1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 0 3 0 1 0 0 0 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 -1 0 -1 0 1 
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 3 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 1 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 1 0 0 0 0 0 
3 2 1 1 0 0 0 0 
3 3 0 1 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 1 0 1 0 -1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 1 0 -1 
1 1 0 0 0 1 0 -1 
1 2 0 0 0 1 0 -1 
1 3 0 0 0 1 0 -1 
2 0 0 0 1 0 1 0 
2 1 0 0 1 0 1 0 
2 2 0 0 1 0 1 0 
2 3 0 0 1 0 1 0 
3 0 0 0 1 -1 1 1 
3 1 0 0 1 -1 1 1 
3 2 0 0 1 -1 1 1 
3 3 0 0 1 -1 1 1 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 -1 0 0 0 -2 
begin data
0 1 0 -2 0 -1 1 0 
0 2 2 -2 1 -2 1 0 
0 3 2 0 1 -1 0 0 
1 0 -1 2 -1 1 0 -2 
1 1 0 -1 0 0 0 -2 
1 2 3 0 0 1 -1 -2 
1 3 2 3 -1 2 -1 -2 
2 0 -1 1 1 0 1 -2 
2 1 1 -1 1 1 0 -2 
2 2 3 1 0 2 0 -2 
2 3 1 3 0 1 1 -2 
3 0 0 -1 2 -1 1 0 
3 1 1 -2 1 0 1 0 
3 2 2 -1 1 -1 2 0 
3 3 1 0 2 -2 2 0 
end data

// Const elem: 1 1 0 0 0 0 -1 1 
begin data
0 2 -1 0 0 1 -1 0 
1 1 0 0 0 0 -1 1 
1 3 -1 -2 0 -1 0 1 
2 0 1 0 -1 1 -2 0 
2 2 -2 0 -1 0 -1 0 
3 1 -1 2 -1 1 -1 -1 
3 3 0 0 -1 2 -2 -1 
end data

// Const elem: 1 1 0 -1 0 0 -1 -1 
begin data
0 2 1 -2 1 -1 0 0 
1 1 0 -1 0 0 -1 -1 
1 3 1 1 -1 1 -1 -1 
2 0 0 1 0 1 -1 -2 
2 2 1 1 -1 2 -1 -2 
3 1 0 0 0 1 0 -1 
3 3 1 0 1 0 0 -1 
end data

// Const elem: 1 1 0 0 0 0 0 -1 
begin data
1 1 0 0 0 0 0 -1 
2 2 1 1 0 1 0 -1 
3 3 0 0 1 -1 1 0 
end data

// Const elem: 1 1 0 -1 0 0 0 -3 
begin data
1 1 0 -1 0 0 0 -3 
2 2 4 2 0 3 0 -3 
3 3 1 0 3 -3 3 0 
end data

// Const elem: 1 1 0 0 0 0 0 -2 
begin data
0 1 0 -1 0 -1 1 0 
0 2 1 -1 1 -2 1 0 
0 3 1 0 1 -1 0 0 
1 0 -1 2 -1 1 0 -2 
1 1 0 0 0 0 0 -2 
1 2 2 1 0 1 -1 -2 
1 3 1 3 -1 2 -1 -2 
2 0 -1 1 1 0 1 -2 
2 1 1 0 1 1 0 -2 
2 2 2 2 0 2 0 -2 
2 3 0 3 0 1 1 -2 
3 0 0 -1 2 -1 1 0 
3 1 1 -1 1 0 1 0 
3 2 1 0 1 -1 2 0 
3 3 0 0 2 -2 2 0 
end data

// Const elem: 1 1 0 -1 0 0 0 -4 
begin data
0 1 0 -3 0 -2 2 0 
0 2 3 -3 2 -4 2 0 
0 3 3 0 2 -2 0 0 
1 0 -2 4 -2 2 0 -4 
1 1 0 -1 0 0 0 -4 
1 2 5 1 0 2 -2 -4 
1 3 3 6 -2 4 -2 -4 
2 0 -2 2 2 0 2 -4 
2 1 2 -1 2 2 0 -4 
2 2 5 3 0 4 0 -4 
2 3 1 6 0 2 2 -4 
3 0 0 -2 4 -2 2 0 
3 1 2 -3 2 0 2 0 
3 2 3 -1 2 -2 4 0 
3 3 1 0 4 -4 4 0 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 1 0 1 0 -1 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 1 0 1 0 -1 
1 1 0 1 0 1 0 -1 
1 2 0 1 0 1 0 -1 
1 3 0 1 0 1 0 -1 
2 0 0 0 1 0 1 0 
2 1 0 0 1 0 1 0 
2 2 0 0 1 0 1 0 
2 3 0 0 1 0 1 0 
3 0 0 -1 1 -1 1 1 
3 1 0 -1 1 -1 1 1 
3 2 0 -1 1 -1 1 1 
3 3 0 -1 1 -1 1 1 
end data

// Const elem: 1 2 0 1 0 0 0 2 
begin data
0 2 1 2 0 2 -2 0 
1 0 1 -3 2 -2 0 2 
1 2 0 1 0 0 0 2 
2 0 2 -2 0 0 -2 2 
2 2 -1 0 0 -2 0 2 
3 0 1 1 -2 2 -2 0 
3 2 0 1 0 0 -2 0 
end data

// Const elem: 1 2 0 2 0 1 0 1 
begin data
0 2 1 2 0 2 -2 0 
1 0 1 -2 2 -1 0 1 
1 2 0 2 0 1 0 1 
2 0 2 -2 1 0 -1 2 
2 2 -1 0 1 -2 1 2 
3 0 1 0 -1 1 -1 1 
3 2 0 0 1 -1 -1 1 
end data

// Const elem: 1 2 0 0 0 0 0 -1 
begin data
1 2 0 0 0 0 0 -1 
2 0 -1 1 0 0 1 -1 
3 2 0 0 0 0 1 0 
end data

// Const elem: 1 2 0 1 0 1 0 -2 
begin data
1 2 0 1 0 1 0 -2 
2 0 -1 1 1 0 2 -1 
3 2 0 -1 1 -1 2 1 
end data

// Const elem: 1 2 0 0 0 0 0 -2 
begin data
0 1 -1 0 -1 0 1 0 
0 2 -1 -1 0 -2 2 0 
0 3 0 -1 1 -2 1 0 
1 0 -1 3 -2 2 0 -2 
1 1 -2 1 -1 0 1 -2 
1 2 0 0 0 0 0 -2 
1 3 1 2 -1 2 -1 -2 
2 0 -2 2 0 0 2 -2 
2 1 -1 0 1 0 1 -2 
2 2 1 1 0 2 0 -2 
2 3 0 3 -1 2 1 -2 
3 0 -1 -1 2 -2 2 0 
3 1 0 -1 1 0 1 0 
3 2 0 0 0 0 2 0 
3 3 -1 0 1 -2 3 0 
end data

// Const elem: 1 2 0 1 0 1 0 -3 
begin data
0 1 -1 0 -1 0 1 0 
0 2 -1 -1 0 -2 2 0 
0 3 0 -1 1 -2 1 0 
1 0 -1 4 -2 3 0 -3 
1 1 -2 2 -1 1 1 -3 
1 2 0 1 0 1 0 -3 
1 3 1 3 -1 3 -1 -3 
2 0 -2 2 1 0 3 -2 
2 1 -1 0 2 0 2 -2 
2 2 1 1 1 2 1 -2 
2 3 0 3 0 2 2 -2 
3 0 -1 -2 3 -3 3 1 
3 1 0 -2 2 -1 2 1 
3 2 0 -1 1 -1 3 1 
3 3 -1 -1 2 -3 4 1 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 0 -1 0 0 -1 1 0 
0 0 0 1 -1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 1 3 0 -1 0 0 0 0 
begin data
0 0 -1 0 0 -1 1 0 
0 0 0 1 -1 1 0 0 
0 1 -1 0 0 0 0 0 
0 2 -1 0 -1 1 0 0 
0 3 0 0 -1 1 0 0 
1 0 0 0 0 0 0 0 
1 1 -1 0 0 0 0 0 
1 2 -1 0 -1 1 0 0 
1 3 0 0 -1 1 0 0 
2 0 0 0 0 0 0 0 
2 1 -1 0 0 0 0 0 
2 2 -1 0 -1 1 0 0 
2 3 0 0 -1 1 0 0 
3 0 0 0 0 0 0 0 
3 1 -1 0 0 0 0 0 
3 2 -1 0 -1 1 0 0 
3 3 0 0 -1 1 0 0 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 1 -1 1 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 -1 1 0 0 
1 1 0 0 -1 1 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 -1 1 0 0 
2 2 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 3 0 0 -1 1 0 0 
end data

// Const elem: 2 0 0 0 1 0 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 1 0 -1 
1 1 0 0 0 1 0 -1 
1 2 0 0 0 1 0 -1 
1 3 0 0 0 1 0 -1 
2 0 0 0 1 0 1 0 
2 1 0 0 1 0 1 0 
2 2 0 0 1 0 1 0 
2 3 0 0 1 0 1 0 
3 0 0 0 1 -1 1 1 
3 1 0 0 1 -1 1 1 
3 2 0 0 1 -1 1 1 
3 3 0 0 1 -1 1 1 
end data

// Const elem: 2 0 0 0 0 0 1 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 -1 1 0 0 
1 0 0 0 0 1 0 0 
1 2 0 0 0 0 1 0 
2 0 0 0 0 0 1 1 
2 2 0 0 1 -1 1 1 
3 0 0 0 0 -1 1 1 
3 2 0 0 0 0 0 1 
end data

// Const elem: 2 0 0 1 -1 1 1 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 -1 2 -1 0 
0 2 0 0 -2 2 0 0 
0 3 0 0 -1 0 1 0 
2 0 0 0 -1 1 1 1 
2 1 0 0 0 -1 2 1 
2 2 0 0 1 -1 1 1 
2 3 0 0 0 1 0 1 
end data

// Const elem: 2 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 2 1 0 1 0 0 0 0 
begin data
0 1 0 1 0 0 0 0 
0 2 -1 1 0 0 0 0 
0 3 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 1 0 0 0 0 
1 2 -1 1 0 0 0 0 
1 3 -1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 1 0 0 0 0 
2 2 -1 1 0 0 0 0 
2 3 -1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 1 0 0 0 0 
3 2 -1 1 0 0 0 0 
3 3 -1 0 0 0 0 0 
end data

// Const elem: 2 1 0 0 0 0 1 1 
begin data
0 1 1 0 0 1 -1 0 
0 2 1 1 -1 2 -1 0 
0 3 0 1 -1 1 0 0 
2 0 1 0 0 1 0 1 
2 1 0 0 0 0 1 1 
2 2 0 -1 1 -1 1 1 
2 3 1 -1 1 0 0 1 
end data

// Const elem: 2 1 0 1 0 0 1 1 
begin data
0 1 1 1 0 1 -1 0 
0 2 0 2 -1 2 -1 0 
0 3 -1 1 -1 1 0 0 
2 0 1 0 0 1 0 1 
2 1 0 1 0 0 1 1 
2 2 -1 0 1 -1 1 1 
2 3 0 -1 1 0 0 1 
end data

// Const elem: 2 1 0 0 0 0 0 -1 
begin data
0 2 0 0 0 -1 1 0 
2 1 0 0 0 0 0 -1 
2 3 0 2 -1 1 0 -1 
end data

// Const elem: 2 1 0 1 0 0 0 -1 
begin data
0 2 -1 1 0 -1 1 0 
2 1 0 1 0 0 0 -1 
2 3 -1 2 -1 1 0 -1 
end data

// Const elem: 2 1 0 0 0 0 0 -2 
begin data
0 1 0 0 -1 0 1 0 
0 2 0 0 0 -2 2 0 
0 3 0 0 1 -2 1 0 
1 0 -1 2 -2 1 0 -1 
1 1 -1 0 -1 -1 1 -1 
1 2 1 0 0 -1 0 -1 
1 3 1 2 -1 1 -1 -1 
2 0 -2 2 -1 0 1 -2 
2 1 0 0 0 0 0 -2 
2 2 2 2 -1 2 -1 -2 
2 3 0 4 -2 2 0 -2 
3 0 -1 0 1 -1 1 -1 
3 1 1 0 0 1 0 -1 
3 2 1 2 -1 1 1 -1 
3 3 -1 2 0 -1 2 -1 
end data

// Const elem: 2 1 0 1 0 0 0 -2 
begin data
0 1 0 1 -1 0 1 0 
0 2 -1 1 0 -2 2 0 
0 3 -1 0 1 -2 1 0 
1 0 -1 2 -2 1 0 -1 
1 1 -1 1 -1 -1 1 -1 
1 2 0 1 0 -1 0 -1 
1 3 0 2 -1 1 -1 -1 
2 0 -2 2 -1 0 1 -2 
2 1 0 1 0 0 0 -2 
2 2 1 3 -1 2 -1 -2 
2 3 -1 4 -2 2 0 -2 
3 0 -1 0 1 -1 1 -1 
3 1 1 1 0 1 0 -1 
3 2 0 3 -1 1 1 -1 
3 3 -2 2 0 -1 2 -1 
end data

// Const elem: 2 2 0 0 0 0 0 0 
begin data
0 0 -1 1 -1 0 1 0 
0 0 0 1 -1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 2 2 0 1 0 0 0 0 
begin data
0 0 -1 1 -1 0 1 0 
0 0 0 1 -1 1 0 0 
0 2 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 0 1 0 0 0 0 
3 0 0 0 0 0 0 0 
3 2 0 1 0 0 0 0 
end data

// Const elem: 2 2 0 0 1 0 1 0 
begin data
0 0 -1 1 -1 0 1 0 
0 0 0 1 -1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 1 0 0 -1 
1 1 0 0 1 0 0 -1 
1 2 0 0 1 0 0 -1 
1 3 0 0 1 0 0 -1 
2 0 1 -1 2 0 0 0 
2 1 1 -1 2 0 0 0 
2 2 1 -1 2 0 0 0 
2 3 1 -1 2 0 0 0 
3 0 1 -1 1 0 0 1 
3 1 1 -1 1 0 0 1 
3 2 1 -1 1 0 0 1 
3 3 1 -1 1 0 0 1 
end data

// Const elem: 2 2 0 0 0 -1 0 1 
begin data
0 0 -1 1 -1 0 1 0 
0 0 0 1 -1 1 0 0 
0 2 0 1 0 0 0 0 
1 1 1 0 0 0 0 1 
1 3 0 0 0 0 0 1 
2 0 0 0 -1 0 0 1 
2 2 0 1 -1 0 0 1 
3 1 0 1 -1 0 0 0 
3 3 -1 1 -1 0 0 0 
end data

// Const elem: 2 2 0 1 0 -1 0 1 
begin data
0 0 -1 1 -1 0 1 0 
0 0 0 1 -1 1 0 0 
0 1 1 1 0 0 0 0 
0 2 0 2 0 0 0 0 
0 3 -1 1 0 0 0 0 
2 0 0 0 -1 0 0 1 
2 1 1 1 -1 0 0 1 
2 2 0 2 -1 0 0 1 
2 3 -1 1 -1 0 0 1 
end data

// Const elem: 2 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 2 3 0 1 0 0 0 0 
begin data
0 1 1 0 0 0 0 0 
0 2 1 1 0 0 0 0 
0 3 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 1 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 3 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 1 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 3 0 1 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 1 0 0 0 0 0 
3 2 1 1 0 0 0 0 
3 3 0 1 0 0 0 0 
end data

// Const elem: 2 3 0 0 0 0 1 1 
begin data
0 1 0 1 -1 1 0 0 
0 2 -1 1 -1 0 1 0 
0 3 -1 0 0 -1 1 0 
2 0 -1 0 0 -1 2 1 
2 1 -1 -1 1 -2 2 1 
2 2 0 -1 1 -1 1 1 
2 3 0 0 0 0 1 1 
end data

// Const elem: 2 3 0 1 0 0 1 1 
begin data
0 1 1 1 -1 1 0 0 
0 2 0 2 -1 0 1 0 
0 3 -1 1 0 -1 1 0 
2 0 -1 0 0 -1 2 1 
2 1 0 -1 1 -2 2 1 
2 2 1 0 1 -1 1 1 
2 3 0 1 0 0 1 1 
end data

// Const elem: 2 3 0 0 0 0 0 -1 
begin data
0 2 0 -2 1 -1 0 0 
2 1 0 0 0 1 -1 -1 
2 3 0 0 0 0 0 -1 
end data

// Const elem: 2 3 0 1 0 0 0 -1 
begin data
0 2 1 -1 1 -1 0 0 
2 1 1 0 0 1 -1 -1 
2 3 0 1 0 0 0 -1 
end data

// Const elem: 2 3 0 0 0 0 0 -2 
begin data
0 1 -2 -2 1 -2 1 0 
0 2 0 -4 2 -2 0 0 
0 3 2 -2 1 0 -1 0 
1 0 -1 0 0 -1 0 -1 
1 1 -1 -2 1 -1 -1 -1 
1 2 1 -2 0 1 -2 -1 
1 3 1 0 -1 1 -1 -1 
2 0 0 0 1 0 -1 -2 
2 1 0 0 0 2 -2 -2 
2 2 0 0 -1 2 -1 -2 
2 3 0 0 0 0 0 -2 
3 0 1 0 1 1 -1 -1 
3 1 -1 0 0 1 0 -1 
3 2 -1 -2 1 -1 1 -1 
3 3 1 -2 2 -1 0 -1 
end data

// Const elem: 2 3 0 1 0 0 0 -2 
begin data
0 1 -1 -2 1 -2 1 0 
0 2 1 -3 2 -2 0 0 
0 3 2 -1 1 0 -1 0 
1 0 -1 0 0 -1 0 -1 
1 1 0 -2 1 -1 -1 -1 
1 2 2 -1 0 1 -2 -1 
1 3 1 1 -1 1 -1 -1 
2 0 0 0 1 0 -1 -2 
2 1 1 0 0 2 -2 -2 
2 2 1 1 -1 2 -1 -2 
2 3 0 1 0 0 0 -2 
3 0 1 0 1 1 -1 -1 
3 1 0 0 0 1 0 -1 
3 2 0 -1 1 -1 1 -1 
3 3 1 -1 2 -1 0 -1 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 3 0 0 -1 0 -1 0 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 1 -1 1 1 
1 1 0 0 1 -1 1 1 
1 2 0 0 1 -1 1 1 
1 3 0 0 1 -1 1 1 
2 0 0 0 1 -2 1 2 
2 1 0 0 1 -2 1 2 
2 2 0 0 1 -2 1 2 
2 3 0 0 1 -2 1 2 
3 0 0 0 0 -1 0 1 
3 1 0 0 0 -1 0 1 
3 2 0 0 0 -1 0 1 
3 3 0 0 0 -1 0 1 
end data

// Const elem: 3 1 0 0 0 0 0 0 
begin data
0 0 -1 0 0 -1 1 0 
0 0 0 1 -1 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 3 1 0 -1 0 0 0 0 
begin data
0 0 -1 0 0 -1 1 0 
0 0 0 1 -1 1 0 0 
0 1 0 0 -1 1 0 0 
0 2 1 0 -1 1 0 0 
0 3 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 -1 1 0 0 
1 2 1 0 -1 1 0 0 
1 3 1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 -1 1 0 0 
2 2 1 0 -1 1 0 0 
2 3 1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 -1 1 0 0 
3 2 1 0 -1 1 0 0 
3 3 1 0 0 0 0 0 
end data

// Const elem: 3 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 3 2 0 1 0 -1 0 1 
begin data
0 1 1 1 0 0 0 0 
0 2 0 2 0 0 0 0 
0 3 -1 1 0 0 0 0 
1 0 0 -1 1 -1 1 1 
1 1 1 0 1 -1 1 1 
1 2 0 1 1 -1 1 1 
1 3 -1 0 1 -1 1 1 
2 0 0 -2 1 -2 1 2 
2 1 1 -1 1 -2 1 2 
2 2 0 0 1 -2 1 2 
2 3 -1 -1 1 -2 1 2 
3 0 0 -1 0 -1 0 1 
3 1 1 0 0 -1 0 1 
3 2 0 1 0 -1 0 1 
3 3 -1 0 0 -1 0 1 
end data

// Const elem: 3 2 0 1 0 0 0 0 
begin data
0 2 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 0 1 0 0 0 0 
3 0 0 0 0 0 0 0 
3 2 0 1 0 0 0 0 
end data

// Const elem: 3 2 0 2 0 -1 0 1 
begin data
0 2 0 3 0 0 0 0 
1 0 0 -1 1 -1 1 1 
1 2 0 2 1 -1 1 1 
2 0 0 -2 1 -2 1 2 
2 2 0 1 1 -2 1 2 
3 0 0 -1 0 -1 0 1 
3 2 0 2 0 -1 0 1 
end data

// Const elem: 3 2 0 0 0 0 0 -1 
begin data
1 2 1 -1 0 0 -1 0 
2 0 0 0 0 0 -1 -1 
3 2 0 0 0 0 0 -1 
end data

// Const elem: 3 2 0 1 0 -1 0 0 
begin data
1 2 1 0 1 -1 0 1 
2 0 0 -2 1 -2 0 1 
3 2 0 1 0 -1 0 0 
end data

// Const elem: 3 2 0 0 0 0 0 -2 
begin data
0 1 -1 -2 1 -2 1 0 
0 2 1 -3 2 -2 0 0 
0 3 2 -1 1 0 -1 0 
1 0 -1 -1 0 -2 0 0 
1 1 0 -3 1 -2 -1 0 
1 2 2 -2 0 0 -2 0 
1 3 1 0 -1 0 -1 0 
2 0 0 0 0 0 -2 -2 
2 1 1 0 -1 2 -3 -2 
2 2 1 1 -2 2 -2 -2 
2 3 0 1 -1 0 -1 -2 
3 0 1 1 0 2 -2 -2 
3 1 0 1 -1 2 -1 -2 
3 2 0 0 0 0 0 -2 
3 3 1 0 1 0 -1 -2 
end data

// Const elem: 3 2 0 1 0 -1 0 -1 
begin data
0 1 0 -1 1 -2 1 0 
0 2 1 -1 2 -2 0 0 
0 3 1 0 1 0 -1 0 
1 0 -1 -2 1 -3 1 1 
1 1 1 -3 2 -3 0 1 
1 2 2 -1 1 -1 -1 1 
1 3 0 0 0 -1 0 1 
2 0 0 -2 1 -2 -1 0 
2 1 2 -1 0 0 -2 0 
2 2 1 1 -1 0 -1 0 
2 3 -1 0 0 -2 0 0 
3 0 1 0 0 1 -2 -1 
3 1 1 1 -1 1 -1 -1 
3 2 0 1 0 -1 0 -1 
3 3 0 0 1 -1 -1 -1 
end data

// Const elem: 3 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 3 3 0 -1 0 0 0 2 
begin data
0 1 1 1 0 1 -1 0 
0 2 0 2 -1 2 -1 0 
0 3 -1 1 -1 1 0 0 
1 0 1 0 1 1 0 0 
1 1 1 2 0 2 0 0 
1 2 -1 2 0 1 1 0 
1 3 -1 0 1 0 1 0 
2 0 1 -1 1 0 1 2 
2 1 0 0 1 -1 2 2 
2 2 -1 -1 2 -2 2 2 
2 3 0 -2 2 -1 1 2 
3 0 0 -1 0 -1 1 2 
3 1 0 -1 1 -2 1 2 
3 2 0 -1 1 -1 0 2 
3 3 0 -1 0 0 0 2 
end data

// Const elem: 3 3 0 0 0 0 1 -1 
begin data
0 2 -1 -2 0 -1 1 0 
1 1 -2 0 -1 0 0 -1 
1 3 1 0 -1 1 -1 -1 
2 0 -1 2 -1 1 0 -2 
2 2 0 0 -1 2 -1 -2 
3 1 -1 0 0 1 0 -1 
3 3 0 0 0 0 1 -1 
end data

// Const elem: 3 3 0 -1 0 0 1 1 
begin data
0 2 -1 0 -1 1 0 0 
1 1 -1 2 -1 2 0 -1 
1 3 0 0 0 1 0 -1 
2 0 0 1 0 1 1 0 
2 2 -1 -1 1 0 1 0 
3 1 -1 -1 1 -1 1 1 
3 3 0 -1 0 0 1 1 
end data

// Const elem: 3 3 0 0 0 0 0 1 
begin data
1 1 1 1 0 1 0 0 
2 2 0 0 1 -1 1 1 
3 3 0 0 0 0 0 1 
end data

// Const elem: 3 3 0 -1 0 0 0 3 
begin data
1 1 2 3 0 3 0 0 
2 2 -1 -1 3 -3 3 3 
3 3 0 -1 0 0 0 3 
end data

// Const elem: 3 3 0 0 0 0 0 2 
begin data
0 1 2 1 0 1 -1 0 
0 2 1 3 -1 2 -1 0 
0 3 -1 2 -1 1 0 0 
1 0 1 0 1 1 0 0 
1 1 2 2 0 2 0 0 
1 2 0 3 0 1 1 0 
1 3 -1 1 1 0 1 0 
2 0 1 -1 1 0 1 2 
2 1 1 0 1 -1 2 2 
2 2 0 0 2 -2 2 2 
2 3 0 -1 2 -1 1 2 
3 0 0 -1 0 -1 1 2 
3 1 1 -1 1 -2 1 2 
3 2 1 0 1 -1 0 2 
3 3 0 0 0 0 0 2 
end data

// Const elem: 3 3 0 -1 0 0 0 4 
begin data
0 1 3 2 0 2 -2 0 
0 2 1 5 -2 4 -2 0 
0 3 -2 3 -2 2 0 0 
1 0 2 0 2 2 0 0 
1 1 3 4 0 4 0 0 
1 2 -1 5 0 2 2 0 
1 3 -2 1 2 0 2 0 
2 0 2 -2 2 0 2 4 
2 1 1 0 2 -2 4 4 
2 2 -1 -1 4 -4 4 4 
2 3 0 -3 4 -2 2 4 
3 0 0 -2 0 -2 2 4 
3 1 1 -2 2 -4 2 4 
3 2 1 -1 2 -2 0 4 
3 3 0 -1 0 0 0 4 
end data

end centralizer elements



==> anc/Geometry_Z4xZ4_4_2.txt <==
point group
4
4

ZMxZN
true

lattice label
Z4xZ4_4

begin twist
 0/1 0/1 1/4 -1/4
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 1/2 1/2 1/2 1/2 1/2
0 1 0 0 1/2 0 1/2 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 0 0 1 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
-1.
0
0
0
0
next lattice vector
1.
1.
0
0
0
0
next lattice vector
0
1.
-1.
-1.
-1.
1.
next lattice vector
-1.
0
-1.
-1.
1.
1.
next lattice vector
0
-1.
-1.
-1.
1.
-1.
next lattice vector
0
1.
1.
-1.
1.
1.
end lattice

allowed order of Wilson lines
1
1
1
1
1
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 1/2 0 -1/2 0 
new sector
0 2 0 0 1 0 -1 0 
0 2 0 1 1 0 -1 0 
0 2 1 1 1 0 -1 0 
0 2 0 0 1 1 -2 0 
0 2 0 1 1 1 -2 0 
new sector
0 3 0 0 3/2 0 -3/2 0 
new sector
1 0 0 1/2 1/2 1/2 1/2 -1/2 
new sector
1 1 0 -1/2 1 -1/2 1 3/2 
1 1 0 -3/2 1 -1/2 1 -1/2 
1 1 0 -1/2 1 -1/2 1 1/2 
1 1 0 -1/2 1 -1/2 0 3/2 
1 1 0 -3/2 1 -1/2 0 -1/2 
1 1 0 -1/2 1 -1/2 1 -3/2 
new sector
1 2 0 -3/2 3/2 -3/2 3/2 5/2 
1 2 0 -1/2 3/2 -1/2 3/2 3/2 
1 2 0 -3/2 3/2 -3/2 3/2 3/2 
1 2 0 -1/2 3/2 -3/2 3/2 7/2 
1 2 0 1/2 3/2 -1/2 3/2 5/2 
1 2 0 -3/2 3/2 -3/2 3/2 -1/2 
new sector
1 3 0 -5/2 2 -5/2 2 5/2 
new sector
2 0 -1 0 1/2 -1 3/2 0 
2 0 -1 1 -1/2 0 3/2 0 
2 0 -1 0 3/2 -1 5/2 0 
2 0 -1 0 1/2 -1 5/2 1 
2 0 -1 1 -1/2 0 5/2 1 
new sector
2 1 -1 0 0 -1 1 2 
2 1 -1 1 0 -1 1 2 
2 1 -1 0 0 -1 1 1 
2 1 -1 1 0 -1 1 1 
2 1 -1 0 0 -1 2 2 
2 1 -1 0 0 -1 2 0 
new sector
2 2 -1 0 -1/2 -1 -1/2 1 
2 2 -1 1 -1/2 -1 -1/2 1 
2 2 -1 1 1/2 -1 1/2 1 
2 2 -1 0 -1/2 -2 -1/2 2 
2 2 -1 1 -1/2 -2 -1/2 2 
new sector
2 3 -1 0 -1 -1 0 2 
2 3 -1 1 -1 -1 0 2 
2 3 -1 0 -1 -1 0 1 
2 3 -1 1 -1 -1 0 1 
2 3 -1 0 -1 -1 1 2 
2 3 -1 0 -1 -1 1 0 
new sector
3 0 -2 1/2 0 -3/2 1 -3/2 
new sector
3 1 -2 3/2 -1/2 -1/2 -1/2 1/2 
new sector
3 2 -2 5/2 -1 1/2 0 -1/2 
3 2 -2 7/2 -1 -1/2 0 1/2 
3 2 -2 5/2 -1 1/2 0 -3/2 
3 2 -2 7/2 -1 1/2 0 -3/2 
3 2 -2 9/2 -1 -1/2 0 -1/2 
3 2 -2 5/2 -1 1/2 0 -7/2 
new sector
3 3 -2 7/2 -3/2 3/2 -1/2 -3/2 
3 3 -2 5/2 -3/2 3/2 -1/2 1/2 
3 3 -2 7/2 -3/2 3/2 -1/2 -1/2 
3 3 -2 5/2 -3/2 3/2 -1/2 3/2 
3 3 -2 7/2 -3/2 3/2 1/2 -3/2 
3 3 -2 7/2 -3/2 3/2 1/2 1/2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 1/2 1/2 1/2 1/2 1/2 
0 1 0 0 1/2 0 1/2 0 
end data

// Const elem: 0 1 0 0 1/2 0 -1/2 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 -1 0 -1 0 1 
0 1 0 0 3/2 0 1/2 0 
0 2 0 0 2 1 1 0 
0 3 0 0 3/2 1 3/2 0 
2 0 1 -2 5/2 -1 3/2 2 
2 1 0 -1 1 -1 1 2 
2 2 -1 -2 1/2 -2 1/2 2 
2 3 0 -3 1 -2 0 2 
end data

// Const elem: 0 2 0 0 1 0 -1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 -1 0 -1 0 1 
0 1 0 0 3/2 -1 1/2 0 
0 2 0 0 3 0 1 0 
0 3 0 0 5/2 1 3/2 0 
1 0 0 -3/2 3/2 -3/2 1/2 1/2 
1 1 1 -3/2 3 -3/2 1 3/2 
1 2 0 -3/2 5/2 -3/2 3/2 5/2 
1 3 -1 -7/2 2 -7/2 2 7/2 
2 0 1 -3 7/2 -2 3/2 2 
2 1 1 -1 2 -1 1 2 
2 2 -1 -1 1/2 -2 1/2 2 
2 3 -1 -3 1 -3 0 2 
3 0 1 -3/2 2 -1/2 1 3/2 
3 1 0 1/2 1/2 -1/2 1/2 1/2 
3 2 -1 1/2 1 -1/2 0 -1/2 
3 3 0 1/2 3/2 3/2 -1/2 -3/2 
end data

// Const elem: 0 2 0 1 1 0 -1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 -1 0 -1 0 1 
0 2 0 1 3 0 1 0 
1 0 0 -3/2 3/2 -3/2 1/2 1/2 
1 2 0 -1/2 5/2 -3/2 3/2 5/2 
2 0 1 -3 7/2 -2 3/2 2 
2 2 -1 0 1/2 -2 1/2 2 
3 0 1 -3/2 2 -1/2 1 3/2 
3 2 -1 3/2 1 -1/2 0 -1/2 
end data

// Const elem: 0 2 1 1 1 0 -1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 -1 0 -1 0 1 
0 1 1 0 3/2 -1 1/2 0 
0 2 1 1 3 0 1 0 
0 3 0 1 5/2 1 3/2 0 
1 0 0 -3/2 3/2 -3/2 1/2 1/2 
1 1 2 -3/2 3 -3/2 1 3/2 
1 2 1 -1/2 5/2 -3/2 3/2 5/2 
1 3 -1 -5/2 2 -7/2 2 7/2 
2 0 1 -3 7/2 -2 3/2 2 
2 1 2 -1 2 -1 1 2 
2 2 0 0 1/2 -2 1/2 2 
2 3 -1 -2 1 -3 0 2 
3 0 1 -3/2 2 -1/2 1 3/2 
3 1 1 1/2 1/2 -1/2 1/2 1/2 
3 2 0 3/2 1 -1/2 0 -1/2 
3 3 0 3/2 3/2 3/2 -1/2 -3/2 
end data

// Const elem: 0 2 0 0 1 1 -2 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 -1 0 -1 0 1 
0 1 0 0 5/2 -1 1/2 0 
0 2 0 0 4 1 1 0 
0 3 0 0 5/2 2 3/2 0 
2 0 2 -3 9/2 -1 3/2 2 
2 1 1 0 2 0 1 2 
2 2 -2 -1 1/2 -2 1/2 2 
2 3 -1 -4 2 -3 0 2 
end data

// Const elem: 0 2 0 1 1 1 -2 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 -1 0 -1 0 1 
0 2 0 1 4 1 1 0 
1 1 2 -1/2 4 -1/2 1 3/2 
1 3 -2 -7/2 2 -7/2 2 7/2 
2 0 2 -3 9/2 -1 3/2 2 
2 2 -2 0 1/2 -2 1/2 2 
3 1 0 3/2 1/2 -1/2 1/2 1/2 
3 3 0 1/2 5/2 5/2 -1/2 -3/2 
end data

// Const elem: 0 3 0 0 3/2 0 -3/2 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 -1 0 -1 0 1 
0 1 0 0 1/2 -3 1/2 0 
0 2 0 0 4 -3 1 0 
0 3 0 0 9/2 0 3/2 0 
2 0 0 -5 9/2 -5 3/2 2 
2 1 3 -2 4 -2 1 2 
2 2 0 1 1/2 -2 1/2 2 
2 3 -3 -2 0 -5 0 2 
end data

// Const elem: 1 0 0 1/2 1/2 1/2 1/2 -1/2 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 0 0 
1 0 0 1/2 1/2 1/2 1/2 -1/2 
1 2 0 -3/2 1/2 1/2 1/2 -1/2 
2 0 -1 0 3/2 -1 3/2 1 
2 2 -1 0 3/2 -1 3/2 1 
3 0 -2 1/2 1 -3/2 1 3/2 
3 2 -2 5/2 1 -3/2 1 3/2 
end data

// Const elem: 1 1 0 -1/2 1 -1/2 1 3/2 
begin data
1 1 0 -1/2 1 -1/2 1 3/2 
2 2 -1 -3 3/2 -3 3/2 3 
3 3 0 -3/2 -1/2 -1/2 -1/2 3/2 
end data

// Const elem: 1 1 0 -3/2 1 -1/2 1 -1/2 
begin data
1 1 0 -3/2 1 -1/2 1 -1/2 
2 2 2 -2 3/2 -1 3/2 1 
3 3 1 -3/2 3/2 -5/2 3/2 3/2 
end data

// Const elem: 1 1 0 -1/2 1 -1/2 1 1/2 
begin data
0 2 0 0 0 0 0 0 
1 1 0 -1/2 1 -1/2 1 1/2 
1 3 0 -1/2 1 -1/2 1 1/2 
2 0 0 -2 3/2 -2 3/2 2 
2 2 0 -2 3/2 -2 3/2 2 
3 1 0 -3/2 1/2 -3/2 1/2 3/2 
3 3 0 -3/2 1/2 -3/2 1/2 3/2 
end data

// Const elem: 1 1 0 -1/2 1 -1/2 0 3/2 
begin data
0 2 -1 0 0 1 -1 0 
1 1 0 -1/2 1 -1/2 0 3/2 
1 3 -1 -5/2 1 -3/2 1 3/2 
2 0 1 -2 1/2 -1 -1/2 2 
2 2 -2 -2 1/2 -2 1/2 2 
3 1 -1 1/2 -1/2 -1/2 -1/2 1/2 
3 3 0 -3/2 -1/2 1/2 -3/2 1/2 
end data

// Const elem: 1 1 0 -3/2 1 -1/2 0 -1/2 
begin data
0 2 1 -2 1 -1 0 0 
1 1 0 -3/2 1 -1/2 0 -1/2 
1 3 1 1/2 0 1/2 0 -1/2 
2 0 0 -1 3/2 -1 1/2 0 
2 2 1 -1 1/2 0 1/2 0 
3 1 0 -3/2 1/2 -1/2 1/2 1/2 
3 3 1 -3/2 3/2 -3/2 1/2 1/2 
end data

// Const elem: 1 1 0 -1/2 1 -1/2 1 -3/2 
begin data
0 2 1 -1 1 -2 1 0 
1 1 0 -1/2 1 -1/2 1 -3/2 
1 3 1 5/2 0 3/2 0 -3/2 
2 0 -1 -1 5/2 -2 5/2 0 
2 2 2 0 3/2 0 3/2 0 
3 1 1 -5/2 3/2 -3/2 3/2 3/2 
3 3 0 -3/2 5/2 -7/2 5/2 3/2 
end data

// Const elem: 1 2 0 -3/2 3/2 -3/2 3/2 5/2 
begin data
1 2 0 -3/2 3/2 -3/2 3/2 5/2 
2 0 1 -4 3/2 -3 1/2 4 
3 2 0 -3/2 0 -3/2 -1 3/2 
end data

// Const elem: 1 2 0 -1/2 3/2 -1/2 3/2 3/2 
begin data
1 2 0 -1/2 3/2 -1/2 3/2 3/2 
2 0 1 -4 5/2 -3 3/2 4 
3 2 0 -5/2 1 -5/2 0 5/2 
end data

// Const elem: 1 2 0 -3/2 3/2 -3/2 3/2 3/2 
begin data
0 2 0 0 0 0 0 0 
1 0 0 -3/2 3/2 -3/2 3/2 3/2 
1 2 0 -3/2 3/2 -3/2 3/2 3/2 
2 0 0 -3 3/2 -3 3/2 3 
2 2 0 -3 3/2 -3 3/2 3 
3 0 0 -3/2 0 -3/2 0 3/2 
3 2 0 -3/2 0 -3/2 0 3/2 
end data

// Const elem: 1 2 0 -1/2 3/2 -3/2 3/2 7/2 
begin data
0 2 1 2 0 2 -2 0 
1 0 1 -9/2 7/2 -7/2 3/2 7/2 
1 2 0 -1/2 3/2 -3/2 3/2 7/2 
2 0 2 -5 3/2 -3 -1/2 5 
2 2 -1 -3 3/2 -5 3/2 5 
3 0 1 -1/2 -2 1/2 -2 3/2 
3 2 0 -1/2 0 -3/2 -2 3/2 
end data

// Const elem: 1 2 0 1/2 3/2 -1/2 3/2 5/2 
begin data
0 2 1 2 0 2 -2 0 
1 0 1 -7/2 7/2 -5/2 3/2 5/2 
1 2 0 1/2 3/2 -1/2 3/2 5/2 
2 0 2 -5 5/2 -3 1/2 5 
2 2 -1 -3 5/2 -5 5/2 5 
3 0 1 -3/2 -1 -1/2 -1 5/2 
3 2 0 -3/2 1 -5/2 -1 5/2 
end data

// Const elem: 1 2 0 -3/2 3/2 -3/2 3/2 -1/2 
begin data
0 2 -1 -1 0 -2 2 0 
1 0 -1 3/2 -1/2 1/2 3/2 -1/2 
1 2 0 -3/2 3/2 -3/2 3/2 -1/2 
2 0 -2 -1 3/2 -3 7/2 1 
2 2 1 -2 3/2 -1 3/2 1 
3 0 -1 -5/2 2 -7/2 2 3/2 
3 2 0 -3/2 0 -3/2 2 3/2 
end data

// Const elem: 1 3 0 -5/2 2 -5/2 2 5/2 
begin data
0 0 -1 0 0 -1 1 0 
0 0 0 1 -1 1 0 0 
0 2 -1 0 0 -1 1 0 
1 1 1 -1/2 0 1/2 1 5/2 
1 3 0 -5/2 2 -5/2 2 5/2 
2 0 0 0 -5/2 0 3/2 4 
2 2 1 0 -5/2 1 1/2 4 
3 1 -1 3/2 -7/2 1/2 1/2 3/2 
3 3 0 7/2 -11/2 7/2 -1/2 3/2 
end data

// Const elem: 2 0 -1 0 1/2 -1 3/2 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 -1/2 0 1/2 0 
0 2 0 0 0 -1 1 0 
0 3 0 0 1/2 -1 1/2 0 
1 0 0 1/2 -1/2 1/2 1/2 -1/2 
1 1 0 -1/2 0 -1/2 1 -1/2 
1 2 0 -3/2 1/2 -1/2 1/2 -1/2 
1 3 0 -5/2 0 1/2 0 -1/2 
2 0 -1 0 1/2 -1 3/2 0 
2 1 -1 0 1 -1 1 0 
2 2 -1 0 1/2 0 1/2 0 
2 3 -1 0 0 0 1 0 
3 0 -2 1/2 1 -3/2 1 1/2 
3 1 -2 3/2 1/2 -1/2 1/2 1/2 
3 2 -2 5/2 0 -1/2 1 1/2 
3 3 -2 7/2 1/2 -3/2 3/2 1/2 
end data

// Const elem: 2 0 -1 1 -1/2 0 3/2 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 -1 0 1 0 
1 1 0 -1/2 -1 1/2 1 -1/2 
1 3 0 -5/2 0 1/2 0 -1/2 
2 0 -1 0 -1/2 0 3/2 0 
2 2 -1 0 1/2 0 1/2 0 
3 1 -2 3/2 1/2 -1/2 1/2 1/2 
3 3 -2 7/2 -1/2 -1/2 3/2 1/2 
end data

// Const elem: 2 0 -1 0 3/2 -1 5/2 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 -1/2 0 1/2 0 
0 2 0 0 0 -1 1 0 
0 3 0 0 1/2 -1 1/2 0 
1 0 0 1/2 -1/2 3/2 1/2 -3/2 
1 1 0 -1/2 0 1/2 1 -3/2 
1 2 0 -3/2 1/2 1/2 1/2 -3/2 
1 3 0 -5/2 0 3/2 0 -3/2 
2 0 -1 0 3/2 -1 5/2 0 
2 1 -1 0 2 -1 2 0 
2 2 -1 0 3/2 0 3/2 0 
2 3 -1 0 1 0 2 0 
3 0 -2 1/2 2 -5/2 2 3/2 
3 1 -2 3/2 3/2 -3/2 3/2 3/2 
3 2 -2 5/2 1 -3/2 2 3/2 
3 3 -2 7/2 3/2 -5/2 5/2 3/2 
end data

// Const elem: 2 0 -1 0 1/2 -1 5/2 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 -1 0 1 0 
1 0 0 1/2 -1/2 3/2 1/2 -1/2 
1 2 0 -3/2 1/2 -1/2 3/2 -1/2 
2 0 -1 0 1/2 -1 5/2 1 
2 2 -1 0 3/2 -1 3/2 1 
3 0 -2 1/2 1 -5/2 2 3/2 
3 2 -2 5/2 0 -1/2 1 3/2 
end data

// Const elem: 2 0 -1 1 -1/2 0 5/2 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 -3/2 2 -1/2 0 
0 2 0 0 -2 1 1 0 
0 3 0 0 -1/2 -1 3/2 0 
2 0 -1 0 -1/2 0 5/2 1 
2 1 -1 0 1 -2 3 1 
2 2 -1 0 3/2 -1 3/2 1 
2 3 -1 0 0 1 1 1 
end data

// Const elem: 2 1 -1 0 0 -1 1 2 
begin data
0 2 -1 1 -1 2 -1 0 
2 1 -1 0 0 -1 1 2 
2 3 0 -3 1 -1 0 2 
end data

// Const elem: 2 1 -1 1 0 -1 1 2 
begin data
0 2 -2 2 -1 2 -1 0 
2 1 -1 1 0 -1 1 2 
2 3 -1 -3 1 -1 0 2 
end data

// Const elem: 2 1 -1 0 0 -1 1 1 
begin data
0 1 0 1 -1/2 1 -1/2 0 
0 2 -1 1 -1 1 0 0 
0 3 -1 0 -1/2 0 1/2 0 
2 0 0 0 -1/2 0 1/2 1 
2 1 -1 0 0 -1 1 1 
2 2 -1 -1 1/2 -1 1/2 1 
2 3 0 -1 0 0 0 1 
end data

// Const elem: 2 1 -1 1 0 -1 1 1 
begin data
0 1 0 2 -1/2 1 -1/2 0 
0 2 -2 2 -1 1 0 0 
0 3 -2 0 -1/2 0 1/2 0 
2 0 0 0 -1/2 0 1/2 1 
2 1 -1 1 0 -1 1 1 
2 2 -2 0 1/2 -1 1/2 1 
2 3 -1 -1 0 0 0 1 
end data

// Const elem: 2 1 -1 0 0 -1 2 2 
begin data
0 1 1 1 -1/2 2 -3/2 0 
0 2 0 2 -2 3 -1 0 
0 3 -1 1 -3/2 1 1/2 0 
2 0 1 0 -1/2 1 1/2 2 
2 1 -1 0 0 -1 2 2 
2 2 -1 -2 3/2 -2 3/2 2 
2 3 1 -2 1 0 0 2 
end data

// Const elem: 2 1 -1 0 0 -1 2 0 
begin data
0 1 1 1 -3/2 2 -1/2 0 
0 2 0 2 -2 1 1 0 
0 3 -1 1 -1/2 -1 3/2 0 
2 0 -1 2 -3/2 1 3/2 0 
2 1 -1 0 0 -1 2 0 
2 2 1 0 1/2 0 1/2 0 
2 3 1 2 -1 2 0 0 
end data

// Const elem: 2 2 -1 0 -1/2 -1 -1/2 1 
begin data
0 0 -1 1 -1 0 1 0 
0 0 0 1 -1 1 0 0 
0 2 -2 2 -1 0 1 0 
1 0 0 1/2 -3/2 1/2 1/2 3/2 
1 2 -2 1/2 -1/2 -3/2 3/2 3/2 
2 0 -2 1 -5/2 -1 3/2 1 
2 2 -2 1 -3/2 -1 1/2 1 
3 0 -2 1/2 -1 -3/2 1 -1/2 
3 2 -2 5/2 -2 1/2 0 -1/2 
end data

// Const elem: 2 2 -1 1 -1/2 -1 -1/2 1 
begin data
0 0 -1 1 -1 0 1 0 
0 0 0 1 -1 1 0 0 
0 1 0 2 -1/2 0 1/2 0 
0 2 -2 3 -1 0 1 0 
0 3 -3 2 -3/2 0 3/2 0 
1 0 0 1/2 -3/2 1/2 1/2 3/2 
1 1 0 3/2 -1 -1/2 1 3/2 
1 2 -2 3/2 -1/2 -3/2 3/2 3/2 
1 3 -3 -1/2 0 -5/2 2 3/2 
2 0 -2 1 -5/2 -1 3/2 1 
2 1 -1 2 -2 -1 1 1 
2 2 -2 2 -3/2 -1 1/2 1 
2 3 -2 0 -1 -1 0 1 
3 0 -2 1/2 -1 -3/2 1 -1/2 
3 1 -1 5/2 -3/2 -1/2 1/2 -1/2 
3 2 -2 7/2 -2 1/2 0 -1/2 
3 3 -2 5/2 -5/2 3/2 -1/2 -1/2 
end data

// Const elem: 2 2 -1 1 1/2 -1 1/2 1 
begin data
0 0 -1 1 -1 0 1 0 
0 0 0 1 -1 1 0 0 
0 1 0 2 -1/2 0 1/2 0 
0 2 -2 3 -1 0 1 0 
0 3 -3 2 -3/2 0 3/2 0 
1 0 0 1/2 -1/2 1/2 1/2 1/2 
1 1 0 3/2 0 -1/2 1 1/2 
1 2 -2 3/2 1/2 -3/2 3/2 1/2 
1 3 -3 -1/2 1 -5/2 2 1/2 
2 0 -1 0 -1/2 -1 3/2 1 
2 1 0 1 0 -1 1 1 
2 2 -1 1 1/2 -1 1/2 1 
2 3 -1 -1 1 -1 0 1 
3 0 -1 -1/2 0 -3/2 1 1/2 
3 1 0 3/2 -1/2 -1/2 1/2 1/2 
3 2 -1 5/2 -1 1/2 0 1/2 
3 3 -1 3/2 -3/2 3/2 -1/2 1/2 
end data

// Const elem: 2 2 -1 0 -1/2 -2 -1/2 2 
begin data
0 0 -1 1 -1 0 1 0 
0 0 0 1 -1 1 0 0 
0 1 0 2 -1/2 0 1/2 0 
0 2 -2 3 -1 0 1 0 
0 3 -3 2 -3/2 0 3/2 0 
2 0 -2 1 -7/2 -1 3/2 2 
2 1 -1 2 -3 -1 1 2 
2 2 -2 2 -5/2 -1 1/2 2 
2 3 -2 0 -2 -1 0 2 
end data

// Const elem: 2 2 -1 1 -1/2 -2 -1/2 2 
begin data
0 0 -1 1 -1 0 1 0 
0 0 0 1 -1 1 0 0 
0 2 -2 4 -1 0 1 0 
1 1 1 3/2 -1 -1/2 1 5/2 
1 3 -3 -1/2 0 -5/2 2 5/2 
2 0 -2 1 -7/2 -1 3/2 2 
2 2 -2 3 -5/2 -1 1/2 2 
3 1 -1 7/2 -5/2 -1/2 1/2 -1/2 
3 3 -3 7/2 -7/2 3/2 -1/2 -1/2 
end data

// Const elem: 2 3 -1 0 -1 -1 0 2 
begin data
0 2 -1 3 -1 0 1 0 
2 1 0 -1 0 -3 1 2 
2 3 -1 0 -1 -1 0 2 
end data

// Const elem: 2 3 -1 1 -1 -1 0 2 
begin data
0 2 0 4 -1 0 1 0 
2 1 1 -1 0 -3 1 2 
2 3 -1 1 -1 -1 0 2 
end data

// Const elem: 2 3 -1 0 -1 -1 0 1 
begin data
0 1 0 1 -1/2 0 1/2 0 
0 2 -1 1 0 -1 1 0 
0 3 -1 0 1/2 -1 1/2 0 
2 0 -1 -1 -1/2 -2 1/2 1 
2 1 0 -1 0 -2 0 1 
2 2 0 0 -1/2 -1 -1/2 1 
2 3 -1 0 -1 -1 0 1 
end data

// Const elem: 2 3 -1 1 -1 -1 0 1 
begin data
0 1 1 1 -1/2 0 1/2 0 
0 2 0 2 0 -1 1 0 
0 3 -1 1 1/2 -1 1/2 0 
2 0 -1 -1 -1/2 -2 1/2 1 
2 1 1 -1 0 -2 0 1 
2 2 1 1 -1/2 -1 -1/2 1 
2 3 -1 1 -1 -1 0 1 
end data

// Const elem: 2 3 -1 0 -1 -1 1 2 
begin data
0 1 0 2 -3/2 1 1/2 0 
0 2 -2 2 -1 -1 2 0 
0 3 -2 0 1/2 -2 3/2 0 
2 0 -2 -1 -1/2 -3 5/2 2 
2 1 -1 -2 1 -4 2 2 
2 2 0 -1 1/2 -2 1/2 2 
2 3 -1 0 -1 -1 1 2 
end data

// Const elem: 2 3 -1 0 -1 -1 1 0 
begin data
0 1 -2 0 -1/2 -1 3/2 0 
0 2 -2 -2 1 -3 2 0 
0 3 0 -2 3/2 -2 1/2 0 
2 0 -2 -1 1/2 -3 3/2 0 
2 1 -1 -2 1 -2 0 0 
2 2 0 -1 -1/2 0 -1/2 0 
2 3 -1 0 -1 -1 1 0 
end data

// Const elem: 3 0 -2 1/2 0 -3/2 1 -3/2 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 -1 -2 3 0 
1 0 0 1/2 -5/2 1/2 1/2 1/2 
1 2 0 -3/2 1/2 -7/2 3/2 1/2 
2 0 -1 0 -5/2 -1 3/2 -1 
2 2 -1 0 -3/2 1 -3/2 -1 
3 0 -2 1/2 0 -3/2 1 -3/2 
3 2 -2 5/2 -3 5/2 0 -3/2 
end data

// Const elem: 3 1 -2 3/2 -1/2 -1/2 -1/2 1/2 
begin data
0 0 -1 0 0 -1 1 0 
0 0 0 1 -1 1 0 0 
0 2 -5 0 0 -1 1 0 
1 1 -2 -1/2 2 -5/2 1 3/2 
1 3 -3 -5/2 0 -3/2 2 3/2 
2 0 -1 0 -3/2 -1 3/2 2 
2 2 -4 0 -3/2 0 1/2 2 
3 1 -3 3/2 -1/2 -3/2 1/2 1/2 
3 3 -2 7/2 -13/2 11/2 -1/2 1/2 
end data

// Const elem: 3 2 -2 5/2 -1 1/2 0 -1/2 
begin data
1 2 -2 1/2 1/2 -3/2 1/2 1/2 
2 0 -1 0 -1/2 -1 1/2 0 
3 2 -2 5/2 -1 1/2 0 -1/2 
end data

// Const elem: 3 2 -2 7/2 -1 -1/2 0 1/2 
begin data
1 2 -2 3/2 3/2 -5/2 3/2 3/2 
2 0 -1 -2 1/2 -3 3/2 2 
3 2 -2 7/2 -1 -1/2 0 1/2 
end data

// Const elem: 3 2 -2 5/2 -1 1/2 0 -3/2 
begin data
0 2 -2 0 1 -2 1 0 
1 0 -1 -1/2 -1/2 -3/2 1/2 1/2 
1 2 -1 -1/2 1/2 -3/2 -1/2 1/2 
2 0 -1 0 -1/2 -1 -1/2 -1 
2 2 -1 2 -3/2 1 -3/2 -1 
3 0 0 1/2 0 1/2 -1 -3/2 
3 2 -2 5/2 -1 1/2 0 -3/2 
end data

// Const elem: 3 2 -2 7/2 -1 1/2 0 -3/2 
begin data
0 2 -2 1 1 -2 1 0 
1 0 -1 -1/2 -1/2 -3/2 1/2 1/2 
1 2 -1 1/2 1/2 -3/2 -1/2 1/2 
2 0 -1 0 -1/2 -1 -1/2 -1 
2 2 -1 3 -3/2 1 -3/2 -1 
3 0 0 1/2 0 1/2 -1 -3/2 
3 2 -2 7/2 -1 1/2 0 -3/2 
end data

// Const elem: 3 2 -2 9/2 -1 -1/2 0 -1/2 
begin data
0 2 -2 3 1 -2 1 0 
1 0 -1 -3/2 1/2 -5/2 3/2 3/2 
1 2 -1 3/2 3/2 -5/2 1/2 3/2 
2 0 -1 -2 1/2 -3 1/2 1 
2 2 -1 3 -1/2 -1 -1/2 1 
3 0 0 -1/2 0 -1/2 -1 -1/2 
3 2 -2 9/2 -1 -1/2 0 -1/2 
end data

// Const elem: 3 2 -2 5/2 -1 1/2 0 -7/2 
begin data
0 2 -1 -3 3 -4 1 0 
1 0 -2 -3/2 -1/2 -7/2 1/2 1/2 
1 2 1 -5/2 1/2 -3/2 -5/2 1/2 
2 0 -1 0 -1/2 -1 -5/2 -3 
2 2 0 3 -7/2 3 -7/2 -3 
3 0 1 3/2 0 5/2 -3 -7/2 
3 2 -2 5/2 -1 1/2 0 -7/2 
end data

// Const elem: 3 3 -2 7/2 -3/2 3/2 -1/2 -3/2 
begin data
1 1 1 3/2 -1 -1/2 0 1/2 
2 2 0 4 -3/2 1 -3/2 -1 
3 3 -2 7/2 -3/2 3/2 -1/2 -3/2 
end data

// Const elem: 3 3 -2 5/2 -3/2 3/2 -1/2 1/2 
begin data
1 1 2 7/2 -1 3/2 0 1/2 
2 2 -1 3 1/2 -1 1/2 1 
3 3 -2 5/2 -3/2 3/2 -1/2 1/2 
end data

// Const elem: 3 3 -2 7/2 -3/2 3/2 -1/2 -1/2 
begin data
0 2 0 5 -1 1 0 0 
1 1 2 5/2 -1 1/2 0 1/2 
1 3 -2 3/2 0 -1/2 0 1/2 
2 0 0 1 -3/2 1 -1/2 0 
2 2 0 4 -1/2 0 -1/2 0 
3 1 2 5/2 -1/2 1/2 -1/2 -1/2 
3 3 -2 7/2 -3/2 3/2 -1/2 -1/2 
end data

// Const elem: 3 3 -2 5/2 -3/2 3/2 -1/2 3/2 
begin data
0 2 0 7 -2 3 -1 0 
1 1 3 9/2 -1 5/2 0 1/2 
1 3 -3 3/2 1 -1/2 1 1/2 
2 0 1 0 -1/2 1 1/2 2 
2 2 -1 3 3/2 -2 3/2 2 
3 1 2 3/2 1/2 -3/2 1/2 3/2 
3 3 -2 5/2 -3/2 3/2 -1/2 3/2 
end data

// Const elem: 3 3 -2 7/2 -3/2 3/2 1/2 -3/2 
begin data
0 2 -1 3 -1 0 1 0 
1 1 0 5/2 -2 1/2 0 -1/2 
1 3 -1 3/2 -1 1/2 -1 -1/2 
2 0 -1 3 -5/2 2 -1/2 -2 
2 2 0 4 -3/2 2 -3/2 -2 
3 1 1 5/2 -1/2 3/2 -1/2 -3/2 
3 3 -2 7/2 -3/2 3/2 1/2 -3/2 
end data

// Const elem: 3 3 -2 7/2 -3/2 3/2 1/2 1/2 
begin data
0 2 0 6 -2 2 0 0 
1 1 2 9/2 -2 5/2 0 -1/2 
1 3 -2 5/2 0 1/2 0 -1/2 
2 0 0 2 -3/2 2 1/2 0 
2 2 0 4 1/2 0 1/2 0 
3 1 2 3/2 1/2 -1/2 1/2 1/2 
3 3 -2 7/2 -3/2 3/2 1/2 1/2 
end data

end centralizer elements



==> anc/Geometry_Z4xZ4_4_3.txt <==
point group
4
4

ZMxZN
true

lattice label
Z4xZ4_4

begin twist
 0/1 0/1 1/4 -1/4
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 1/2 1/2 0 0 1/2
0 1 1/2 0 1/2 1/2 1/2 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 0 0 0 0
0 0 0 1 0 0 0 0
end discrete symmetries

begin lattice
next lattice vector
1.
-1.
0
0
0
0
next lattice vector
1.
1.
0
0
0
0
next lattice vector
0
1.
-1.
-1.
-1.
1.
next lattice vector
-1.
0
-1.
-1.
1.
1.
next lattice vector
0
-1.
-1.
-1.
1.
-1.
next lattice vector
0
1.
1.
-1.
1.
1.
end lattice

allowed order of Wilson lines
1
1
1
1
1
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 0 0 1 0 -1 0 
0 2 0 1 1 0 -1 0 
new sector
1 1 -1/2 -1/2 1/2 -3/2 1 2 
1 1 -1/2 -3/2 1/2 -3/2 1 0 
1 1 -1/2 -1/2 1/2 -3/2 1 1 
1 1 -1/2 -3/2 1/2 -3/2 1 -1 
new sector
1 2 -1 -5/2 3/2 -4 2 7/2 
1 2 -1 -3/2 3/2 -3 2 5/2 
1 2 -1 -3/2 3/2 -4 2 11/2 
1 2 -1 -1/2 3/2 -3 2 9/2 
new sector
2 0 -1/2 3/2 0 1 0 -2 
2 0 -1/2 5/2 -1 2 0 -2 
new sector
2 1 -1 3/2 -1/2 -1/2 -1/2 1/2 
2 1 -1 5/2 -1/2 -1/2 -1/2 1/2 
2 1 -1 3/2 -1/2 -1/2 1/2 3/2 
2 1 -1 5/2 -1/2 -1/2 1/2 3/2 
new sector
2 2 -1/2 3/2 -1 0 -1 0 
2 2 -1/2 5/2 -1 0 -1 0 
new sector
2 3 0 5/2 -5/2 3/2 -7/2 -1/2 
2 3 0 7/2 -5/2 3/2 -7/2 -1/2 
2 3 0 5/2 -5/2 3/2 -5/2 1/2 
2 3 0 7/2 -5/2 3/2 -5/2 1/2 
new sector
3 2 -1/2 6 -3/2 4 -2 -5/2 
3 2 -1/2 7 -3/2 3 -2 -3/2 
3 2 -1/2 6 -3/2 4 -2 -7/2 
3 2 -1/2 7 -3/2 3 -2 -5/2 
new sector
3 3 -1 8 -5/2 11/2 -2 -4 
3 3 -1 7 -5/2 11/2 -2 -2 
3 3 -1 8 -5/2 11/2 -1 -5 
3 3 -1 7 -5/2 11/2 -1 -3 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 1/2 1/2 0 0 1/2 
0 1 1/2 0 1/2 1/2 1/2 1/2 
end data

// Const elem: 0 2 0 0 1 0 -1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 -1 0 -1 0 1 
0 2 0 -1 4 -1 2 1 
2 1 1 1/2 1/2 1/2 -1/2 1/2 
2 3 -1 -1/2 -5/2 -1/2 -7/2 -1/2 
end data

// Const elem: 0 2 0 1 1 0 -1 0 
begin data
0 0 0 0 1 0 1 0 
0 0 0 -1 0 -1 0 1 
0 1 1/2 0 3/2 -3/2 1/2 1/2 
0 2 0 0 4 -1 2 1 
0 3 -1/2 -1 9/2 -1/2 7/2 3/2 
end data

// Const elem: 1 1 -1/2 -1/2 1/2 -3/2 1 2 
begin data
1 1 -1/2 -1/2 1/2 -3/2 1 2 
2 2 -3/2 -3/2 0 -2 0 2 
3 3 -1 0 -3/2 1/2 -1 0 
end data

// Const elem: 1 1 -1/2 -3/2 1/2 -3/2 1 0 
begin data
1 1 -1/2 -3/2 1/2 -3/2 1 0 
2 2 3/2 -1/2 0 0 0 0 
3 3 0 0 1/2 -3/2 1 0 
end data

// Const elem: 1 1 -1/2 -1/2 1/2 -3/2 1 1 
begin data
1 1 -1/2 -1/2 1/2 -3/2 1 1 
2 2 -1/2 -1/2 0 -1 0 1 
3 3 -1 0 -1/2 -1/2 0 0 
end data

// Const elem: 1 1 -1/2 -3/2 1/2 -3/2 1 -1 
begin data
1 1 -1/2 -3/2 1/2 -3/2 1 -1 
2 2 5/2 1/2 0 1 0 -1 
3 3 0 0 3/2 -5/2 2 0 
end data

// Const elem: 1 2 -1 -5/2 3/2 -4 2 7/2 
begin data
1 2 -1 -5/2 3/2 -4 2 7/2 
2 0 -1/2 -5/2 -1 -3 0 3 
3 2 -1/2 2 -5/2 1 -2 -1/2 
end data

// Const elem: 1 2 -1 -3/2 3/2 -3 2 5/2 
begin data
1 2 -1 -3/2 3/2 -3 2 5/2 
2 0 -1/2 -5/2 0 -3 1 3 
3 2 -1/2 1 -3/2 0 -1 1/2 
end data

// Const elem: 1 2 -1 -3/2 3/2 -4 2 11/2 
begin data
1 2 -1 -3/2 3/2 -4 2 11/2 
2 0 3/2 -9/2 -1 -3 -2 5 
3 2 -1/2 3 -5/2 1 -4 -1/2 
end data

// Const elem: 1 2 -1 -1/2 3/2 -3 2 9/2 
begin data
1 2 -1 -1/2 3/2 -3 2 9/2 
2 0 3/2 -9/2 0 -3 -1 5 
3 2 -1/2 2 -3/2 0 -3 1/2 
end data

// Const elem: 2 0 -1/2 3/2 0 1 0 -2 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
1 2 -1 -5/2 -1/2 1 -1 -3/2 
2 0 -1/2 3/2 0 1 0 -2 
3 2 -1/2 6 1/2 0 1 -1/2 
end data

// Const elem: 2 0 -1/2 5/2 -1 2 0 -2 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
1 0 0 1/2 -3/2 2 -1 -3/2 
2 0 -1/2 3/2 -1 2 0 -2 
3 0 -3/2 3 1/2 0 1 -1/2 
end data

// Const elem: 2 1 -1 3/2 -1/2 -1/2 -1/2 1/2 
begin data
0 2 -3 1 0 0 0 0 
2 1 -1 3/2 -1/2 -1/2 -1/2 1/2 
2 3 -2 -3/2 -1/2 -1/2 -1/2 1/2 
end data

// Const elem: 2 1 -1 5/2 -1/2 -1/2 -1/2 1/2 
begin data
0 2 -4 2 0 0 0 0 
2 1 -1 5/2 -1/2 -1/2 -1/2 1/2 
2 3 -3 -3/2 -1/2 -1/2 -1/2 1/2 
end data

// Const elem: 2 1 -1 3/2 -1/2 -1/2 1/2 3/2 
begin data
0 2 -2 2 -1 2 -1 0 
2 1 -1 3/2 -1/2 -1/2 1/2 3/2 
2 3 -1 -5/2 1/2 -1/2 -1/2 3/2 
end data

// Const elem: 2 1 -1 5/2 -1/2 -1/2 1/2 3/2 
begin data
0 2 -3 3 -1 2 -1 0 
2 1 -1 5/2 -1/2 -1/2 1/2 3/2 
2 3 -2 -5/2 1/2 -1/2 -1/2 3/2 
end data

// Const elem: 2 2 -1/2 3/2 -1 0 -1 0 
begin data
0 0 -1 1 -1 0 1 0 
0 0 0 1 -1 1 0 0 
1 1 -1/2 1/2 -1/2 -3/2 1 1 
2 2 1/2 1/2 0 0 -2 0 
3 3 0 5 -9/2 11/2 -2 -1 
end data

// Const elem: 2 2 -1/2 5/2 -1 0 -1 0 
begin data
0 0 -1 1 -1 0 1 0 
0 0 0 1 -1 1 0 0 
1 3 -7/2 -5/2 5/2 -11/2 2 1 
2 2 1/2 3/2 0 0 -2 0 
3 1 1 3 -3/2 3/2 -1 -1 
end data

// Const elem: 2 3 0 5/2 -5/2 3/2 -7/2 -1/2 
begin data
0 2 2 4 -1 2 -1 0 
2 1 2 5/2 -7/2 3/2 -5/2 -1/2 
2 3 0 5/2 -5/2 3/2 -7/2 -1/2 
end data

// Const elem: 2 3 0 7/2 -5/2 3/2 -7/2 -1/2 
begin data
0 2 3 5 -1 2 -1 0 
2 1 3 5/2 -7/2 3/2 -5/2 -1/2 
2 3 0 7/2 -5/2 3/2 -7/2 -1/2 
end data

// Const elem: 2 3 0 5/2 -5/2 3/2 -5/2 1/2 
begin data
0 2 1 5 -2 2 0 0 
2 1 1 3/2 -5/2 -1/2 -1/2 1/2 
2 3 0 5/2 -5/2 3/2 -5/2 1/2 
end data

// Const elem: 2 3 0 7/2 -5/2 3/2 -5/2 1/2 
begin data
0 2 2 6 -2 2 0 0 
2 1 2 3/2 -5/2 -1/2 -1/2 1/2 
2 3 0 7/2 -5/2 3/2 -5/2 1/2 
end data

// Const elem: 3 2 -1/2 6 -3/2 4 -2 -5/2 
begin data
1 2 -2 9/2 -5/2 1 -1 -1/2 
2 0 1/2 9/2 -4 5 -3 -3 
3 2 -1/2 6 -3/2 4 -2 -5/2 
end data

// Const elem: 3 2 -1/2 7 -3/2 3 -2 -3/2 
begin data
1 2 -2 11/2 -3/2 0 0 1/2 
2 0 1/2 5/2 -3 3 -2 -1 
3 2 -1/2 7 -3/2 3 -2 -3/2 
end data

// Const elem: 3 2 -1/2 6 -3/2 4 -2 -7/2 
begin data
1 2 -1 7/2 -5/2 1 -2 -1/2 
2 0 1/2 9/2 -4 5 -4 -4 
3 2 -1/2 6 -3/2 4 -2 -7/2 
end data

// Const elem: 3 2 -1/2 7 -3/2 3 -2 -5/2 
begin data
1 2 -1 9/2 -3/2 0 -1 1/2 
2 0 1/2 5/2 -3 3 -3 -2 
3 2 -1/2 7 -3/2 3 -2 -5/2 
end data

// Const elem: 3 3 -1 8 -5/2 11/2 -2 -4 
begin data
1 1 7/2 7/2 -7/2 5/2 -3 -1 
2 2 3/2 19/2 -4 5 -4 -5 
3 3 -1 8 -5/2 11/2 -2 -4 
end data

// Const elem: 3 3 -1 7 -5/2 11/2 -2 -2 
begin data
1 1 9/2 11/2 -7/2 9/2 -3 -1 
2 2 1/2 17/2 -2 3 -2 -3 
3 3 -1 7 -5/2 11/2 -2 -2 
end data

// Const elem: 3 3 -1 8 -5/2 11/2 -1 -5 
begin data
1 1 3/2 7/2 -9/2 5/2 -3 -2 
2 2 3/2 19/2 -5 7 -5 -7 
3 3 -1 8 -5/2 11/2 -1 -5 
end data

// Const elem: 3 3 -1 7 -5/2 11/2 -1 -3 
begin data
1 1 5/2 11/2 -9/2 9/2 -3 -2 
2 2 1/2 17/2 -3 5 -3 -5 
3 3 -1 7 -5/2 11/2 -1 -3 
end data

end centralizer elements



==> anc/Geometry_Z4xZ4_5_1.txt <==
point group
4
4

ZMxZN
true

lattice label
Z4xZ4_5

begin twist
 0/1 0/1 1/4 -1/4
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
1.
-1.
0
next lattice vector
1.
0
-1.
0
0
1.
next lattice vector
1.
0
0
-1.
1.
0
next lattice vector
0
1.
0
1.
0
1.
next lattice vector
0
1.
-1.
0
1.
0
next lattice vector
0
1.
0
-1.
0
-1.
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2 3 4 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 0 0 -1 0 0 1 
0 2 0 0 0 1 0 1 
new sector
0 3 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 0 1 0 
1 1 0 0 0 0 2 0 
1 1 0 0 0 0 3 0 
1 1 0 0 0 0 1 1 
1 1 0 0 0 0 2 2 
new sector
1 2 0 0 0 0 0 0 
1 2 0 0 1 0 1 -1 
1 2 0 0 2 0 2 -2 
1 2 0 0 3 0 3 -3 
1 2 0 0 1 0 1 0 
1 2 0 0 2 0 2 0 
new sector
1 3 0 0 0 0 0 0 
new sector
2 0 0 0 0 0 0 0 
2 0 0 1 -1 0 0 0 
2 0 0 1 -1 0 1 -1 
new sector
2 1 0 0 0 0 0 0 
2 1 0 0 0 0 1 0 
2 1 0 0 0 0 2 0 
2 1 0 0 0 0 3 0 
2 1 0 0 0 0 1 1 
2 1 0 0 0 0 2 2 
new sector
2 2 0 0 0 0 0 0 
2 2 0 0 1 1 -1 1 
2 2 0 0 0 -1 0 -1 
new sector
2 3 0 0 0 0 0 0 
2 3 0 0 0 0 -1 0 
2 3 0 0 0 0 -2 0 
2 3 0 0 0 0 -3 0 
2 3 0 0 0 -1 -1 0 
2 3 0 0 0 -2 -2 0 
new sector
3 0 0 0 0 0 0 0 
new sector
3 1 0 0 0 0 0 0 
new sector
3 2 0 0 0 0 0 0 
3 2 0 0 2 0 -1 0 
3 2 0 0 4 0 -2 0 
3 2 0 0 6 0 -3 0 
3 2 0 0 3 0 -1 0 
3 2 0 0 6 0 -2 0 
new sector
3 3 0 0 0 0 0 0 
3 3 0 0 0 0 1 1 
3 3 0 0 0 0 2 2 
3 3 0 0 0 0 0 1 
3 3 0 0 0 0 2 3 
3 3 0 0 0 0 0 2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 1 -1 -1 1 0 
0 0 -1 2 -1 -1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 1 -1 -1 1 0 
0 0 -1 2 -1 -1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 -1 0 0 1 
begin data
0 0 0 1 -1 -1 1 0 
0 0 -1 2 -1 -1 0 1 
0 1 1 -2 1 1 0 0 
0 2 1 -2 0 1 0 0 
0 3 0 0 -1 0 0 0 
2 0 1 -1 0 0 0 0 
2 1 1 -1 0 1 0 0 
2 2 0 -1 0 1 0 0 
2 3 0 -1 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 1 0 1 
begin data
0 0 0 1 -1 -1 1 0 
0 0 -1 2 -1 -1 0 1 
0 1 1 -1 1 1 0 0 
0 2 1 -2 1 2 0 0 
0 3 0 -1 0 1 0 0 
1 0 0 0 0 0 0 0 
1 1 1 -1 1 1 0 0 
1 2 1 -2 1 2 0 0 
1 3 0 -1 0 1 0 0 
2 0 0 0 0 0 0 0 
2 1 1 -1 1 1 0 0 
2 2 1 -2 1 2 0 0 
2 3 0 -1 0 1 0 0 
3 0 0 0 0 0 0 0 
3 1 1 -1 1 1 0 0 
3 2 1 -2 1 2 0 0 
3 3 0 -1 0 1 0 0 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 1 -1 -1 1 0 
0 0 -1 2 -1 -1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 1 0 
begin data
1 1 0 0 0 0 1 0 
2 2 -1 1 -1 0 0 1 
3 3 -1 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 2 0 
begin data
0 2 -1 -1 0 1 1 0 
1 1 0 0 0 0 2 0 
1 3 -1 1 -2 -1 1 0 
2 0 -1 1 0 -1 1 0 
2 2 -2 2 -2 0 0 2 
3 1 -1 1 0 1 -1 2 
3 3 -2 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 3 0 
begin data
1 1 0 0 0 0 3 0 
2 2 -3 3 -3 0 0 3 
3 3 -3 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 1 1 
begin data
1 1 0 0 0 0 1 1 
2 2 -2 1 -1 1 -1 2 
3 3 -1 -1 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 2 2 
begin data
0 1 0 -1 1 2 1 1 
0 2 -1 -2 -1 1 2 1 
0 3 -1 -1 -2 -1 1 0 
1 0 -1 1 0 -1 1 0 
1 1 0 0 0 0 2 2 
1 2 -2 1 -3 0 1 3 
1 3 -3 2 -3 -1 0 1 
2 0 -1 0 1 -1 0 1 
2 1 -1 1 0 1 -1 4 
2 2 -4 2 -2 2 -2 4 
2 3 -4 1 -1 0 -1 1 
3 0 0 -1 1 0 -1 1 
3 1 -1 0 1 3 -2 3 
3 2 -3 -1 0 3 -1 2 
3 3 -2 -2 0 0 0 0 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 0 1 0 1 -1 
begin data
1 2 0 0 1 0 1 -1 
2 0 -2 2 0 1 -1 0 
3 2 -1 2 0 1 -2 1 
end data

// Const elem: 1 2 0 0 2 0 2 -2 
begin data
0 2 -2 2 2 3 -2 -1 
1 0 -2 4 -2 1 -2 1 
1 2 0 0 2 0 2 -2 
2 0 -4 4 0 2 -2 0 
2 2 0 2 0 -1 0 1 
3 0 -2 0 2 1 0 -1 
3 2 -2 4 0 2 -4 2 
end data

// Const elem: 1 2 0 0 3 0 3 -3 
begin data
1 2 0 0 3 0 3 -3 
2 0 -6 6 0 3 -3 0 
3 2 -3 6 0 3 -6 3 
end data

// Const elem: 1 2 0 0 1 0 1 0 
begin data
1 2 0 0 1 0 1 0 
2 0 -2 1 1 1 -1 0 
3 2 -1 1 1 2 -2 1 
end data

// Const elem: 1 2 0 0 2 0 2 0 
begin data
0 1 -1 2 1 2 -2 0 
0 2 -1 0 3 3 0 -1 
0 3 0 -2 2 1 2 -1 
1 0 -3 4 -1 1 -2 1 
1 1 -2 2 2 1 0 -1 
1 2 0 0 2 0 2 0 
1 3 -1 2 -1 0 0 2 
2 0 -4 2 2 2 -2 0 
2 1 -1 0 3 0 0 0 
2 2 -1 2 1 1 -2 3 
2 3 -4 4 0 3 -4 3 
3 0 -1 -2 3 1 0 -1 
3 1 0 0 2 1 -2 1 
3 2 -2 2 2 4 -4 2 
3 3 -3 0 3 4 -2 0 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 0 1 -1 0 -1 1 0 
0 0 1 0 -1 -1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 1 -1 0 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 1 0 1 
0 2 0 1 0 0 -1 0 
1 0 1 0 0 0 0 0 
1 2 0 0 0 1 0 0 
2 0 1 1 0 0 0 0 
2 2 1 0 0 0 1 0 
3 0 0 1 0 0 0 0 
3 2 1 1 0 -1 0 0 
end data

// Const elem: 2 0 0 1 -1 0 1 -1 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 1 0 1 
0 1 0 1 0 0 -1 0 
0 2 -1 1 0 1 -1 0 
0 3 -1 0 0 1 0 0 
1 0 1 0 0 1 0 0 
1 1 0 0 0 2 0 0 
1 2 0 -1 0 2 1 0 
1 3 1 -1 0 1 1 0 
2 0 1 1 0 1 1 0 
2 1 1 0 0 1 2 0 
2 2 2 0 0 0 2 0 
2 3 2 1 0 0 1 0 
3 0 0 1 0 0 1 0 
3 1 1 1 0 -1 1 0 
3 2 1 2 0 -1 0 0 
3 3 0 2 0 0 0 0 
end data

// Const elem: 2 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 2 1 0 0 0 0 1 0 
begin data
0 2 -1 0 0 1 0 0 
2 1 0 0 0 0 1 0 
2 3 -1 1 -1 0 0 0 
end data

// Const elem: 2 1 0 0 0 0 2 0 
begin data
0 1 -1 1 0 2 -1 1 
0 2 -2 0 0 2 0 0 
0 3 -1 -1 0 0 1 -1 
2 0 -1 1 0 0 1 -1 
2 1 0 0 0 0 2 0 
2 2 -1 1 -2 0 1 1 
2 3 -2 2 -2 0 0 0 
end data

// Const elem: 2 1 0 0 0 0 3 0 
begin data
0 2 -3 0 0 3 0 0 
2 1 0 0 0 0 3 0 
2 3 -3 3 -3 0 0 0 
end data

// Const elem: 2 1 0 0 0 0 1 1 
begin data
0 2 -1 -1 0 1 1 0 
2 1 0 0 0 0 1 1 
2 3 -2 1 -1 0 0 0 
end data

// Const elem: 2 1 0 0 0 0 2 2 
begin data
0 1 -1 0 1 3 0 1 
0 2 -2 -2 0 2 2 0 
0 3 -1 -2 -1 -1 2 -1 
1 0 -1 1 0 0 1 -1 
1 1 0 -1 1 1 3 0 
1 2 -1 -1 -2 0 3 1 
1 3 -2 1 -3 -1 1 0 
2 0 -1 0 1 -1 2 -1 
2 1 0 0 0 0 2 2 
2 2 -3 2 -3 1 0 3 
2 3 -4 2 -2 0 0 0 
3 0 0 -1 1 -1 1 0 
3 1 -1 1 0 2 -1 3 
3 2 -4 1 -1 3 -1 2 
3 3 -3 -1 0 0 1 -1 
end data

// Const elem: 2 2 0 0 0 0 0 0 
begin data
0 0 1 -1 0 -1 1 0 
0 0 1 0 -1 -1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 2 2 0 0 1 1 -1 1 
begin data
0 0 1 -1 0 -1 1 0 
0 0 1 0 -1 -1 0 1 
0 2 0 0 1 1 0 0 
1 1 0 0 1 0 0 0 
1 3 -1 0 1 1 0 0 
2 0 0 -1 1 0 0 0 
2 2 0 -1 2 1 0 0 
3 1 1 -1 1 0 0 0 
3 3 0 -1 1 1 0 0 
end data

// Const elem: 2 2 0 0 0 -1 0 -1 
begin data
0 0 1 -1 0 -1 1 0 
0 0 1 0 -1 -1 0 1 
0 1 0 0 -1 -1 0 0 
0 2 1 0 -1 -2 0 0 
0 3 1 0 0 -1 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 -1 -1 0 0 
1 2 1 0 -1 -2 0 0 
1 3 1 0 0 -1 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 -1 -1 0 0 
2 2 1 0 -1 -2 0 0 
2 3 1 0 0 -1 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 -1 -1 0 0 
3 2 1 0 -1 -2 0 0 
3 3 1 0 0 -1 0 0 
end data

// Const elem: 2 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 2 3 0 0 0 0 -1 0 
begin data
0 2 -1 1 -1 0 -1 0 
2 1 -1 0 0 1 -1 0 
2 3 0 0 0 0 -1 0 
end data

// Const elem: 2 3 0 0 0 0 -2 0 
begin data
0 1 -1 1 -2 0 -1 1 
0 2 -2 2 -2 0 -2 0 
0 3 -1 1 0 0 -1 -1 
2 0 -1 1 0 2 -3 1 
2 1 -2 0 0 2 -2 0 
2 2 -1 -1 0 0 -1 -1 
2 3 0 0 0 0 -2 0 
end data

// Const elem: 2 3 0 0 0 0 -3 0 
begin data
0 2 -3 3 -3 0 -3 0 
2 1 -3 0 0 3 -3 0 
2 3 0 0 0 0 -3 0 
end data

// Const elem: 2 3 0 0 0 -1 -1 0 
begin data
0 2 -1 1 -2 -1 -1 0 
2 1 -2 1 -1 1 -2 1 
2 3 0 0 0 -1 -1 0 
end data

// Const elem: 2 3 0 0 0 -2 -2 0 
begin data
0 1 -1 0 -3 -1 0 1 
0 2 -2 2 -4 -2 -2 0 
0 3 -1 2 -1 -1 -2 -1 
1 0 0 1 -1 -1 -1 2 
1 1 -3 3 -4 0 -3 3 
1 2 -4 3 -3 -1 -3 0 
1 3 -1 1 0 -2 -1 -1 
2 0 -1 2 -1 1 -4 3 
2 1 -4 2 -2 2 -4 2 
2 2 -3 0 -1 -1 -2 -1 
2 3 0 0 0 -2 -2 0 
3 0 -1 1 0 2 -3 1 
3 1 -2 -1 -1 1 -1 0 
3 2 -1 -1 -2 -2 -1 -1 
3 3 0 1 -1 -1 -3 0 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 3 1 0 0 0 0 0 0 
begin data
0 0 1 -1 0 -1 1 0 
0 0 1 0 -1 -1 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 3 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 3 2 0 0 2 0 -1 0 
begin data
1 2 1 1 0 -2 1 0 
2 0 -1 1 0 -1 0 1 
3 2 0 0 2 0 -1 0 
end data

// Const elem: 3 2 0 0 4 0 -2 0 
begin data
0 2 3 -2 3 -2 2 -2 
1 0 -1 2 -1 -2 2 0 
1 2 2 2 0 -4 2 0 
2 0 -2 2 0 -2 0 2 
2 2 -1 4 1 -2 -2 2 
3 0 -1 0 1 0 -2 2 
3 2 0 0 4 0 -2 0 
end data

// Const elem: 3 2 0 0 6 0 -3 0 
begin data
1 2 3 3 0 -6 3 0 
2 0 -3 3 0 -3 0 3 
3 2 0 0 6 0 -3 0 
end data

// Const elem: 3 2 0 0 3 0 -1 0 
begin data
1 2 2 1 0 -3 2 0 
2 0 -1 1 0 -2 1 1 
3 2 0 0 3 0 -1 0 
end data

// Const elem: 3 2 0 0 6 0 -2 0 
begin data
0 1 1 -2 3 -2 2 -4 
0 2 5 -4 5 -3 4 -3 
0 3 4 -2 2 -1 2 1 
1 0 -1 2 -1 -3 4 -1 
1 1 2 0 0 -7 6 -3 
1 2 4 2 0 -6 4 0 
1 3 1 4 -1 -2 2 2 
2 0 -2 2 0 -4 2 2 
2 1 -1 4 -1 -6 0 2 
2 2 -1 6 1 -3 -2 3 
2 3 -2 4 2 -1 0 3 
3 0 -1 0 1 -1 -2 3 
3 1 -2 2 2 -1 -4 1 
3 2 0 0 6 0 -2 0 
3 3 1 -2 5 0 0 2 
end data

// Const elem: 3 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
end data

// Const elem: 3 3 0 0 0 0 1 1 
begin data
1 1 2 -1 1 -1 2 -1 
2 2 1 1 0 0 1 1 
3 3 0 0 0 0 1 1 
end data

// Const elem: 3 3 0 0 0 0 2 2 
begin data
0 1 2 -1 3 0 1 -1 
0 2 3 -2 3 1 2 1 
0 3 1 -1 0 1 1 2 
1 0 1 -1 0 -1 3 -2 
1 1 4 -2 2 -2 4 -2 
1 2 4 -1 1 0 3 1 
1 3 1 0 -1 1 2 1 
2 0 1 0 -1 -3 4 -1 
2 1 3 1 0 -3 3 0 
2 2 2 2 0 0 2 2 
2 3 0 1 -1 0 3 1 
3 0 0 1 -1 -2 1 1 
3 1 1 2 1 -1 0 1 
3 2 1 1 2 1 1 2 
3 3 0 0 0 0 2 2 
end data

// Const elem: 3 3 0 0 0 0 0 1 
begin data
1 1 1 0 0 -1 1 0 
2 2 0 1 0 0 0 1 
3 3 0 0 0 0 0 1 
end data

// Const elem: 3 3 0 0 0 0 2 3 
begin data
1 1 5 -2 2 -3 5 -2 
2 2 2 3 0 0 2 3 
3 3 0 0 0 0 2 3 
end data

// Const elem: 3 3 0 0 0 0 0 2 
begin data
0 2 2 -1 1 0 1 1 
1 1 2 0 0 -2 2 0 
1 3 0 1 -1 0 1 1 
2 0 0 1 -1 -2 1 1 
2 2 0 2 0 0 0 2 
3 1 0 1 1 0 -1 1 
3 3 0 0 0 0 0 2 
end data

end centralizer elements



==> anc/Geometry_Z4xZ4_5_2.txt <==
point group
4
4

ZMxZN
true

lattice label
Z4xZ4_5

begin twist
 0/1 0/1 1/4 -1/4
 0/1 1/4 0/1 -1/4
end twist

begin twist space group generators
1 0 0 0 1/2 1/2 0 0
0 1 1/2 1/2 1/2 0 0 1/2
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
4
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
1.
-1.
0
next lattice vector
1.
0
-1.
0
0
1.
next lattice vector
1.
0
0
-1.
1.
0
next lattice vector
0
1.
0
1.
0
1.
next lattice vector
0
1.
-1.
0
1.
0
next lattice vector
0
1.
0
-1.
0
-1.
end lattice

allowed order of Wilson lines
1
1
1
1
1
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 2 0 1 0 1/2 -1 1/2 
new sector
1 1 1/2 0 3/2 1 -1/2 1/2 
1 1 1/2 0 3/2 1 1/2 1/2 
1 1 1/2 0 3/2 1 3/2 1/2 
1 1 1/2 0 3/2 1 1/2 3/2 
new sector
1 2 0 0 3/2 2 -1 3/2 
1 2 0 0 5/2 2 0 1/2 
1 2 0 0 7/2 2 1 -1/2 
1 2 0 0 3/2 2 -1 5/2 
new sector
2 0 1/2 -3/2 1 1/2 1/2 -1 
new sector
2 1 3/2 -1 2 1 1/2 0 
2 1 3/2 -1 2 1 3/2 0 
2 1 3/2 -1 2 1 5/2 0 
2 1 3/2 -1 2 1 3/2 1 
new sector
2 2 3/2 -3/2 2 2 -1/2 1/2 
new sector
2 3 1 -2 3/2 2 1/2 0 
2 3 1 -2 3/2 2 -1/2 0 
2 3 1 -2 3/2 2 -3/2 0 
2 3 1 -2 3/2 1 1/2 0 
new sector
3 2 2 -1/2 1 1 3/2 1 
3 2 2 -1/2 3 1 1/2 1 
3 2 2 -1/2 5 1 -1/2 1 
3 2 2 -1/2 2 1 3/2 1 
new sector
3 3 3/2 -1/2 0 1/2 2 1/2 
3 3 3/2 -1/2 0 1/2 3 3/2 
3 3 3/2 -1/2 0 1/2 4 5/2 
3 3 3/2 -1/2 0 1/2 5 7/2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 1/2 1/2 0 0 
0 1 1/2 1/2 1/2 0 0 1/2 
end data

// Const elem: 0 2 0 1 0 1/2 -1 1/2 
begin data
0 0 0 1 -1 -1 1 0 
0 0 -1 2 -1 -1 0 1 
0 2 -1 4 -2 -3/2 0 3/2 
2 1 -1/2 2 -1 -1 1/2 0 
2 3 1 0 -1/2 0 1/2 0 
end data

// Const elem: 1 1 1/2 0 3/2 1 -1/2 1/2 
begin data
1 1 1/2 0 3/2 1 -1/2 1/2 
2 2 1/2 -1/2 1 2 -1/2 3/2 
3 3 -1/2 -1/2 0 3/2 0 1/2 
end data

// Const elem: 1 1 1/2 0 3/2 1 1/2 1/2 
begin data
1 1 1/2 0 3/2 1 1/2 1/2 
2 2 -1/2 1/2 0 2 -1/2 5/2 
3 3 -3/2 -1/2 0 3/2 0 1/2 
end data

// Const elem: 1 1 1/2 0 3/2 1 3/2 1/2 
begin data
1 1 1/2 0 3/2 1 3/2 1/2 
2 2 -3/2 3/2 -1 2 -1/2 7/2 
3 3 -5/2 -1/2 0 3/2 0 1/2 
end data

// Const elem: 1 1 1/2 0 3/2 1 1/2 3/2 
begin data
1 1 1/2 0 3/2 1 1/2 3/2 
2 2 -3/2 1/2 0 3 -3/2 7/2 
3 3 -3/2 -3/2 0 3/2 0 1/2 
end data

// Const elem: 1 2 0 0 3/2 2 -1 3/2 
begin data
1 2 0 0 3/2 2 -1 3/2 
2 0 -1/2 -1/2 1 3/2 -3/2 0 
3 2 1 -1/2 1 2 -1/2 1 
end data

// Const elem: 1 2 0 0 5/2 2 0 1/2 
begin data
1 2 0 0 5/2 2 0 1/2 
2 0 -5/2 3/2 1 5/2 -5/2 0 
3 2 0 3/2 1 3 -5/2 2 
end data

// Const elem: 1 2 0 0 7/2 2 1 -1/2 
begin data
1 2 0 0 7/2 2 1 -1/2 
2 0 -9/2 7/2 1 7/2 -7/2 0 
3 2 -1 7/2 1 4 -9/2 3 
end data

// Const elem: 1 2 0 0 3/2 2 -1 5/2 
begin data
1 2 0 0 3/2 2 -1 5/2 
2 0 -1/2 -3/2 2 3/2 -3/2 0 
3 2 1 -3/2 2 3 -1/2 1 
end data

// Const elem: 2 0 1/2 -3/2 1 1/2 1/2 -1 
begin data
0 0 1 0 1 0 0 0 
0 0 0 0 0 1 0 1 
1 2 1 -1 3/2 2 0 3/2 
2 0 1/2 -3/2 1 3/2 1/2 0 
3 2 1 -1/2 1 2 1/2 1 
end data

// Const elem: 2 1 3/2 -1 2 1 1/2 0 
begin data
0 2 0 0 1 5/2 0 3/2 
2 1 3/2 -1 2 1 1/2 0 
2 3 -1 0 -1/2 2 -1/2 1 
end data

// Const elem: 2 1 3/2 -1 2 1 3/2 0 
begin data
0 2 -1 0 1 7/2 0 3/2 
2 1 3/2 -1 2 1 3/2 0 
2 3 -2 1 -3/2 2 -1/2 1 
end data

// Const elem: 2 1 3/2 -1 2 1 5/2 0 
begin data
0 2 -2 0 1 9/2 0 3/2 
2 1 3/2 -1 2 1 5/2 0 
2 3 -3 2 -5/2 2 -1/2 1 
end data

// Const elem: 2 1 3/2 -1 2 1 3/2 1 
begin data
0 2 -1 -1 1 7/2 1 3/2 
2 1 3/2 -1 2 1 3/2 1 
2 3 -3 1 -3/2 2 -1/2 1 
end data

// Const elem: 2 2 3/2 -3/2 2 2 -1/2 1/2 
begin data
0 0 1 -1 0 -1 1 0 
0 0 1 0 -1 -1 0 1 
1 1 3/2 -1 3/2 0 -1/2 1/2 
2 2 5/2 -5/2 2 1 1/2 1/2 
3 3 5/2 -5/2 0 -1/2 2 1/2 
end data

// Const elem: 2 3 1 -2 3/2 2 1/2 0 
begin data
0 2 2 -1 2 1/2 1 1/2 
2 1 5/2 -2 2 0 1/2 -1 
2 3 1 -2 3/2 2 1/2 0 
end data

// Const elem: 2 3 1 -2 3/2 2 -1/2 0 
begin data
0 2 1 0 1 1/2 0 1/2 
2 1 3/2 -2 2 1 -1/2 -1 
2 3 1 -2 3/2 2 -1/2 0 
end data

// Const elem: 2 3 1 -2 3/2 2 -3/2 0 
begin data
0 2 0 1 0 1/2 -1 1/2 
2 1 1/2 -2 2 2 -3/2 -1 
2 3 1 -2 3/2 2 -3/2 0 
end data

// Const elem: 2 3 1 -2 3/2 1 1/2 0 
begin data
0 2 2 -1 1 -1/2 1 1/2 
2 1 3/2 -1 1 0 -1/2 0 
2 3 1 -2 3/2 1 1/2 0 
end data

// Const elem: 3 2 2 -1/2 1 1 3/2 1 
begin data
1 2 2 -1 3/2 2 0 3/2 
2 0 3/2 -3/2 0 -1/2 3/2 -1 
3 2 2 -1/2 1 1 3/2 1 
end data

// Const elem: 3 2 2 -1/2 3 1 1/2 1 
begin data
1 2 3 0 3/2 0 1 3/2 
2 0 1/2 -1/2 0 -3/2 3/2 0 
3 2 2 -1/2 3 1 1/2 1 
end data

// Const elem: 3 2 2 -1/2 5 1 -1/2 1 
begin data
1 2 4 1 3/2 -2 2 3/2 
2 0 -1/2 1/2 0 -5/2 3/2 1 
3 2 2 -1/2 5 1 -1/2 1 
end data

// Const elem: 3 2 2 -1/2 2 1 3/2 1 
begin data
1 2 3 -1 3/2 1 1 3/2 
2 0 3/2 -3/2 0 -3/2 5/2 -1 
3 2 2 -1/2 2 1 3/2 1 
end data

// Const elem: 3 3 3/2 -1/2 0 1/2 2 1/2 
begin data
1 1 5/2 -2 5/2 0 1/2 -3/2 
2 2 7/2 -3/2 2 1 3/2 -1/2 
3 3 3/2 -1/2 0 1/2 2 1/2 
end data

// Const elem: 3 3 3/2 -1/2 0 1/2 3 3/2 
begin data
1 1 9/2 -3 7/2 -1 5/2 -5/2 
2 2 9/2 -1/2 2 1 5/2 1/2 
3 3 3/2 -1/2 0 1/2 3 3/2 
end data

// Const elem: 3 3 3/2 -1/2 0 1/2 4 5/2 
begin data
1 1 13/2 -4 9/2 -2 9/2 -7/2 
2 2 11/2 1/2 2 1 7/2 3/2 
3 3 3/2 -1/2 0 1/2 4 5/2 
end data

// Const elem: 3 3 3/2 -1/2 0 1/2 5 7/2 
begin data
1 1 17/2 -5 11/2 -3 13/2 -9/2 
2 2 13/2 3/2 2 1 9/2 5/2 
3 3 3/2 -1/2 0 1/2 5 7/2 
end data

end centralizer elements



==> anc/Geometry_Z6-II_1_1.txt <==
point group
6
1

ZMxZN
false

lattice label
Z6-II_1

begin twist
 0/1 1/6 1/3 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
6
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 0 0 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
0
0
next lattice vector
-1.
1.7320508076
0
0
0
0
next lattice vector
0
0
2.
0
0
0
next lattice vector
0
0
-1.
1.7320508076
0
0
next lattice vector
0
0
0
0
1.7320508076
0
next lattice vector
0
0
0
0
0
1.7320508076
end lattice

allowed order of Wilson lines
1
1
3
3
2
2

begin identical WLs
 3 4
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 1 -1 0 
1 0 0 0 0 1 -1 1 
1 0 0 0 0 2 -2 0 
1 0 0 0 0 2 -2 1 
1 0 0 0 0 3 -3 0 
1 0 0 0 0 3 -3 1 
1 0 0 0 0 4 -4 0 
1 0 0 0 0 4 -4 1 
1 0 0 0 0 5 -5 0 
1 0 0 0 0 5 -5 1 
new sector
2 0 0 0 0 0 0 0 
2 0 0 1 0 0 0 0 
2 0 0 0 0 1 0 0 
2 0 0 1 0 1 0 0 
2 0 0 0 0 2 0 0 
2 0 0 1 0 2 0 0 
new sector
3 0 0 0 0 0 0 0 
3 0 1 0 0 0 0 0 
3 0 0 0 0 0 1 0 
3 0 1 0 0 0 1 0 
3 0 0 0 0 0 0 1 
3 0 1 0 0 0 0 1 
3 0 0 0 0 0 1 1 
3 0 1 0 0 0 1 1 
new sector
4 0 0 0 0 0 0 0 
4 0 0 1 0 0 0 0 
4 0 0 0 0 1 0 0 
4 0 0 1 0 1 0 0 
4 0 0 0 0 2 0 0 
4 0 0 1 0 2 0 0 
new sector
5 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
5 0 0 0 0 1 -1 0 
5 0 0 0 0 1 -1 1 
5 0 0 0 0 2 -2 0 
5 0 0 0 0 2 -2 1 
5 0 0 0 0 3 -3 0 
5 0 0 0 0 3 -3 1 
5 0 0 0 0 4 -4 0 
5 0 0 0 0 4 -4 1 
5 0 0 0 0 5 -5 0 
5 0 0 0 0 5 -5 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 1 -1 0 
begin data
1 0 0 0 0 1 -1 0 
2 0 0 0 -1 0 0 0 
3 0 0 0 0 0 -1 0 
4 0 0 0 0 1 0 0 
5 0 0 0 -1 0 -1 0 
end data

// Const elem: 1 0 0 0 0 1 -1 1 
begin data
1 0 0 0 0 1 -1 1 
2 0 0 0 -1 0 0 0 
3 0 0 0 0 0 -1 1 
4 0 0 0 0 1 0 0 
5 0 0 0 -1 0 -1 1 
end data

// Const elem: 1 0 0 0 0 2 -2 0 
begin data
1 0 0 0 0 2 -2 0 
2 0 0 0 -2 0 0 0 
3 0 0 0 0 0 -2 0 
4 0 0 0 0 2 0 0 
5 0 0 0 -2 0 -2 0 
end data

// Const elem: 1 0 0 0 0 2 -2 1 
begin data
1 0 0 0 0 2 -2 1 
2 0 0 0 -2 0 0 0 
3 0 0 0 0 0 -2 1 
4 0 0 0 0 2 0 0 
5 0 0 0 -2 0 -2 1 
end data

// Const elem: 1 0 0 0 0 3 -3 0 
begin data
1 0 0 0 0 3 -3 0 
2 0 0 0 -3 0 0 0 
3 0 0 0 0 0 -3 0 
4 0 0 0 0 3 0 0 
5 0 0 0 -3 0 -3 0 
end data

// Const elem: 1 0 0 0 0 3 -3 1 
begin data
1 0 0 0 0 3 -3 1 
2 0 0 0 -3 0 0 0 
3 0 0 0 0 0 -3 1 
4 0 0 0 0 3 0 0 
5 0 0 0 -3 0 -3 1 
end data

// Const elem: 1 0 0 0 0 4 -4 0 
begin data
1 0 0 0 0 4 -4 0 
2 0 0 0 -4 0 0 0 
3 0 0 0 0 0 -4 0 
4 0 0 0 0 4 0 0 
5 0 0 0 -4 0 -4 0 
end data

// Const elem: 1 0 0 0 0 4 -4 1 
begin data
1 0 0 0 0 4 -4 1 
2 0 0 0 -4 0 0 0 
3 0 0 0 0 0 -4 1 
4 0 0 0 0 4 0 0 
5 0 0 0 -4 0 -4 1 
end data

// Const elem: 1 0 0 0 0 5 -5 0 
begin data
1 0 0 0 0 5 -5 0 
2 0 0 0 -5 0 0 0 
3 0 0 0 0 0 -5 0 
4 0 0 0 0 5 0 0 
5 0 0 0 -5 0 -5 0 
end data

// Const elem: 1 0 0 0 0 5 -5 1 
begin data
1 0 0 0 0 5 -5 1 
2 0 0 0 -5 0 0 0 
3 0 0 0 0 0 -5 1 
4 0 0 0 0 5 0 0 
5 0 0 0 -5 0 -5 1 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 0 1 0 0 0 0 
4 0 -1 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 1 1 0 0 
2 0 0 0 0 1 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 1 1 0 0 
5 0 0 0 0 1 0 0 
end data

// Const elem: 2 0 0 1 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 0 1 0 1 0 0 
4 0 -1 0 1 1 0 0 
end data

// Const elem: 2 0 0 0 0 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 2 2 0 0 
2 0 0 0 0 2 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 2 2 0 0 
5 0 0 0 0 2 0 0 
end data

// Const elem: 2 0 0 1 0 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 0 1 0 2 0 0 
4 0 -1 0 2 2 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 3 0 1 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
3 0 1 0 0 0 0 0 
end data

// Const elem: 3 0 0 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
1 0 0 0 0 0 1 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 0 
end data

// Const elem: 3 0 1 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
3 0 1 0 0 0 1 0 
end data

// Const elem: 3 0 0 0 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
end data

// Const elem: 3 0 1 0 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
3 0 1 0 0 0 0 1 
end data

// Const elem: 3 0 0 0 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
1 0 0 0 0 0 1 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 1 
end data

// Const elem: 3 0 1 0 0 0 1 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
3 0 1 0 0 0 1 1 
end data

// Const elem: 4 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 4 0 0 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 1 1 0 0 0 0 
4 0 0 1 0 0 0 0 
end data

// Const elem: 4 0 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 1 0 0 
2 0 0 0 -1 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 1 0 0 
5 0 0 0 -1 0 0 0 
end data

// Const elem: 4 0 0 1 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 1 1 -1 0 0 0 
4 0 0 1 0 1 0 0 
end data

// Const elem: 4 0 0 0 0 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 2 0 0 
2 0 0 0 -2 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 2 0 0 
5 0 0 0 -2 0 0 0 
end data

// Const elem: 4 0 0 1 0 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 1 1 -2 0 0 0 
4 0 0 1 0 2 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
end data

// Const elem: 5 0 0 0 0 1 -1 0 
begin data
1 0 0 0 1 1 -1 0 
2 0 0 0 0 1 0 0 
3 0 0 0 0 0 -1 0 
4 0 0 0 1 1 0 0 
5 0 0 0 0 1 -1 0 
end data

// Const elem: 5 0 0 0 0 1 -1 1 
begin data
1 0 0 0 1 1 -1 1 
2 0 0 0 0 1 0 0 
3 0 0 0 0 0 -1 1 
4 0 0 0 1 1 0 0 
5 0 0 0 0 1 -1 1 
end data

// Const elem: 5 0 0 0 0 2 -2 0 
begin data
1 0 0 0 2 2 -2 0 
2 0 0 0 0 2 0 0 
3 0 0 0 0 0 -2 0 
4 0 0 0 2 2 0 0 
5 0 0 0 0 2 -2 0 
end data

// Const elem: 5 0 0 0 0 2 -2 1 
begin data
1 0 0 0 2 2 -2 1 
2 0 0 0 0 2 0 0 
3 0 0 0 0 0 -2 1 
4 0 0 0 2 2 0 0 
5 0 0 0 0 2 -2 1 
end data

// Const elem: 5 0 0 0 0 3 -3 0 
begin data
1 0 0 0 3 3 -3 0 
2 0 0 0 0 3 0 0 
3 0 0 0 0 0 -3 0 
4 0 0 0 3 3 0 0 
5 0 0 0 0 3 -3 0 
end data

// Const elem: 5 0 0 0 0 3 -3 1 
begin data
1 0 0 0 3 3 -3 1 
2 0 0 0 0 3 0 0 
3 0 0 0 0 0 -3 1 
4 0 0 0 3 3 0 0 
5 0 0 0 0 3 -3 1 
end data

// Const elem: 5 0 0 0 0 4 -4 0 
begin data
1 0 0 0 4 4 -4 0 
2 0 0 0 0 4 0 0 
3 0 0 0 0 0 -4 0 
4 0 0 0 4 4 0 0 
5 0 0 0 0 4 -4 0 
end data

// Const elem: 5 0 0 0 0 4 -4 1 
begin data
1 0 0 0 4 4 -4 1 
2 0 0 0 0 4 0 0 
3 0 0 0 0 0 -4 1 
4 0 0 0 4 4 0 0 
5 0 0 0 0 4 -4 1 
end data

// Const elem: 5 0 0 0 0 5 -5 0 
begin data
1 0 0 0 5 5 -5 0 
2 0 0 0 0 5 0 0 
3 0 0 0 0 0 -5 0 
4 0 0 0 5 5 0 0 
5 0 0 0 0 5 -5 0 
end data

// Const elem: 5 0 0 0 0 5 -5 1 
begin data
1 0 0 0 5 5 -5 1 
2 0 0 0 0 5 0 0 
3 0 0 0 0 0 -5 1 
4 0 0 0 5 5 0 0 
5 0 0 0 0 5 -5 1 
end data

end centralizer elements



==> anc/Geometry_Z6-II_2_1.txt <==
point group
6
1

ZMxZN
false

lattice label
Z6-II_2

begin twist
 0/1 1/6 1/3 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
6
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 1 1 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.8660254038
0.5
0.8660254038
-0.5
0
0
next lattice vector
0
1.
0
1.
0
0
next lattice vector
-0.8660254038
0.5
-0.8660254038
-0.5
0
0
next lattice vector
-0.8660254038
-0.5
0.8660254038
-0.5
0
0
next lattice vector
0
0
0
0
1.7320508076
0
next lattice vector
0
0
0
0
0
1.7320508076
end lattice

allowed order of Wilson lines
3
3
3
3
2
2

begin identical WLs
 1 2 3 4
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 1 -1 0 
1 0 0 0 0 1 -1 1 
1 0 0 0 0 2 -2 0 
1 0 0 0 0 2 -2 1 
1 0 0 0 0 3 -3 0 
1 0 0 0 0 3 -3 1 
1 0 0 0 0 4 -4 0 
1 0 0 0 0 4 -4 1 
1 0 0 0 0 5 -5 0 
1 0 0 0 0 5 -5 1 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 1 0 0 0 
2 0 0 0 2 0 0 0 
2 0 0 0 1 1 0 0 
2 0 0 0 2 1 0 0 
2 0 0 0 2 2 0 0 
new sector
3 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 0 
3 0 0 0 0 0 0 1 
3 0 0 0 0 0 1 1 
new sector
4 0 0 0 0 0 0 0 
4 0 0 0 1 0 0 0 
4 0 0 0 2 0 0 0 
4 0 0 0 1 1 0 0 
4 0 0 0 2 1 0 0 
4 0 0 0 2 2 0 0 
new sector
5 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
5 0 0 0 0 1 -1 0 
5 0 0 0 0 1 -1 1 
5 0 0 0 0 2 -2 0 
5 0 0 0 0 2 -2 1 
5 0 0 0 0 3 -3 0 
5 0 0 0 0 3 -3 1 
5 0 0 0 0 4 -4 0 
5 0 0 0 0 4 -4 1 
5 0 0 0 0 5 -5 0 
5 0 0 0 0 5 -5 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 1 -1 0 
begin data
1 0 0 0 0 1 -1 0 
2 0 -1 0 -1 1 0 0 
3 0 -1 -1 -1 0 -1 0 
4 0 0 -1 -1 0 0 0 
5 0 0 0 -1 0 -1 0 
end data

// Const elem: 1 0 0 0 0 1 -1 1 
begin data
1 0 0 0 0 1 -1 1 
2 0 -1 0 -1 1 0 0 
3 0 -1 -1 -1 0 -1 1 
4 0 0 -1 -1 0 0 0 
5 0 0 0 -1 0 -1 1 
end data

// Const elem: 1 0 0 0 0 2 -2 0 
begin data
1 0 0 0 0 2 -2 0 
2 0 -2 0 -2 2 0 0 
3 0 -2 -2 -2 0 -2 0 
4 0 0 -2 -2 0 0 0 
5 0 0 0 -2 0 -2 0 
end data

// Const elem: 1 0 0 0 0 2 -2 1 
begin data
1 0 0 0 0 2 -2 1 
2 0 -2 0 -2 2 0 0 
3 0 -2 -2 -2 0 -2 1 
4 0 0 -2 -2 0 0 0 
5 0 0 0 -2 0 -2 1 
end data

// Const elem: 1 0 0 0 0 3 -3 0 
begin data
1 0 0 0 0 3 -3 0 
2 0 -3 0 -3 3 0 0 
3 0 -3 -3 -3 0 -3 0 
4 0 0 -3 -3 0 0 0 
5 0 0 0 -3 0 -3 0 
end data

// Const elem: 1 0 0 0 0 3 -3 1 
begin data
1 0 0 0 0 3 -3 1 
2 0 -3 0 -3 3 0 0 
3 0 -3 -3 -3 0 -3 1 
4 0 0 -3 -3 0 0 0 
5 0 0 0 -3 0 -3 1 
end data

// Const elem: 1 0 0 0 0 4 -4 0 
begin data
1 0 0 0 0 4 -4 0 
2 0 -4 0 -4 4 0 0 
3 0 -4 -4 -4 0 -4 0 
4 0 0 -4 -4 0 0 0 
5 0 0 0 -4 0 -4 0 
end data

// Const elem: 1 0 0 0 0 4 -4 1 
begin data
1 0 0 0 0 4 -4 1 
2 0 -4 0 -4 4 0 0 
3 0 -4 -4 -4 0 -4 1 
4 0 0 -4 -4 0 0 0 
5 0 0 0 -4 0 -4 1 
end data

// Const elem: 1 0 0 0 0 5 -5 0 
begin data
1 0 0 0 0 5 -5 0 
2 0 -5 0 -5 5 0 0 
3 0 -5 -5 -5 0 -5 0 
4 0 0 -5 -5 0 0 0 
5 0 0 0 -5 0 -5 0 
end data

// Const elem: 1 0 0 0 0 5 -5 1 
begin data
1 0 0 0 0 5 -5 1 
2 0 -5 0 -5 5 0 0 
3 0 -5 -5 -5 0 -5 1 
4 0 0 -5 -5 0 0 0 
5 0 0 0 -5 0 -5 1 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 0 0 1 0 0 0 
4 0 -1 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 2 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 0 0 2 0 0 0 
4 0 -2 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 1 0 0 0 
2 0 0 0 1 1 0 0 
3 0 -1 0 0 1 0 0 
4 0 -1 -1 0 0 0 0 
5 0 0 -1 0 0 0 0 
end data

// Const elem: 2 0 0 0 2 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 0 0 2 1 0 0 
4 0 -2 -1 0 0 0 0 
end data

// Const elem: 2 0 0 0 2 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 2 0 0 0 
2 0 0 0 2 2 0 0 
3 0 -2 0 0 2 0 0 
4 0 -2 -2 0 0 0 0 
5 0 0 -2 0 0 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
0 0 1 -1 1 0 0 0 
0 0 1 0 0 1 0 0 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 3 0 0 0 0 0 1 0 
begin data
0 0 1 -1 1 0 0 0 
0 0 1 0 0 1 0 0 
1 0 0 0 0 0 1 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 0 
end data

// Const elem: 3 0 0 0 0 0 0 1 
begin data
0 0 1 -1 1 0 0 0 
0 0 1 0 0 1 0 0 
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
end data

// Const elem: 3 0 0 0 0 0 1 1 
begin data
0 0 1 -1 1 0 0 0 
0 0 1 0 0 1 0 0 
1 0 0 0 0 0 1 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 1 
end data

// Const elem: 4 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 4 0 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 1 0 1 0 0 0 
4 0 0 0 1 0 0 0 
end data

// Const elem: 4 0 0 0 2 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 2 0 2 0 0 0 
4 0 0 0 2 0 0 0 
end data

// Const elem: 4 0 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1 0 1 0 0 0 
2 0 1 1 1 1 0 0 
3 0 0 1 1 1 0 0 
4 0 0 0 1 1 0 0 
5 0 0 0 0 1 0 0 
end data

// Const elem: 4 0 0 0 2 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 2 1 2 1 0 0 
4 0 0 0 2 1 0 0 
end data

// Const elem: 4 0 0 0 2 2 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 2 0 2 0 0 0 
2 0 2 2 2 2 0 0 
3 0 0 2 2 2 0 0 
4 0 0 0 2 2 0 0 
5 0 0 0 0 2 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
end data

// Const elem: 5 0 0 0 0 1 -1 0 
begin data
1 0 1 0 1 0 -1 0 
2 0 1 1 1 1 0 0 
3 0 0 1 1 1 -1 0 
4 0 0 0 1 1 0 0 
5 0 0 0 0 1 -1 0 
end data

// Const elem: 5 0 0 0 0 1 -1 1 
begin data
1 0 1 0 1 0 -1 1 
2 0 1 1 1 1 0 0 
3 0 0 1 1 1 -1 1 
4 0 0 0 1 1 0 0 
5 0 0 0 0 1 -1 1 
end data

// Const elem: 5 0 0 0 0 2 -2 0 
begin data
1 0 2 0 2 0 -2 0 
2 0 2 2 2 2 0 0 
3 0 0 2 2 2 -2 0 
4 0 0 0 2 2 0 0 
5 0 0 0 0 2 -2 0 
end data

// Const elem: 5 0 0 0 0 2 -2 1 
begin data
1 0 2 0 2 0 -2 1 
2 0 2 2 2 2 0 0 
3 0 0 2 2 2 -2 1 
4 0 0 0 2 2 0 0 
5 0 0 0 0 2 -2 1 
end data

// Const elem: 5 0 0 0 0 3 -3 0 
begin data
1 0 3 0 3 0 -3 0 
2 0 3 3 3 3 0 0 
3 0 0 3 3 3 -3 0 
4 0 0 0 3 3 0 0 
5 0 0 0 0 3 -3 0 
end data

// Const elem: 5 0 0 0 0 3 -3 1 
begin data
1 0 3 0 3 0 -3 1 
2 0 3 3 3 3 0 0 
3 0 0 3 3 3 -3 1 
4 0 0 0 3 3 0 0 
5 0 0 0 0 3 -3 1 
end data

// Const elem: 5 0 0 0 0 4 -4 0 
begin data
1 0 4 0 4 0 -4 0 
2 0 4 4 4 4 0 0 
3 0 0 4 4 4 -4 0 
4 0 0 0 4 4 0 0 
5 0 0 0 0 4 -4 0 
end data

// Const elem: 5 0 0 0 0 4 -4 1 
begin data
1 0 4 0 4 0 -4 1 
2 0 4 4 4 4 0 0 
3 0 0 4 4 4 -4 1 
4 0 0 0 4 4 0 0 
5 0 0 0 0 4 -4 1 
end data

// Const elem: 5 0 0 0 0 5 -5 0 
begin data
1 0 5 0 5 0 -5 0 
2 0 5 5 5 5 0 0 
3 0 0 5 5 5 -5 0 
4 0 0 0 5 5 0 0 
5 0 0 0 0 5 -5 0 
end data

// Const elem: 5 0 0 0 0 5 -5 1 
begin data
1 0 5 0 5 0 -5 1 
2 0 5 5 5 5 0 0 
3 0 0 5 5 5 -5 1 
4 0 0 0 5 5 0 0 
5 0 0 0 0 5 -5 1 
end data

end centralizer elements



==> anc/Geometry_Z6-II_3_1.txt <==
point group
6
1

ZMxZN
false

lattice label
Z6-II_3

begin twist
 0/1 1/6 1/3 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
6
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 0 0 0
0 0 0 0 1 0 0 0
new non-R symmetry
3
0
0 0 0 0 0 1 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.7320508076
1.
0
0
1.
0
next lattice vector
-1.7320508076
1.
0
0
1.
0
next lattice vector
0
-2.
0
0
1.
0
next lattice vector
0
0
3.4641016151
0
0
0
next lattice vector
0
0
-1.7320508076
3.
0
0
next lattice vector
0
0
0
0
0
3.
end lattice

allowed order of Wilson lines
2
2
2
3
3
2

begin identical WLs
 1 2 3
 4 5
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 0 0 0 -1 0 1 0 
1 0 0 0 -1 0 1 1 
1 0 0 0 -2 0 2 0 
1 0 0 0 -2 0 2 1 
1 0 0 0 -3 0 3 0 
1 0 0 0 -3 0 3 1 
1 0 0 0 -4 0 4 0 
1 0 0 0 -4 0 4 1 
1 0 0 0 -5 0 5 0 
1 0 0 0 -5 0 5 1 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 0 0 1 0 
2 0 0 0 0 0 2 0 
new sector
3 0 0 0 0 0 0 0 
3 0 1 0 0 0 0 0 
3 0 1 1 0 0 0 0 
3 0 1 1 1 0 0 0 
3 0 0 0 0 0 0 1 
3 0 1 0 0 0 0 1 
3 0 1 1 0 0 0 1 
3 0 1 1 1 0 0 1 
new sector
4 0 0 0 0 0 0 0 
4 0 0 0 0 0 1 0 
4 0 0 0 0 0 2 0 
new sector
5 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
5 0 0 0 -1 0 1 0 
5 0 0 0 -1 0 1 1 
5 0 0 0 -2 0 2 0 
5 0 0 0 -2 0 2 1 
5 0 0 0 -3 0 3 0 
5 0 0 0 -3 0 3 1 
5 0 0 0 -4 0 4 0 
5 0 0 0 -4 0 4 1 
5 0 0 0 -5 0 5 0 
5 0 0 0 -5 0 5 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 -1 0 1 0 
begin data
1 0 0 0 -1 0 1 0 
2 0 0 1 -1 -1 0 0 
3 0 -1 1 -1 0 0 0 
4 0 -1 1 0 0 1 0 
5 0 -1 0 0 -1 0 0 
end data

// Const elem: 1 0 0 0 -1 0 1 1 
begin data
1 0 0 0 -1 0 1 1 
2 0 0 1 -1 -1 0 0 
3 0 -1 1 -1 0 0 1 
4 0 -1 1 0 0 1 0 
5 0 -1 0 0 -1 0 1 
end data

// Const elem: 1 0 0 0 -2 0 2 0 
begin data
1 0 0 0 -2 0 2 0 
2 0 0 2 -2 -2 0 0 
3 0 -2 2 -2 0 0 0 
4 0 -2 2 0 0 2 0 
5 0 -2 0 0 -2 0 0 
end data

// Const elem: 1 0 0 0 -2 0 2 1 
begin data
1 0 0 0 -2 0 2 1 
2 0 0 2 -2 -2 0 0 
3 0 -2 2 -2 0 0 1 
4 0 -2 2 0 0 2 0 
5 0 -2 0 0 -2 0 1 
end data

// Const elem: 1 0 0 0 -3 0 3 0 
begin data
1 0 0 0 -3 0 3 0 
2 0 0 3 -3 -3 0 0 
3 0 -3 3 -3 0 0 0 
4 0 -3 3 0 0 3 0 
5 0 -3 0 0 -3 0 0 
end data

// Const elem: 1 0 0 0 -3 0 3 1 
begin data
1 0 0 0 -3 0 3 1 
2 0 0 3 -3 -3 0 0 
3 0 -3 3 -3 0 0 1 
4 0 -3 3 0 0 3 0 
5 0 -3 0 0 -3 0 1 
end data

// Const elem: 1 0 0 0 -4 0 4 0 
begin data
1 0 0 0 -4 0 4 0 
2 0 0 4 -4 -4 0 0 
3 0 -4 4 -4 0 0 0 
4 0 -4 4 0 0 4 0 
5 0 -4 0 0 -4 0 0 
end data

// Const elem: 1 0 0 0 -4 0 4 1 
begin data
1 0 0 0 -4 0 4 1 
2 0 0 4 -4 -4 0 0 
3 0 -4 4 -4 0 0 1 
4 0 -4 4 0 0 4 0 
5 0 -4 0 0 -4 0 1 
end data

// Const elem: 1 0 0 0 -5 0 5 0 
begin data
1 0 0 0 -5 0 5 0 
2 0 0 5 -5 -5 0 0 
3 0 -5 5 -5 0 0 0 
4 0 -5 5 0 0 5 0 
5 0 -5 0 0 -5 0 0 
end data

// Const elem: 1 0 0 0 -5 0 5 1 
begin data
1 0 0 0 -5 0 5 1 
2 0 0 5 -5 -5 0 0 
3 0 -5 5 -5 0 0 1 
4 0 -5 5 0 0 5 0 
5 0 -5 0 0 -5 0 1 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 1 1 1 0 0 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 1 0 
begin data
0 0 1 1 1 0 0 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 1 1 0 
2 0 0 0 0 0 1 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 1 1 0 
5 0 0 0 0 0 1 0 
end data

// Const elem: 2 0 0 0 0 0 2 0 
begin data
0 0 1 1 1 0 0 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 2 2 0 
2 0 0 0 0 0 2 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 2 2 0 
5 0 0 0 0 0 2 0 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 3 0 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
3 0 1 0 0 0 0 0 
end data

// Const elem: 3 0 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
3 0 1 1 0 0 0 0 
end data

// Const elem: 3 0 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
1 0 1 1 1 0 0 0 
2 0 0 0 0 0 0 0 
3 0 1 1 1 0 0 0 
4 0 0 0 0 0 0 0 
5 0 1 1 1 0 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
end data

// Const elem: 3 0 1 0 0 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
3 0 1 0 0 0 0 1 
end data

// Const elem: 3 0 1 1 0 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
3 0 1 1 0 0 0 1 
end data

// Const elem: 3 0 1 1 1 0 0 1 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 1 0 0 
1 0 1 1 1 0 0 1 
2 0 0 0 0 0 0 0 
3 0 1 1 1 0 0 1 
4 0 0 0 0 0 0 0 
5 0 1 1 1 0 0 1 
end data

// Const elem: 4 0 0 0 0 0 0 0 
begin data
0 0 1 1 1 0 0 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 4 0 0 0 0 0 1 0 
begin data
0 0 1 1 1 0 0 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 1 0 
2 0 0 0 0 -1 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 1 0 
5 0 0 0 0 -1 0 0 
end data

// Const elem: 4 0 0 0 0 0 2 0 
begin data
0 0 1 1 1 0 0 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 2 0 
2 0 0 0 0 -2 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 2 0 
5 0 0 0 0 -2 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
end data

// Const elem: 5 0 0 0 -1 0 1 0 
begin data
1 0 0 -1 0 1 1 0 
2 0 1 -1 0 0 1 0 
3 0 1 -1 -1 0 0 0 
4 0 1 0 -1 1 1 0 
5 0 0 0 -1 0 1 0 
end data

// Const elem: 5 0 0 0 -1 0 1 1 
begin data
1 0 0 -1 0 1 1 1 
2 0 1 -1 0 0 1 0 
3 0 1 -1 -1 0 0 1 
4 0 1 0 -1 1 1 0 
5 0 0 0 -1 0 1 1 
end data

// Const elem: 5 0 0 0 -2 0 2 0 
begin data
1 0 0 -2 0 2 2 0 
2 0 2 -2 0 0 2 0 
3 0 2 -2 -2 0 0 0 
4 0 2 0 -2 2 2 0 
5 0 0 0 -2 0 2 0 
end data

// Const elem: 5 0 0 0 -2 0 2 1 
begin data
1 0 0 -2 0 2 2 1 
2 0 2 -2 0 0 2 0 
3 0 2 -2 -2 0 0 1 
4 0 2 0 -2 2 2 0 
5 0 0 0 -2 0 2 1 
end data

// Const elem: 5 0 0 0 -3 0 3 0 
begin data
1 0 0 -3 0 3 3 0 
2 0 3 -3 0 0 3 0 
3 0 3 -3 -3 0 0 0 
4 0 3 0 -3 3 3 0 
5 0 0 0 -3 0 3 0 
end data

// Const elem: 5 0 0 0 -3 0 3 1 
begin data
1 0 0 -3 0 3 3 1 
2 0 3 -3 0 0 3 0 
3 0 3 -3 -3 0 0 1 
4 0 3 0 -3 3 3 0 
5 0 0 0 -3 0 3 1 
end data

// Const elem: 5 0 0 0 -4 0 4 0 
begin data
1 0 0 -4 0 4 4 0 
2 0 4 -4 0 0 4 0 
3 0 4 -4 -4 0 0 0 
4 0 4 0 -4 4 4 0 
5 0 0 0 -4 0 4 0 
end data

// Const elem: 5 0 0 0 -4 0 4 1 
begin data
1 0 0 -4 0 4 4 1 
2 0 4 -4 0 0 4 0 
3 0 4 -4 -4 0 0 1 
4 0 4 0 -4 4 4 0 
5 0 0 0 -4 0 4 1 
end data

// Const elem: 5 0 0 0 -5 0 5 0 
begin data
1 0 0 -5 0 5 5 0 
2 0 5 -5 0 0 5 0 
3 0 5 -5 -5 0 0 0 
4 0 5 0 -5 5 5 0 
5 0 0 0 -5 0 5 0 
end data

// Const elem: 5 0 0 0 -5 0 5 1 
begin data
1 0 0 -5 0 5 5 1 
2 0 5 -5 0 0 5 0 
3 0 5 -5 -5 0 0 1 
4 0 5 0 -5 5 5 0 
5 0 0 0 -5 0 5 1 
end data

end centralizer elements



==> anc/Geometry_Z6-II_4_1.txt <==
point group
6
1

ZMxZN
false

lattice label
Z6-II_4

begin twist
 0/1 1/6 1/3 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
6
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
6
0
0 0 1 1 1 1 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.4142135624
2.4494897428
0
2.4494897428
-1.4142135624
0
next lattice vector
-1.4142135624
2.4494897428
-2.1213203436
-1.2247448714
1.4142135624
0
next lattice vector
-2.8284271247
0
2.1213203436
-1.2247448714
-1.414213562
0
next lattice vector
-1.4142135624
-2.4494897428
0
2.4494897428
1.4142135624
0
next lattice vector
1.4142135624
-2.4494897428
-2.1213203436
-1.2247448714
-1.4142135624
0
next lattice vector
0
0
0
0
0
4.2426406871
end lattice

allowed order of Wilson lines
6
6
6
6
6
2

begin identical WLs
 1 2 3 4 5
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 0 1 0 
1 0 0 0 0 0 1 1 
1 0 0 0 0 0 2 0 
1 0 0 0 0 0 2 1 
1 0 0 0 0 0 3 0 
1 0 0 0 0 0 3 1 
1 0 0 0 0 0 4 0 
1 0 0 0 0 0 4 1 
1 0 0 0 0 0 5 0 
1 0 0 0 0 0 5 1 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 0 1 1 0 
2 0 0 0 0 2 2 0 
new sector
3 0 0 0 0 0 0 0 
3 0 0 0 1 1 1 0 
3 0 0 0 0 0 0 1 
3 0 0 0 1 1 1 1 
new sector
4 0 0 0 0 0 0 0 
4 0 0 0 0 1 1 0 
4 0 0 0 0 2 2 0 
new sector
5 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
5 0 0 0 0 0 1 0 
5 0 0 0 0 0 1 1 
5 0 0 0 0 0 2 0 
5 0 0 0 0 0 2 1 
5 0 0 0 0 0 3 0 
5 0 0 0 0 0 3 1 
5 0 0 0 0 0 4 0 
5 0 0 0 0 0 4 1 
5 0 0 0 0 0 5 0 
5 0 0 0 0 0 5 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 0 1 0 
begin data
1 0 0 0 0 0 1 0 
2 0 -1 -1 -1 -1 0 0 
3 0 0 -1 -1 -1 0 0 
4 0 0 0 -1 -1 0 0 
5 0 0 0 0 -1 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 1 
begin data
1 0 0 0 0 0 1 1 
2 0 -1 -1 -1 -1 0 0 
3 0 0 -1 -1 -1 0 1 
4 0 0 0 -1 -1 0 0 
5 0 0 0 0 -1 0 1 
end data

// Const elem: 1 0 0 0 0 0 2 0 
begin data
1 0 0 0 0 0 2 0 
2 0 -2 -2 -2 -2 0 0 
3 0 0 -2 -2 -2 0 0 
4 0 0 0 -2 -2 0 0 
5 0 0 0 0 -2 0 0 
end data

// Const elem: 1 0 0 0 0 0 2 1 
begin data
1 0 0 0 0 0 2 1 
2 0 -2 -2 -2 -2 0 0 
3 0 0 -2 -2 -2 0 1 
4 0 0 0 -2 -2 0 0 
5 0 0 0 0 -2 0 1 
end data

// Const elem: 1 0 0 0 0 0 3 0 
begin data
1 0 0 0 0 0 3 0 
2 0 -3 -3 -3 -3 0 0 
3 0 0 -3 -3 -3 0 0 
4 0 0 0 -3 -3 0 0 
5 0 0 0 0 -3 0 0 
end data

// Const elem: 1 0 0 0 0 0 3 1 
begin data
1 0 0 0 0 0 3 1 
2 0 -3 -3 -3 -3 0 0 
3 0 0 -3 -3 -3 0 1 
4 0 0 0 -3 -3 0 0 
5 0 0 0 0 -3 0 1 
end data

// Const elem: 1 0 0 0 0 0 4 0 
begin data
1 0 0 0 0 0 4 0 
2 0 -4 -4 -4 -4 0 0 
3 0 0 -4 -4 -4 0 0 
4 0 0 0 -4 -4 0 0 
5 0 0 0 0 -4 0 0 
end data

// Const elem: 1 0 0 0 0 0 4 1 
begin data
1 0 0 0 0 0 4 1 
2 0 -4 -4 -4 -4 0 0 
3 0 0 -4 -4 -4 0 1 
4 0 0 0 -4 -4 0 0 
5 0 0 0 0 -4 0 1 
end data

// Const elem: 1 0 0 0 0 0 5 0 
begin data
1 0 0 0 0 0 5 0 
2 0 -5 -5 -5 -5 0 0 
3 0 0 -5 -5 -5 0 0 
4 0 0 0 -5 -5 0 0 
5 0 0 0 0 -5 0 0 
end data

// Const elem: 1 0 0 0 0 0 5 1 
begin data
1 0 0 0 0 0 5 1 
2 0 -5 -5 -5 -5 0 0 
3 0 0 -5 -5 -5 0 1 
4 0 0 0 -5 -5 0 0 
5 0 0 0 0 -5 0 1 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 1 0 1 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 1 1 0 
begin data
0 0 1 0 1 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 1 0 0 
2 0 -1 0 -1 1 0 0 
3 0 -1 -1 -1 0 0 0 
4 0 0 -1 -1 0 0 0 
5 0 0 0 -1 0 0 0 
end data

// Const elem: 2 0 0 0 0 2 2 0 
begin data
0 0 1 0 1 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 2 0 0 
2 0 -2 0 -2 2 0 0 
3 0 -2 -2 -2 0 0 0 
4 0 0 -2 -2 0 0 0 
5 0 0 0 -2 0 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
0 0 0 1 0 0 1 0 
0 0 1 0 0 1 0 0 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 3 0 0 0 1 1 1 0 
begin data
0 0 0 1 0 0 1 0 
0 0 1 0 0 1 0 0 
1 0 0 0 1 0 0 0 
2 0 -1 0 1 0 0 0 
3 0 -1 -1 1 0 0 0 
4 0 -1 -1 0 0 0 0 
5 0 0 -1 0 0 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 1 
begin data
0 0 0 1 0 0 1 0 
0 0 1 0 0 1 0 0 
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
end data

// Const elem: 3 0 0 0 1 1 1 1 
begin data
0 0 0 1 0 0 1 0 
0 0 1 0 0 1 0 0 
1 0 0 0 1 0 0 1 
2 0 -1 0 1 0 0 0 
3 0 -1 -1 1 0 0 1 
4 0 -1 -1 0 0 0 0 
5 0 0 -1 0 0 0 1 
end data

// Const elem: 4 0 0 0 0 0 0 0 
begin data
0 0 1 0 1 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 4 0 0 0 0 1 1 0 
begin data
0 0 1 0 1 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 1 0 1 0 0 
2 0 -1 1 0 1 0 0 
3 0 -1 0 0 1 0 0 
4 0 -1 0 -1 1 0 0 
5 0 -1 0 -1 0 0 0 
end data

// Const elem: 4 0 0 0 0 2 2 0 
begin data
0 0 1 0 1 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 2 0 2 0 0 
2 0 -2 2 0 2 0 0 
3 0 -2 0 0 2 0 0 
4 0 -2 0 -2 2 0 0 
5 0 -2 0 -2 0 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
end data

// Const elem: 5 0 0 0 0 0 1 0 
begin data
1 0 1 1 1 1 1 0 
2 0 0 1 1 1 1 0 
3 0 0 0 1 1 1 0 
4 0 0 0 0 1 1 0 
5 0 0 0 0 0 1 0 
end data

// Const elem: 5 0 0 0 0 0 1 1 
begin data
1 0 1 1 1 1 1 1 
2 0 0 1 1 1 1 0 
3 0 0 0 1 1 1 1 
4 0 0 0 0 1 1 0 
5 0 0 0 0 0 1 1 
end data

// Const elem: 5 0 0 0 0 0 2 0 
begin data
1 0 2 2 2 2 2 0 
2 0 0 2 2 2 2 0 
3 0 0 0 2 2 2 0 
4 0 0 0 0 2 2 0 
5 0 0 0 0 0 2 0 
end data

// Const elem: 5 0 0 0 0 0 2 1 
begin data
1 0 2 2 2 2 2 1 
2 0 0 2 2 2 2 0 
3 0 0 0 2 2 2 1 
4 0 0 0 0 2 2 0 
5 0 0 0 0 0 2 1 
end data

// Const elem: 5 0 0 0 0 0 3 0 
begin data
1 0 3 3 3 3 3 0 
2 0 0 3 3 3 3 0 
3 0 0 0 3 3 3 0 
4 0 0 0 0 3 3 0 
5 0 0 0 0 0 3 0 
end data

// Const elem: 5 0 0 0 0 0 3 1 
begin data
1 0 3 3 3 3 3 1 
2 0 0 3 3 3 3 0 
3 0 0 0 3 3 3 1 
4 0 0 0 0 3 3 0 
5 0 0 0 0 0 3 1 
end data

// Const elem: 5 0 0 0 0 0 4 0 
begin data
1 0 4 4 4 4 4 0 
2 0 0 4 4 4 4 0 
3 0 0 0 4 4 4 0 
4 0 0 0 0 4 4 0 
5 0 0 0 0 0 4 0 
end data

// Const elem: 5 0 0 0 0 0 4 1 
begin data
1 0 4 4 4 4 4 1 
2 0 0 4 4 4 4 0 
3 0 0 0 4 4 4 1 
4 0 0 0 0 4 4 0 
5 0 0 0 0 0 4 1 
end data

// Const elem: 5 0 0 0 0 0 5 0 
begin data
1 0 5 5 5 5 5 0 
2 0 0 5 5 5 5 0 
3 0 0 0 5 5 5 0 
4 0 0 0 0 5 5 0 
5 0 0 0 0 0 5 0 
end data

// Const elem: 5 0 0 0 0 0 5 1 
begin data
1 0 5 5 5 5 5 1 
2 0 0 5 5 5 5 0 
3 0 0 0 5 5 5 1 
4 0 0 0 0 5 5 0 
5 0 0 0 0 0 5 1 
end data

end centralizer elements



==> anc/Geometry_Z6-I_1_1.txt <==
point group
6
1

ZMxZN
false

lattice label
Z6-I_1

begin twist
 0/1 1/6 1/6 -1/3
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
6
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
0
0
next lattice vector
-1.
1.7320508076
0
0
0
0
next lattice vector
0
0
2.
0
0
0
next lattice vector
0
0
-1.
1.7320508076
0
0
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
-1.
1.7320508076
end lattice

allowed order of Wilson lines
1
1
1
1
3
3

begin identical WLs
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 2 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 0 1 0 0 
2 0 0 1 0 0 0 0 
2 0 0 1 0 1 0 0 
2 0 0 1 0 2 0 0 
2 0 0 0 0 0 0 1 
2 0 0 0 0 1 0 1 
2 0 0 1 0 0 0 1 
2 0 0 1 0 1 0 1 
2 0 0 1 0 2 0 1 
2 0 0 0 0 0 0 2 
2 0 0 0 0 1 0 2 
2 0 0 1 0 0 0 2 
2 0 0 1 0 1 0 2 
2 0 0 1 0 2 0 2 
new sector
3 0 0 0 0 0 0 0 
3 0 1 0 0 0 0 0 
3 0 0 0 1 0 0 0 
3 0 1 0 1 0 0 0 
3 0 0 1 1 0 0 0 
3 0 1 1 1 0 0 0 
new sector
4 0 0 0 0 0 0 0 
4 0 0 0 0 1 0 0 
4 0 0 1 0 0 0 0 
4 0 0 1 0 1 0 0 
4 0 0 1 0 2 0 0 
4 0 0 0 0 0 0 1 
4 0 0 0 0 1 0 1 
4 0 0 1 0 0 0 1 
4 0 0 1 0 1 0 1 
4 0 0 1 0 2 0 1 
4 0 0 0 0 0 0 2 
4 0 0 0 0 1 0 2 
4 0 0 1 0 0 0 2 
4 0 0 1 0 1 0 2 
4 0 0 1 0 2 0 2 
new sector
5 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
5 0 0 0 0 0 0 2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 1 1 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 1 
5 0 0 0 0 0 1 1 
end data

// Const elem: 1 0 0 0 0 0 0 2 
begin data
1 0 0 0 0 0 0 2 
2 0 0 0 0 0 2 2 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 2 
5 0 0 0 0 0 2 2 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 1 0 0 
begin data
2 0 0 0 0 1 0 0 
4 0 0 0 -1 0 0 0 
end data

// Const elem: 2 0 0 1 0 0 0 0 
begin data
2 0 0 1 0 0 0 0 
4 0 -1 0 0 0 0 0 
end data

// Const elem: 2 0 0 1 0 1 0 0 
begin data
2 0 0 1 0 1 0 0 
4 0 -1 0 -1 0 0 0 
end data

// Const elem: 2 0 0 1 0 2 0 0 
begin data
2 0 0 1 0 2 0 0 
4 0 -1 0 -2 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 -1 0 
2 0 0 0 0 0 0 1 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 -1 0 
5 0 0 0 0 0 0 1 
end data

// Const elem: 2 0 0 0 0 1 0 1 
begin data
2 0 0 0 0 1 0 1 
4 0 0 0 -1 0 -1 0 
end data

// Const elem: 2 0 0 1 0 0 0 1 
begin data
2 0 0 1 0 0 0 1 
4 0 -1 0 0 0 -1 0 
end data

// Const elem: 2 0 0 1 0 1 0 1 
begin data
2 0 0 1 0 1 0 1 
4 0 -1 0 -1 0 -1 0 
end data

// Const elem: 2 0 0 1 0 2 0 1 
begin data
2 0 0 1 0 2 0 1 
4 0 -1 0 -2 0 -1 0 
end data

// Const elem: 2 0 0 0 0 0 0 2 
begin data
1 0 0 0 0 0 -2 0 
2 0 0 0 0 0 0 2 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 -2 0 
5 0 0 0 0 0 0 2 
end data

// Const elem: 2 0 0 0 0 1 0 2 
begin data
2 0 0 0 0 1 0 2 
4 0 0 0 -1 0 -2 0 
end data

// Const elem: 2 0 0 1 0 0 0 2 
begin data
2 0 0 1 0 0 0 2 
4 0 -1 0 0 0 -2 0 
end data

// Const elem: 2 0 0 1 0 1 0 2 
begin data
2 0 0 1 0 1 0 2 
4 0 -1 0 -1 0 -2 0 
end data

// Const elem: 2 0 0 1 0 2 0 2 
begin data
2 0 0 1 0 2 0 2 
4 0 -1 0 -2 0 -2 0 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 3 0 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
3 0 1 0 0 0 0 0 
end data

// Const elem: 3 0 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
3 0 0 0 1 0 0 0 
end data

// Const elem: 3 0 1 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
3 0 1 0 1 0 0 0 
end data

// Const elem: 3 0 0 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
3 0 0 1 1 0 0 0 
end data

// Const elem: 3 0 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
3 0 1 1 1 0 0 0 
end data

// Const elem: 4 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 4 0 0 0 0 1 0 0 
begin data
2 0 0 0 1 1 0 0 
4 0 0 0 0 1 0 0 
end data

// Const elem: 4 0 0 1 0 0 0 0 
begin data
2 0 1 1 0 0 0 0 
4 0 0 1 0 0 0 0 
end data

// Const elem: 4 0 0 1 0 1 0 0 
begin data
2 0 1 1 1 1 0 0 
4 0 0 1 0 1 0 0 
end data

// Const elem: 4 0 0 1 0 2 0 0 
begin data
2 0 1 1 2 2 0 0 
4 0 0 1 0 2 0 0 
end data

// Const elem: 4 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 1 1 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 1 
5 0 0 0 0 0 1 1 
end data

// Const elem: 4 0 0 0 0 1 0 1 
begin data
2 0 0 0 1 1 1 1 
4 0 0 0 0 1 0 1 
end data

// Const elem: 4 0 0 1 0 0 0 1 
begin data
2 0 1 1 0 0 1 1 
4 0 0 1 0 0 0 1 
end data

// Const elem: 4 0 0 1 0 1 0 1 
begin data
2 0 1 1 1 1 1 1 
4 0 0 1 0 1 0 1 
end data

// Const elem: 4 0 0 1 0 2 0 1 
begin data
2 0 1 1 2 2 1 1 
4 0 0 1 0 2 0 1 
end data

// Const elem: 4 0 0 0 0 0 0 2 
begin data
1 0 0 0 0 0 0 2 
2 0 0 0 0 0 2 2 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 2 
5 0 0 0 0 0 2 2 
end data

// Const elem: 4 0 0 0 0 1 0 2 
begin data
2 0 0 0 1 1 2 2 
4 0 0 0 0 1 0 2 
end data

// Const elem: 4 0 0 1 0 0 0 2 
begin data
2 0 1 1 0 0 2 2 
4 0 0 1 0 0 0 2 
end data

// Const elem: 4 0 0 1 0 1 0 2 
begin data
2 0 1 1 1 1 2 2 
4 0 0 1 0 1 0 2 
end data

// Const elem: 4 0 0 1 0 2 0 2 
begin data
2 0 1 1 2 2 2 2 
4 0 0 1 0 2 0 2 
end data

// Const elem: 5 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 -1 0 
2 0 0 0 0 0 0 1 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 -1 0 
5 0 0 0 0 0 0 1 
end data

// Const elem: 5 0 0 0 0 0 0 2 
begin data
1 0 0 0 0 0 -2 0 
2 0 0 0 0 0 0 2 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 -2 0 
5 0 0 0 0 0 0 2 
end data

end centralizer elements



==> anc/Geometry_Z6-I_2_1.txt <==
point group
6
1

ZMxZN
false

lattice label
Z6-I_2

begin twist
 0/1 1/6 1/6 -1/3
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
6
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
3
0
0 0 0 0 1 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
0
0
next lattice vector
-1.
1.7320508076
0
0
0
0
next lattice vector
0
0
0.8660254038
0.5
0.8660254038
0.5
next lattice vector
0
0
0
1.
0
-1.
next lattice vector
0
0
-0.8660254038
0.5
-0.8660254038
0.5
next lattice vector
0
0
-0.8660254038
-0.5
0.8660254038
0.5
end lattice

allowed order of Wilson lines
1
1
3
3
3
3

begin identical WLs
 3 4 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 2 
new sector
2 0 0 0 0 0 0 0 
2 0 0 1 0 0 0 0 
2 0 0 0 0 0 1 0 
2 0 0 1 0 0 1 0 
2 0 0 2 0 0 1 0 
2 0 0 0 0 0 2 0 
2 0 0 1 0 0 2 0 
2 0 0 2 0 0 2 0 
2 0 0 0 0 0 1 1 
2 0 0 1 0 0 1 1 
2 0 0 0 0 0 2 1 
2 0 0 1 0 0 2 1 
2 0 0 2 0 0 2 1 
2 0 0 0 0 0 2 2 
2 0 0 1 0 0 2 2 
new sector
3 0 0 0 0 0 0 0 
3 0 1 0 0 0 0 0 
new sector
4 0 0 0 0 0 0 0 
4 0 0 1 0 0 0 0 
4 0 0 0 0 0 1 0 
4 0 0 1 0 0 1 0 
4 0 0 2 0 0 1 0 
4 0 0 0 0 0 2 0 
4 0 0 1 0 0 2 0 
4 0 0 2 0 0 2 0 
4 0 0 0 0 0 1 1 
4 0 0 1 0 0 1 1 
4 0 0 0 0 0 2 1 
4 0 0 1 0 0 2 1 
4 0 0 2 0 0 2 1 
4 0 0 0 0 0 2 2 
4 0 0 1 0 0 2 2 
new sector
5 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
5 0 0 0 0 0 0 2 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 -1 0 -1 1 
3 0 0 0 -1 -1 -1 0 
4 0 0 0 0 -1 -1 0 
5 0 0 0 0 0 -1 0 
end data

// Const elem: 1 0 0 0 0 0 0 2 
begin data
1 0 0 0 0 0 0 2 
2 0 0 0 -2 0 -2 2 
3 0 0 0 -2 -2 -2 0 
4 0 0 0 0 -2 -2 0 
5 0 0 0 0 0 -2 0 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 1 0 0 0 0 
begin data
2 0 0 1 0 0 0 0 
4 0 -1 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 1 0 
begin data
2 0 0 0 0 0 1 0 
4 0 0 0 -1 0 0 0 
end data

// Const elem: 2 0 0 1 0 0 1 0 
begin data
2 0 0 1 0 0 1 0 
4 0 -1 0 -1 0 0 0 
end data

// Const elem: 2 0 0 2 0 0 1 0 
begin data
2 0 0 2 0 0 1 0 
4 0 -2 0 -1 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 2 0 
begin data
2 0 0 0 0 0 2 0 
4 0 0 0 -2 0 0 0 
end data

// Const elem: 2 0 0 1 0 0 2 0 
begin data
2 0 0 1 0 0 2 0 
4 0 -1 0 -2 0 0 0 
end data

// Const elem: 2 0 0 2 0 0 2 0 
begin data
2 0 0 2 0 0 2 0 
4 0 -2 0 -2 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 1 1 
begin data
1 0 0 0 0 0 1 0 
2 0 0 0 0 0 1 1 
3 0 0 0 -1 0 0 1 
4 0 0 0 -1 -1 0 0 
5 0 0 0 0 -1 0 0 
end data

// Const elem: 2 0 0 1 0 0 1 1 
begin data
2 0 0 1 0 0 1 1 
4 0 -1 0 -1 -1 0 0 
end data

// Const elem: 2 0 0 0 0 0 2 1 
begin data
2 0 0 0 0 0 2 1 
4 0 0 0 -2 -1 0 0 
end data

// Const elem: 2 0 0 1 0 0 2 1 
begin data
2 0 0 1 0 0 2 1 
4 0 -1 0 -2 -1 0 0 
end data

// Const elem: 2 0 0 2 0 0 2 1 
begin data
2 0 0 2 0 0 2 1 
4 0 -2 0 -2 -1 0 0 
end data

// Const elem: 2 0 0 0 0 0 2 2 
begin data
1 0 0 0 0 0 2 0 
2 0 0 0 0 0 2 2 
3 0 0 0 -2 0 0 2 
4 0 0 0 -2 -2 0 0 
5 0 0 0 0 -2 0 0 
end data

// Const elem: 2 0 0 1 0 0 2 2 
begin data
2 0 0 1 0 0 2 2 
4 0 -1 0 -2 -2 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
0 0 0 0 1 -1 1 0 
0 0 0 0 1 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 3 0 1 0 0 0 0 0 
begin data
0 0 0 0 1 -1 1 0 
0 0 0 0 1 0 0 1 
3 0 1 0 0 0 0 0 
end data

// Const elem: 4 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 4 0 0 1 0 0 0 0 
begin data
2 0 1 1 0 0 0 0 
4 0 0 1 0 0 0 0 
end data

// Const elem: 4 0 0 0 0 0 1 0 
begin data
2 0 0 0 1 0 1 0 
4 0 0 0 0 0 1 0 
end data

// Const elem: 4 0 0 1 0 0 1 0 
begin data
2 0 1 1 1 0 1 0 
4 0 0 1 0 0 1 0 
end data

// Const elem: 4 0 0 2 0 0 1 0 
begin data
2 0 2 2 1 0 1 0 
4 0 0 2 0 0 1 0 
end data

// Const elem: 4 0 0 0 0 0 2 0 
begin data
2 0 0 0 2 0 2 0 
4 0 0 0 0 0 2 0 
end data

// Const elem: 4 0 0 1 0 0 2 0 
begin data
2 0 1 1 2 0 2 0 
4 0 0 1 0 0 2 0 
end data

// Const elem: 4 0 0 2 0 0 2 0 
begin data
2 0 2 2 2 0 2 0 
4 0 0 2 0 0 2 0 
end data

// Const elem: 4 0 0 0 0 0 1 1 
begin data
1 0 0 0 1 0 1 0 
2 0 0 0 1 1 1 1 
3 0 0 0 0 1 1 1 
4 0 0 0 0 0 1 1 
5 0 0 0 0 0 0 1 
end data

// Const elem: 4 0 0 1 0 0 1 1 
begin data
2 0 1 1 1 1 1 1 
4 0 0 1 0 0 1 1 
end data

// Const elem: 4 0 0 0 0 0 2 1 
begin data
2 0 0 0 2 1 2 1 
4 0 0 0 0 0 2 1 
end data

// Const elem: 4 0 0 1 0 0 2 1 
begin data
2 0 1 1 2 1 2 1 
4 0 0 1 0 0 2 1 
end data

// Const elem: 4 0 0 2 0 0 2 1 
begin data
2 0 2 2 2 1 2 1 
4 0 0 2 0 0 2 1 
end data

// Const elem: 4 0 0 0 0 0 2 2 
begin data
1 0 0 0 2 0 2 0 
2 0 0 0 2 2 2 2 
3 0 0 0 0 2 2 2 
4 0 0 0 0 0 2 2 
5 0 0 0 0 0 0 2 
end data

// Const elem: 4 0 0 1 0 0 2 2 
begin data
2 0 1 1 2 2 2 2 
4 0 0 1 0 0 2 2 
end data

// Const elem: 5 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 1 
begin data
1 0 0 0 1 0 1 0 
2 0 0 0 1 1 1 1 
3 0 0 0 0 1 1 1 
4 0 0 0 0 0 1 1 
5 0 0 0 0 0 0 1 
end data

// Const elem: 5 0 0 0 0 0 0 2 
begin data
1 0 0 0 2 0 2 0 
2 0 0 0 2 2 2 2 
3 0 0 0 0 2 2 2 
4 0 0 0 0 0 2 2 
5 0 0 0 0 0 0 2 
end data

end centralizer elements



==> anc/Geometry_Z6xZ6_1_1.txt <==
point group
6
6

ZMxZN
true

lattice label
Z6xZ6_1

begin twist
 0/1 0/1 1/6 -1/6
 0/1 1/6 0/1 -1/6
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
6
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
6
0
0 1 0 0 0 0 0 0
0 1 0 0 0 0 0 0
end discrete symmetries

begin lattice
next lattice vector
2.
0
0
0
0
0
next lattice vector
-1.
1.7320508076
0
0
0
0
next lattice vector
0
0
2.
0
0
0
next lattice vector
0
0
-1.
1.7320508076
0
0
next lattice vector
0
0
0
0
2.
0
next lattice vector
0
0
0
0
-1.
1.7320508076
end lattice

allowed order of Wilson lines
1
1
1
1
1
1

begin identical WLs
none
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
0 1 0 0 0 0 0 0 
new sector
0 2 0 0 0 0 0 0 
0 2 0 1 0 0 0 0 
0 2 0 0 0 0 0 1 
0 2 0 1 0 0 0 1 
new sector
0 3 0 0 0 0 0 0 
0 3 1 0 0 0 0 0 
0 3 0 0 0 0 1 0 
0 3 1 0 0 0 1 0 
new sector
0 4 0 0 0 0 0 0 
0 4 0 1 0 0 0 0 
0 4 0 0 0 0 0 1 
0 4 0 1 0 0 0 1 
new sector
0 5 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
new sector
1 1 0 0 0 0 0 0 
1 1 0 0 0 0 0 1 
new sector
1 2 0 0 0 0 0 0 
1 2 0 0 0 0 0 1 
1 2 0 1 0 0 -1 0 
1 2 0 2 0 0 -2 0 
new sector
1 3 0 0 0 0 0 0 
1 3 1 0 0 0 0 0 
1 3 0 -1 0 0 0 1 
1 3 0 -2 0 0 0 2 
new sector
1 4 0 0 0 0 0 0 
1 4 0 1 0 0 0 0 
new sector
1 5 0 0 0 0 0 0 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 0 1 0 0 
2 0 0 0 0 0 0 1 
2 0 0 0 0 1 0 1 
new sector
2 1 0 0 0 0 0 0 
2 1 0 0 0 0 0 1 
2 1 0 0 0 1 -1 0 
2 1 0 0 0 2 -2 0 
new sector
2 2 0 0 0 0 0 0 
2 2 0 0 0 1 0 0 
2 2 0 1 0 0 0 0 
2 2 0 1 0 1 0 0 
2 2 0 0 0 0 0 1 
2 2 0 0 0 1 0 1 
2 2 0 1 0 0 0 1 
2 2 0 1 0 1 0 1 
2 2 0 1 0 2 0 1 
new sector
2 3 0 0 0 0 0 0 
2 3 1 0 0 0 0 0 
2 3 0 -1 0 1 0 0 
2 3 0 -2 0 2 0 0 
new sector
2 4 0 0 0 0 0 0 
2 4 0 1 0 0 0 0 
2 4 0 0 0 1 0 0 
2 4 0 1 0 1 0 0 
new sector
2 5 0 0 0 0 0 0 
2 5 0 0 0 1 0 0 
new sector
3 0 0 0 0 0 0 0 
3 0 0 0 1 0 0 0 
3 0 0 0 0 0 1 0 
3 0 0 0 1 0 1 0 
new sector
3 1 0 0 0 0 0 0 
3 1 0 0 1 0 0 0 
3 1 0 0 0 -1 0 1 
3 1 0 0 0 -2 0 2 
new sector
3 2 0 0 0 0 0 0 
3 2 0 0 1 0 0 0 
3 2 0 1 0 -1 0 0 
3 2 0 2 0 -2 0 0 
new sector
3 3 0 0 0 0 0 0 
3 3 1 0 0 0 0 0 
3 3 0 0 1 0 0 0 
3 3 1 0 1 0 0 0 
new sector
3 4 0 0 0 0 0 0 
3 4 0 0 1 0 0 0 
3 4 0 1 0 -1 0 0 
3 4 0 2 0 -2 0 0 
new sector
3 5 0 0 0 0 0 0 
3 5 0 0 1 0 0 0 
3 5 0 0 0 -1 0 1 
3 5 0 0 0 -2 0 2 
new sector
4 0 0 0 0 0 0 0 
4 0 0 0 0 1 0 0 
4 0 0 0 0 0 0 1 
4 0 0 0 0 1 0 1 
new sector
4 1 0 0 0 0 0 0 
4 1 0 0 0 1 0 0 
new sector
4 2 0 0 0 0 0 0 
4 2 0 1 0 0 0 0 
4 2 0 0 0 1 0 0 
4 2 0 1 0 1 0 0 
new sector
4 3 0 0 0 0 0 0 
4 3 1 0 0 0 0 0 
4 3 0 -1 0 1 0 0 
4 3 0 -2 0 2 0 0 
new sector
4 4 0 0 0 0 0 0 
4 4 0 0 0 1 0 0 
4 4 0 1 0 0 0 0 
4 4 0 1 0 1 0 0 
4 4 0 0 0 0 0 1 
4 4 0 0 0 1 0 1 
4 4 0 1 0 0 0 1 
4 4 0 1 0 1 0 1 
4 4 0 1 0 2 0 1 
new sector
4 5 0 0 0 0 0 0 
4 5 0 0 0 0 0 1 
4 5 0 0 0 1 -1 0 
4 5 0 0 0 2 -2 0 
new sector
5 0 0 0 0 0 0 0 
new sector
5 1 0 0 0 0 0 0 
new sector
5 2 0 0 0 0 0 0 
5 2 0 1 0 0 0 0 
new sector
5 3 0 0 0 0 0 0 
5 3 1 0 0 0 0 0 
5 3 0 -1 0 0 0 1 
5 3 0 -2 0 0 0 2 
new sector
5 4 0 0 0 0 0 0 
5 4 0 0 0 0 0 1 
5 4 0 1 0 0 -1 0 
5 4 0 2 0 0 -2 0 
new sector
5 5 0 0 0 0 0 0 
5 5 0 0 0 0 0 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
0 1 0 0 0 0 0 0 
end data

// Const elem: 0 1 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 0 2 0 1 0 0 0 0 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 2 0 1 0 0 0 0 
0 4 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 0 1 0 0 0 0 
1 4 -1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 0 1 0 0 0 0 
2 4 -1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 2 0 1 0 0 0 0 
3 4 -1 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 2 0 1 0 0 0 0 
4 4 -1 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 2 0 1 0 0 0 0 
5 4 -1 0 0 0 0 0 
end data

// Const elem: 0 2 0 0 0 0 0 1 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 2 0 0 0 0 0 1 
0 4 0 0 0 0 1 1 
1 1 0 0 0 0 0 1 
1 3 0 0 0 0 1 1 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 1 
2 2 0 0 0 0 1 1 
2 4 0 0 0 0 0 0 
3 1 0 0 0 0 1 1 
3 3 0 0 0 0 0 0 
3 5 0 0 0 0 0 1 
4 0 0 0 0 0 1 1 
4 2 0 0 0 0 0 0 
4 4 0 0 0 0 0 1 
5 1 0 0 0 0 0 0 
5 3 0 0 0 0 0 1 
5 5 0 0 0 0 1 1 
end data

// Const elem: 0 2 0 1 0 0 0 1 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 2 0 1 0 0 0 1 
0 4 -1 0 0 0 1 1 
2 0 0 0 0 0 0 1 
2 2 0 1 0 0 1 1 
2 4 -1 0 0 0 0 0 
4 0 0 0 0 0 1 1 
4 2 0 1 0 0 0 0 
4 4 -1 0 0 0 0 1 
end data

// Const elem: 0 3 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 0 3 1 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 3 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 3 1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 3 1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 3 1 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 3 1 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 3 1 0 0 0 0 0 
end data

// Const elem: 0 3 0 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 3 0 0 0 0 1 0 
1 2 0 0 0 0 1 0 
1 5 0 0 0 0 0 0 
2 1 0 0 0 0 1 0 
2 4 0 0 0 0 0 0 
3 0 0 0 0 0 1 0 
3 3 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 5 0 0 0 0 1 0 
5 1 0 0 0 0 0 0 
5 4 0 0 0 0 1 0 
end data

// Const elem: 0 3 1 0 0 0 1 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 3 1 0 0 0 1 0 
3 0 0 0 0 0 1 0 
3 3 1 0 0 0 0 0 
end data

// Const elem: 0 4 0 0 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 0 4 0 1 0 0 0 0 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 0 0 0 
0 4 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 4 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 4 0 1 0 0 0 0 
3 0 0 0 0 0 0 0 
3 2 1 1 0 0 0 0 
3 4 0 1 0 0 0 0 
4 0 0 0 0 0 0 0 
4 2 1 1 0 0 0 0 
4 4 0 1 0 0 0 0 
5 0 0 0 0 0 0 0 
5 2 1 1 0 0 0 0 
5 4 0 1 0 0 0 0 
end data

// Const elem: 0 4 0 0 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 0 0 0 0 -1 0 
0 4 0 0 0 0 0 1 
1 1 0 0 0 0 -1 0 
1 3 0 0 0 0 0 1 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 -1 0 
2 2 0 0 0 0 0 1 
2 4 0 0 0 0 0 0 
3 1 0 0 0 0 0 1 
3 3 0 0 0 0 0 0 
3 5 0 0 0 0 -1 0 
4 0 0 0 0 0 0 1 
4 2 0 0 0 0 0 0 
4 4 0 0 0 0 -1 0 
5 1 0 0 0 0 0 0 
5 3 0 0 0 0 -1 0 
5 5 0 0 0 0 0 1 
end data

// Const elem: 0 4 0 1 0 0 0 1 
begin data
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 2 1 1 0 0 -1 0 
0 4 0 1 0 0 0 1 
2 0 0 0 0 0 -1 0 
2 2 1 1 0 0 0 1 
2 4 0 1 0 0 0 0 
4 0 0 0 0 0 0 1 
4 2 1 1 0 0 0 0 
4 4 0 1 0 0 -1 0 
end data

// Const elem: 0 5 0 0 0 0 0 0 
begin data
0 0 0 0 0 1 0 0 
0 0 0 0 1 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 1 1 0 0 0 0 0 1 
begin data
0 2 0 0 0 0 0 1 
0 4 0 0 0 0 1 1 
1 1 0 0 0 0 0 1 
1 3 0 0 0 0 1 1 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 1 
2 2 0 0 0 0 1 1 
2 4 0 0 0 0 0 0 
3 1 0 0 0 0 1 1 
3 3 0 0 0 0 0 0 
3 5 0 0 0 0 0 1 
4 0 0 0 0 0 1 1 
4 2 0 0 0 0 0 0 
4 4 0 0 0 0 0 1 
5 1 0 0 0 0 0 0 
5 3 0 0 0 0 0 1 
5 5 0 0 0 0 1 1 
end data

// Const elem: 1 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 1 2 0 0 0 0 0 1 
begin data
0 3 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 5 0 0 0 0 0 0 
2 1 0 0 0 0 0 1 
2 4 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
3 3 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 5 0 0 0 0 0 1 
5 1 0 0 0 0 0 0 
5 4 0 0 0 0 0 1 
end data

// Const elem: 1 2 0 1 0 0 -1 0 
begin data
1 2 0 1 0 0 -1 0 
2 4 -1 0 0 0 0 0 
3 0 0 0 0 0 -1 0 
4 2 0 1 0 0 0 0 
5 4 -1 0 0 0 -1 0 
end data

// Const elem: 1 2 0 2 0 0 -2 0 
begin data
0 2 0 2 0 0 -2 -1 
0 4 -2 0 0 0 -1 1 
1 0 0 0 0 0 -1 -1 
1 2 0 2 0 0 -2 0 
1 4 -2 0 0 0 0 1 
2 0 0 0 0 0 -2 -1 
2 2 0 2 0 0 -1 1 
2 4 -2 0 0 0 0 0 
3 0 0 0 0 0 -2 0 
3 2 0 2 0 0 0 1 
3 4 -2 0 0 0 -1 -1 
4 0 0 0 0 0 -1 1 
4 2 0 2 0 0 0 0 
4 4 -2 0 0 0 -2 -1 
5 0 0 0 0 0 0 1 
5 2 0 2 0 0 -1 -1 
5 4 -2 0 0 0 -2 0 
end data

// Const elem: 1 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 1 3 1 0 0 0 0 0 
begin data
0 3 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 3 1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 3 1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 3 1 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 3 1 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 3 1 0 0 0 0 0 
end data

// Const elem: 1 3 0 -1 0 0 0 1 
begin data
1 3 0 -1 0 0 0 1 
2 0 0 0 0 0 -1 0 
3 3 0 -1 0 0 0 0 
4 0 0 0 0 0 0 1 
5 3 0 -1 0 0 -1 0 
end data

// Const elem: 1 3 0 -2 0 0 0 2 
begin data
0 2 -1 -2 0 0 -2 0 
0 4 1 -1 0 0 0 2 
1 1 -1 -1 0 0 -2 0 
1 3 0 -2 0 0 0 2 
1 5 1 0 0 0 0 0 
2 0 0 0 0 0 -2 0 
2 2 -1 -2 0 0 0 2 
2 4 1 -1 0 0 0 0 
3 1 -1 -1 0 0 0 2 
3 3 0 -2 0 0 0 0 
3 5 1 0 0 0 -2 0 
4 0 0 0 0 0 0 2 
4 2 -1 -2 0 0 0 0 
4 4 1 -1 0 0 -2 0 
5 1 -1 -1 0 0 0 0 
5 3 0 -2 0 0 -2 0 
5 5 1 0 0 0 0 2 
end data

// Const elem: 1 4 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 1 4 0 1 0 0 0 0 
begin data
0 2 1 1 0 0 0 0 
0 4 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 4 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 4 0 1 0 0 0 0 
3 0 0 0 0 0 0 0 
3 2 1 1 0 0 0 0 
3 4 0 1 0 0 0 0 
4 0 0 0 0 0 0 0 
4 2 1 1 0 0 0 0 
4 4 0 1 0 0 0 0 
5 0 0 0 0 0 0 0 
5 2 1 1 0 0 0 0 
5 4 0 1 0 0 0 0 
end data

// Const elem: 1 5 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 1 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
2 0 0 0 0 1 0 0 
2 1 0 0 0 1 0 0 
2 2 0 0 0 1 0 0 
2 3 0 0 0 1 0 0 
2 4 0 0 0 1 0 0 
2 5 0 0 0 1 0 0 
4 0 0 0 -1 0 0 0 
4 1 0 0 -1 0 0 0 
4 2 0 0 -1 0 0 0 
4 3 0 0 -1 0 0 0 
4 4 0 0 -1 0 0 0 
4 5 0 0 -1 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 0 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 0 1 
0 4 0 0 0 0 1 1 
1 1 0 0 0 0 0 1 
1 3 0 0 0 0 1 1 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 1 
2 2 0 0 0 0 1 1 
2 4 0 0 0 0 0 0 
3 1 0 0 0 0 1 1 
3 3 0 0 0 0 0 0 
3 5 0 0 0 0 0 1 
4 0 0 0 0 0 1 1 
4 2 0 0 0 0 0 0 
4 4 0 0 0 0 0 1 
5 1 0 0 0 0 0 0 
5 3 0 0 0 0 0 1 
5 5 0 0 0 0 1 1 
end data

// Const elem: 2 0 0 0 0 1 0 1 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 2 0 0 0 0 0 1 
0 4 0 0 0 0 1 1 
2 0 0 0 0 1 0 1 
2 2 0 0 0 1 1 1 
2 4 0 0 0 1 0 0 
4 0 0 0 -1 0 1 1 
4 2 0 0 -1 0 0 0 
4 4 0 0 -1 0 0 1 
end data

// Const elem: 2 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 2 1 0 0 0 0 0 1 
begin data
0 3 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 5 0 0 0 0 0 0 
2 1 0 0 0 0 0 1 
2 4 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
3 3 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 5 0 0 0 0 0 1 
5 1 0 0 0 0 0 0 
5 4 0 0 0 0 0 1 
end data

// Const elem: 2 1 0 0 0 1 -1 0 
begin data
0 3 0 0 0 0 -1 0 
2 1 0 0 0 1 -1 0 
2 4 0 0 0 1 0 0 
4 2 0 0 -1 0 0 0 
4 5 0 0 -1 0 -1 0 
end data

// Const elem: 2 1 0 0 0 2 -2 0 
begin data
0 1 0 0 0 0 -1 -1 
0 2 0 0 0 0 -2 -1 
0 3 0 0 0 0 -2 0 
0 4 0 0 0 0 -1 1 
0 5 0 0 0 0 0 1 
2 0 0 0 0 2 -2 -1 
2 1 0 0 0 2 -2 0 
2 2 0 0 0 2 -1 1 
2 3 0 0 0 2 0 1 
2 4 0 0 0 2 0 0 
2 5 0 0 0 2 -1 -1 
4 0 0 0 -2 0 -1 1 
4 1 0 0 -2 0 0 1 
4 2 0 0 -2 0 0 0 
4 3 0 0 -2 0 -1 -1 
4 4 0 0 -2 0 -2 -1 
4 5 0 0 -2 0 -2 0 
end data

// Const elem: 2 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 2 2 0 0 0 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
2 0 0 0 0 1 0 0 
2 1 0 0 0 1 0 0 
2 2 0 0 0 1 0 0 
2 3 0 0 0 1 0 0 
2 4 0 0 0 1 0 0 
2 5 0 0 0 1 0 0 
4 0 0 0 -1 0 0 0 
4 1 0 0 -1 0 0 0 
4 2 0 0 -1 0 0 0 
4 3 0 0 -1 0 0 0 
4 4 0 0 -1 0 0 0 
4 5 0 0 -1 0 0 0 
end data

// Const elem: 2 2 0 1 0 0 0 0 
begin data
0 2 0 1 0 0 0 0 
0 4 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 0 1 0 0 0 0 
1 4 -1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 0 1 0 0 0 0 
2 4 -1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 2 0 1 0 0 0 0 
3 4 -1 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 2 0 1 0 0 0 0 
4 4 -1 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 2 0 1 0 0 0 0 
5 4 -1 0 0 0 0 0 
end data

// Const elem: 2 2 0 1 0 1 0 0 
begin data
0 2 0 1 0 0 0 0 
0 4 -1 0 0 0 0 0 
2 0 0 0 0 1 0 0 
2 2 0 1 0 1 0 0 
2 4 -1 0 0 1 0 0 
4 0 0 0 -1 0 0 0 
4 2 0 1 -1 0 0 0 
4 4 -1 0 -1 0 0 0 
end data

// Const elem: 2 2 0 0 0 0 0 1 
begin data
0 2 0 0 0 0 -1 0 
0 4 0 0 0 0 0 1 
1 1 0 0 0 0 -1 0 
1 3 0 0 0 0 0 1 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 -1 0 
2 2 0 0 0 0 0 1 
2 4 0 0 0 0 0 0 
3 1 0 0 0 0 0 1 
3 3 0 0 0 0 0 0 
3 5 0 0 0 0 -1 0 
4 0 0 0 0 0 0 1 
4 2 0 0 0 0 0 0 
4 4 0 0 0 0 -1 0 
5 1 0 0 0 0 0 0 
5 3 0 0 0 0 -1 0 
5 5 0 0 0 0 0 1 
end data

// Const elem: 2 2 0 0 0 1 0 1 
begin data
0 2 0 0 0 0 -1 0 
0 4 0 0 0 0 0 1 
2 0 0 0 0 1 -1 0 
2 2 0 0 0 1 0 1 
2 4 0 0 0 1 0 0 
4 0 0 0 -1 0 0 1 
4 2 0 0 -1 0 0 0 
4 4 0 0 -1 0 -1 0 
end data

// Const elem: 2 2 0 1 0 0 0 1 
begin data
0 2 0 1 0 0 -1 0 
0 4 -1 0 0 0 0 1 
2 0 0 0 0 0 -1 0 
2 2 0 1 0 0 0 1 
2 4 -1 0 0 0 0 0 
4 0 0 0 0 0 0 1 
4 2 0 1 0 0 0 0 
4 4 -1 0 0 0 -1 0 
end data

// Const elem: 2 2 0 1 0 1 0 1 
begin data
0 2 0 1 0 0 -1 0 
0 4 -1 0 0 0 0 1 
2 0 0 0 0 1 -1 0 
2 2 0 1 0 1 0 1 
2 4 -1 0 0 1 0 0 
4 0 0 0 -1 0 0 1 
4 2 0 1 -1 0 0 0 
4 4 -1 0 -1 0 -1 0 
end data

// Const elem: 2 2 0 1 0 2 0 1 
begin data
0 2 0 1 0 0 -1 0 
0 4 -1 0 0 0 0 1 
2 0 0 0 0 2 -1 0 
2 2 0 1 0 2 0 1 
2 4 -1 0 0 2 0 0 
4 0 0 0 -2 0 0 1 
4 2 0 1 -2 0 0 0 
4 4 -1 0 -2 0 -1 0 
end data

// Const elem: 2 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 2 3 1 0 0 0 0 0 
begin data
0 3 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 3 1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 3 1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 3 1 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 3 1 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 3 1 0 0 0 0 0 
end data

// Const elem: 2 3 0 -1 0 1 0 0 
begin data
0 3 0 -1 0 0 0 0 
2 0 0 0 0 1 0 0 
2 3 0 -1 0 1 0 0 
4 0 0 0 -1 0 0 0 
4 3 0 -1 -1 0 0 0 
end data

// Const elem: 2 3 0 -2 0 2 0 0 
begin data
0 1 -1 -1 0 0 0 0 
0 2 -1 -2 0 0 0 0 
0 3 0 -2 0 0 0 0 
0 4 1 -1 0 0 0 0 
0 5 1 0 0 0 0 0 
2 0 0 0 0 2 0 0 
2 1 -1 -1 0 2 0 0 
2 2 -1 -2 0 2 0 0 
2 3 0 -2 0 2 0 0 
2 4 1 -1 0 2 0 0 
2 5 1 0 0 2 0 0 
4 0 0 0 -2 0 0 0 
4 1 -1 -1 -2 0 0 0 
4 2 -1 -2 -2 0 0 0 
4 3 0 -2 -2 0 0 0 
4 4 1 -1 -2 0 0 0 
4 5 1 0 -2 0 0 0 
end data

// Const elem: 2 4 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 2 4 0 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 0 0 0 0 
0 4 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 4 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 4 0 1 0 0 0 0 
3 0 0 0 0 0 0 0 
3 2 1 1 0 0 0 0 
3 4 0 1 0 0 0 0 
4 0 0 0 0 0 0 0 
4 2 1 1 0 0 0 0 
4 4 0 1 0 0 0 0 
5 0 0 0 0 0 0 0 
5 2 1 1 0 0 0 0 
5 4 0 1 0 0 0 0 
end data

// Const elem: 2 4 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
2 0 0 0 0 1 0 0 
2 1 0 0 0 1 0 0 
2 2 0 0 0 1 0 0 
2 3 0 0 0 1 0 0 
2 4 0 0 0 1 0 0 
2 5 0 0 0 1 0 0 
4 0 0 0 -1 0 0 0 
4 1 0 0 -1 0 0 0 
4 2 0 0 -1 0 0 0 
4 3 0 0 -1 0 0 0 
4 4 0 0 -1 0 0 0 
4 5 0 0 -1 0 0 0 
end data

// Const elem: 2 4 0 1 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 1 1 0 0 0 0 
0 4 0 1 0 0 0 0 
2 0 0 0 0 1 0 0 
2 2 1 1 0 1 0 0 
2 4 0 1 0 1 0 0 
4 0 0 0 -1 0 0 0 
4 2 1 1 -1 0 0 0 
4 4 0 1 -1 0 0 0 
end data

// Const elem: 2 5 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 2 5 0 0 0 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
2 0 0 0 0 1 0 0 
2 1 0 0 0 1 0 0 
2 2 0 0 0 1 0 0 
2 3 0 0 0 1 0 0 
2 4 0 0 0 1 0 0 
2 5 0 0 0 1 0 0 
4 0 0 0 -1 0 0 0 
4 1 0 0 -1 0 0 0 
4 2 0 0 -1 0 0 0 
4 3 0 0 -1 0 0 0 
4 4 0 0 -1 0 0 0 
4 5 0 0 -1 0 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 3 0 0 0 1 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
3 0 0 0 1 0 0 0 
3 1 0 0 1 0 0 0 
3 2 0 0 1 0 0 0 
3 3 0 0 1 0 0 0 
3 4 0 0 1 0 0 0 
3 5 0 0 1 0 0 0 
end data

// Const elem: 3 0 0 0 0 0 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 3 0 0 0 0 1 0 
1 2 0 0 0 0 1 0 
1 5 0 0 0 0 0 0 
2 1 0 0 0 0 1 0 
2 4 0 0 0 0 0 0 
3 0 0 0 0 0 1 0 
3 3 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 5 0 0 0 0 1 0 
5 1 0 0 0 0 0 0 
5 4 0 0 0 0 1 0 
end data

// Const elem: 3 0 0 0 1 0 1 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 3 0 0 0 0 1 0 
3 0 0 0 1 0 1 0 
3 3 0 0 1 0 0 0 
end data

// Const elem: 3 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 3 1 0 0 1 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
3 0 0 0 1 0 0 0 
3 1 0 0 1 0 0 0 
3 2 0 0 1 0 0 0 
3 3 0 0 1 0 0 0 
3 4 0 0 1 0 0 0 
3 5 0 0 1 0 0 0 
end data

// Const elem: 3 1 0 0 0 -1 0 1 
begin data
0 2 0 0 0 0 -1 0 
0 4 0 0 0 0 0 1 
3 1 0 0 0 -1 0 1 
3 3 0 0 0 -1 0 0 
3 5 0 0 0 -1 -1 0 
end data

// Const elem: 3 1 0 0 0 -2 0 2 
begin data
0 2 0 0 0 0 -2 0 
0 4 0 0 0 0 0 2 
1 1 0 0 -1 -1 -2 0 
1 3 0 0 -1 -1 0 2 
1 5 0 0 -1 -1 0 0 
2 0 0 0 -1 -2 -2 0 
2 2 0 0 -1 -2 0 2 
2 4 0 0 -1 -2 0 0 
3 1 0 0 0 -2 0 2 
3 3 0 0 0 -2 0 0 
3 5 0 0 0 -2 -2 0 
4 0 0 0 1 -1 0 2 
4 2 0 0 1 -1 0 0 
4 4 0 0 1 -1 -2 0 
5 1 0 0 1 0 0 0 
5 3 0 0 1 0 -2 0 
5 5 0 0 1 0 0 2 
end data

// Const elem: 3 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 3 2 0 0 1 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
3 0 0 0 1 0 0 0 
3 1 0 0 1 0 0 0 
3 2 0 0 1 0 0 0 
3 3 0 0 1 0 0 0 
3 4 0 0 1 0 0 0 
3 5 0 0 1 0 0 0 
end data

// Const elem: 3 2 0 1 0 -1 0 0 
begin data
0 2 0 1 0 0 0 0 
0 4 -1 0 0 0 0 0 
3 0 0 0 0 -1 0 0 
3 2 0 1 0 -1 0 0 
3 4 -1 0 0 -1 0 0 
end data

// Const elem: 3 2 0 2 0 -2 0 0 
begin data
0 2 0 2 0 0 0 0 
0 4 -2 0 0 0 0 0 
1 0 0 0 -1 -1 0 0 
1 2 0 2 -1 -1 0 0 
1 4 -2 0 -1 -1 0 0 
2 0 0 0 -1 -2 0 0 
2 2 0 2 -1 -2 0 0 
2 4 -2 0 -1 -2 0 0 
3 0 0 0 0 -2 0 0 
3 2 0 2 0 -2 0 0 
3 4 -2 0 0 -2 0 0 
4 0 0 0 1 -1 0 0 
4 2 0 2 1 -1 0 0 
4 4 -2 0 1 -1 0 0 
5 0 0 0 1 0 0 0 
5 2 0 2 1 0 0 0 
5 4 -2 0 1 0 0 0 
end data

// Const elem: 3 3 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 3 3 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 3 1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 3 1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 3 1 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 3 1 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 3 1 0 0 0 0 0 
end data

// Const elem: 3 3 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
3 0 0 0 1 0 0 0 
3 1 0 0 1 0 0 0 
3 2 0 0 1 0 0 0 
3 3 0 0 1 0 0 0 
3 4 0 0 1 0 0 0 
3 5 0 0 1 0 0 0 
end data

// Const elem: 3 3 1 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 3 1 0 0 0 0 0 
3 0 0 0 1 0 0 0 
3 3 1 0 1 0 0 0 
end data

// Const elem: 3 4 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 3 4 0 0 1 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
3 0 0 0 1 0 0 0 
3 1 0 0 1 0 0 0 
3 2 0 0 1 0 0 0 
3 3 0 0 1 0 0 0 
3 4 0 0 1 0 0 0 
3 5 0 0 1 0 0 0 
end data

// Const elem: 3 4 0 1 0 -1 0 0 
begin data
0 2 1 1 0 0 0 0 
0 4 0 1 0 0 0 0 
3 0 0 0 0 -1 0 0 
3 2 1 1 0 -1 0 0 
3 4 0 1 0 -1 0 0 
end data

// Const elem: 3 4 0 2 0 -2 0 0 
begin data
0 2 2 2 0 0 0 0 
0 4 0 2 0 0 0 0 
1 0 0 0 -1 -1 0 0 
1 2 2 2 -1 -1 0 0 
1 4 0 2 -1 -1 0 0 
2 0 0 0 -1 -2 0 0 
2 2 2 2 -1 -2 0 0 
2 4 0 2 -1 -2 0 0 
3 0 0 0 0 -2 0 0 
3 2 2 2 0 -2 0 0 
3 4 0 2 0 -2 0 0 
4 0 0 0 1 -1 0 0 
4 2 2 2 1 -1 0 0 
4 4 0 2 1 -1 0 0 
5 0 0 0 1 0 0 0 
5 2 2 2 1 0 0 0 
5 4 0 2 1 0 0 0 
end data

// Const elem: 3 5 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 3 5 0 0 1 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
3 0 0 0 1 0 0 0 
3 1 0 0 1 0 0 0 
3 2 0 0 1 0 0 0 
3 3 0 0 1 0 0 0 
3 4 0 0 1 0 0 0 
3 5 0 0 1 0 0 0 
end data

// Const elem: 3 5 0 0 0 -1 0 1 
begin data
0 2 0 0 0 0 0 1 
0 4 0 0 0 0 1 1 
3 1 0 0 0 -1 1 1 
3 3 0 0 0 -1 0 0 
3 5 0 0 0 -1 0 1 
end data

// Const elem: 3 5 0 0 0 -2 0 2 
begin data
0 2 0 0 0 0 0 2 
0 4 0 0 0 0 2 2 
1 1 0 0 -1 -1 0 2 
1 3 0 0 -1 -1 2 2 
1 5 0 0 -1 -1 0 0 
2 0 0 0 -1 -2 0 2 
2 2 0 0 -1 -2 2 2 
2 4 0 0 -1 -2 0 0 
3 1 0 0 0 -2 2 2 
3 3 0 0 0 -2 0 0 
3 5 0 0 0 -2 0 2 
4 0 0 0 1 -1 2 2 
4 2 0 0 1 -1 0 0 
4 4 0 0 1 -1 0 2 
5 1 0 0 1 0 0 0 
5 3 0 0 1 0 0 2 
5 5 0 0 1 0 2 2 
end data

// Const elem: 4 0 0 0 0 0 0 0 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 4 0 0 0 0 1 0 0 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
2 0 0 0 1 1 0 0 
2 1 0 0 1 1 0 0 
2 2 0 0 1 1 0 0 
2 3 0 0 1 1 0 0 
2 4 0 0 1 1 0 0 
2 5 0 0 1 1 0 0 
4 0 0 0 0 1 0 0 
4 1 0 0 0 1 0 0 
4 2 0 0 0 1 0 0 
4 3 0 0 0 1 0 0 
4 4 0 0 0 1 0 0 
4 5 0 0 0 1 0 0 
end data

// Const elem: 4 0 0 0 0 0 0 1 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 2 0 0 0 0 -1 0 
0 4 0 0 0 0 0 1 
1 1 0 0 0 0 -1 0 
1 3 0 0 0 0 0 1 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 -1 0 
2 2 0 0 0 0 0 1 
2 4 0 0 0 0 0 0 
3 1 0 0 0 0 0 1 
3 3 0 0 0 0 0 0 
3 5 0 0 0 0 -1 0 
4 0 0 0 0 0 0 1 
4 2 0 0 0 0 0 0 
4 4 0 0 0 0 -1 0 
5 1 0 0 0 0 0 0 
5 3 0 0 0 0 -1 0 
5 5 0 0 0 0 0 1 
end data

// Const elem: 4 0 0 0 0 1 0 1 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 2 0 0 0 0 -1 0 
0 4 0 0 0 0 0 1 
2 0 0 0 1 1 -1 0 
2 2 0 0 1 1 0 1 
2 4 0 0 1 1 0 0 
4 0 0 0 0 1 0 1 
4 2 0 0 0 1 0 0 
4 4 0 0 0 1 -1 0 
end data

// Const elem: 4 1 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 4 1 0 0 0 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
2 0 0 0 1 1 0 0 
2 1 0 0 1 1 0 0 
2 2 0 0 1 1 0 0 
2 3 0 0 1 1 0 0 
2 4 0 0 1 1 0 0 
2 5 0 0 1 1 0 0 
4 0 0 0 0 1 0 0 
4 1 0 0 0 1 0 0 
4 2 0 0 0 1 0 0 
4 3 0 0 0 1 0 0 
4 4 0 0 0 1 0 0 
4 5 0 0 0 1 0 0 
end data

// Const elem: 4 2 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 4 2 0 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 1 0 0 0 0 
0 4 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 0 1 0 0 0 0 
1 4 -1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 0 1 0 0 0 0 
2 4 -1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 2 0 1 0 0 0 0 
3 4 -1 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 2 0 1 0 0 0 0 
4 4 -1 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 2 0 1 0 0 0 0 
5 4 -1 0 0 0 0 0 
end data

// Const elem: 4 2 0 0 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
2 0 0 0 1 1 0 0 
2 1 0 0 1 1 0 0 
2 2 0 0 1 1 0 0 
2 3 0 0 1 1 0 0 
2 4 0 0 1 1 0 0 
2 5 0 0 1 1 0 0 
4 0 0 0 0 1 0 0 
4 1 0 0 0 1 0 0 
4 2 0 0 0 1 0 0 
4 3 0 0 0 1 0 0 
4 4 0 0 0 1 0 0 
4 5 0 0 0 1 0 0 
end data

// Const elem: 4 2 0 1 0 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 2 0 1 0 0 0 0 
0 4 -1 0 0 0 0 0 
2 0 0 0 1 1 0 0 
2 2 0 1 1 1 0 0 
2 4 -1 0 1 1 0 0 
4 0 0 0 0 1 0 0 
4 2 0 1 0 1 0 0 
4 4 -1 0 0 1 0 0 
end data

// Const elem: 4 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 4 3 1 0 0 0 0 0 
begin data
0 3 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 3 1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 3 1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 3 1 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 3 1 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 3 1 0 0 0 0 0 
end data

// Const elem: 4 3 0 -1 0 1 0 0 
begin data
0 3 0 -1 0 0 0 0 
2 0 0 0 1 1 0 0 
2 3 0 -1 1 1 0 0 
4 0 0 0 0 1 0 0 
4 3 0 -1 0 1 0 0 
end data

// Const elem: 4 3 0 -2 0 2 0 0 
begin data
0 1 -1 -1 0 0 0 0 
0 2 -1 -2 0 0 0 0 
0 3 0 -2 0 0 0 0 
0 4 1 -1 0 0 0 0 
0 5 1 0 0 0 0 0 
2 0 0 0 2 2 0 0 
2 1 -1 -1 2 2 0 0 
2 2 -1 -2 2 2 0 0 
2 3 0 -2 2 2 0 0 
2 4 1 -1 2 2 0 0 
2 5 1 0 2 2 0 0 
4 0 0 0 0 2 0 0 
4 1 -1 -1 0 2 0 0 
4 2 -1 -2 0 2 0 0 
4 3 0 -2 0 2 0 0 
4 4 1 -1 0 2 0 0 
4 5 1 0 0 2 0 0 
end data

// Const elem: 4 4 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 4 4 0 0 0 1 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
2 0 0 0 1 1 0 0 
2 1 0 0 1 1 0 0 
2 2 0 0 1 1 0 0 
2 3 0 0 1 1 0 0 
2 4 0 0 1 1 0 0 
2 5 0 0 1 1 0 0 
4 0 0 0 0 1 0 0 
4 1 0 0 0 1 0 0 
4 2 0 0 0 1 0 0 
4 3 0 0 0 1 0 0 
4 4 0 0 0 1 0 0 
4 5 0 0 0 1 0 0 
end data

// Const elem: 4 4 0 1 0 0 0 0 
begin data
0 2 1 1 0 0 0 0 
0 4 0 1 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 1 1 0 0 0 0 
1 4 0 1 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 1 1 0 0 0 0 
2 4 0 1 0 0 0 0 
3 0 0 0 0 0 0 0 
3 2 1 1 0 0 0 0 
3 4 0 1 0 0 0 0 
4 0 0 0 0 0 0 0 
4 2 1 1 0 0 0 0 
4 4 0 1 0 0 0 0 
5 0 0 0 0 0 0 0 
5 2 1 1 0 0 0 0 
5 4 0 1 0 0 0 0 
end data

// Const elem: 4 4 0 1 0 1 0 0 
begin data
0 2 1 1 0 0 0 0 
0 4 0 1 0 0 0 0 
2 0 0 0 1 1 0 0 
2 2 1 1 1 1 0 0 
2 4 0 1 1 1 0 0 
4 0 0 0 0 1 0 0 
4 2 1 1 0 1 0 0 
4 4 0 1 0 1 0 0 
end data

// Const elem: 4 4 0 0 0 0 0 1 
begin data
0 2 0 0 0 0 0 1 
0 4 0 0 0 0 1 1 
1 1 0 0 0 0 0 1 
1 3 0 0 0 0 1 1 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 1 
2 2 0 0 0 0 1 1 
2 4 0 0 0 0 0 0 
3 1 0 0 0 0 1 1 
3 3 0 0 0 0 0 0 
3 5 0 0 0 0 0 1 
4 0 0 0 0 0 1 1 
4 2 0 0 0 0 0 0 
4 4 0 0 0 0 0 1 
5 1 0 0 0 0 0 0 
5 3 0 0 0 0 0 1 
5 5 0 0 0 0 1 1 
end data

// Const elem: 4 4 0 0 0 1 0 1 
begin data
0 2 0 0 0 0 0 1 
0 4 0 0 0 0 1 1 
2 0 0 0 1 1 0 1 
2 2 0 0 1 1 1 1 
2 4 0 0 1 1 0 0 
4 0 0 0 0 1 1 1 
4 2 0 0 0 1 0 0 
4 4 0 0 0 1 0 1 
end data

// Const elem: 4 4 0 1 0 0 0 1 
begin data
0 2 1 1 0 0 0 1 
0 4 0 1 0 0 1 1 
2 0 0 0 0 0 0 1 
2 2 1 1 0 0 1 1 
2 4 0 1 0 0 0 0 
4 0 0 0 0 0 1 1 
4 2 1 1 0 0 0 0 
4 4 0 1 0 0 0 1 
end data

// Const elem: 4 4 0 1 0 1 0 1 
begin data
0 2 1 1 0 0 0 1 
0 4 0 1 0 0 1 1 
2 0 0 0 1 1 0 1 
2 2 1 1 1 1 1 1 
2 4 0 1 1 1 0 0 
4 0 0 0 0 1 1 1 
4 2 1 1 0 1 0 0 
4 4 0 1 0 1 0 1 
end data

// Const elem: 4 4 0 1 0 2 0 1 
begin data
0 2 1 1 0 0 0 1 
0 4 0 1 0 0 1 1 
2 0 0 0 2 2 0 1 
2 2 1 1 2 2 1 1 
2 4 0 1 2 2 0 0 
4 0 0 0 0 2 1 1 
4 2 1 1 0 2 0 0 
4 4 0 1 0 2 0 1 
end data

// Const elem: 4 5 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 4 5 0 0 0 0 0 1 
begin data
0 3 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 5 0 0 0 0 0 0 
2 1 0 0 0 0 0 1 
2 4 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
3 3 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 5 0 0 0 0 0 1 
5 1 0 0 0 0 0 0 
5 4 0 0 0 0 0 1 
end data

// Const elem: 4 5 0 0 0 1 -1 0 
begin data
0 3 0 0 0 0 -1 0 
2 1 0 0 1 1 -1 0 
2 4 0 0 1 1 0 0 
4 2 0 0 0 1 0 0 
4 5 0 0 0 1 -1 0 
end data

// Const elem: 4 5 0 0 0 2 -2 0 
begin data
0 1 0 0 0 0 -1 -1 
0 2 0 0 0 0 -2 -1 
0 3 0 0 0 0 -2 0 
0 4 0 0 0 0 -1 1 
0 5 0 0 0 0 0 1 
2 0 0 0 2 2 -2 -1 
2 1 0 0 2 2 -2 0 
2 2 0 0 2 2 -1 1 
2 3 0 0 2 2 0 1 
2 4 0 0 2 2 0 0 
2 5 0 0 2 2 -1 -1 
4 0 0 0 0 2 -1 1 
4 1 0 0 0 2 0 1 
4 2 0 0 0 2 0 0 
4 3 0 0 0 2 -1 -1 
4 4 0 0 0 2 -2 -1 
4 5 0 0 0 2 -2 0 
end data

// Const elem: 5 0 0 0 0 0 0 0 
begin data
0 0 0 1 0 0 0 0 
0 0 1 0 0 0 0 0 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 5 1 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 5 2 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 5 2 0 1 0 0 0 0 
begin data
0 2 0 1 0 0 0 0 
0 4 -1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 2 0 1 0 0 0 0 
1 4 -1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 2 0 1 0 0 0 0 
2 4 -1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 2 0 1 0 0 0 0 
3 4 -1 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 2 0 1 0 0 0 0 
4 4 -1 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 2 0 1 0 0 0 0 
5 4 -1 0 0 0 0 0 
end data

// Const elem: 5 3 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 5 3 1 0 0 0 0 0 
begin data
0 3 1 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 3 1 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 3 1 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 3 1 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 3 1 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 3 1 0 0 0 0 0 
end data

// Const elem: 5 3 0 -1 0 0 0 1 
begin data
1 3 0 -1 0 0 1 1 
2 0 0 0 0 0 0 1 
3 3 0 -1 0 0 0 0 
4 0 0 0 0 0 1 1 
5 3 0 -1 0 0 0 1 
end data

// Const elem: 5 3 0 -2 0 0 0 2 
begin data
0 2 -1 -2 0 0 0 2 
0 4 1 -1 0 0 2 2 
1 1 -1 -1 0 0 0 2 
1 3 0 -2 0 0 2 2 
1 5 1 0 0 0 0 0 
2 0 0 0 0 0 0 2 
2 2 -1 -2 0 0 2 2 
2 4 1 -1 0 0 0 0 
3 1 -1 -1 0 0 2 2 
3 3 0 -2 0 0 0 0 
3 5 1 0 0 0 0 2 
4 0 0 0 0 0 2 2 
4 2 -1 -2 0 0 0 0 
4 4 1 -1 0 0 0 2 
5 1 -1 -1 0 0 0 0 
5 3 0 -2 0 0 0 2 
5 5 1 0 0 0 2 2 
end data

// Const elem: 5 4 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 5 4 0 0 0 0 0 1 
begin data
0 3 0 0 0 0 0 1 
1 2 0 0 0 0 0 1 
1 5 0 0 0 0 0 0 
2 1 0 0 0 0 0 1 
2 4 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
3 3 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 5 0 0 0 0 0 1 
5 1 0 0 0 0 0 0 
5 4 0 0 0 0 0 1 
end data

// Const elem: 5 4 0 1 0 0 -1 0 
begin data
1 2 1 1 0 0 -1 0 
2 4 0 1 0 0 0 0 
3 0 0 0 0 0 -1 0 
4 2 1 1 0 0 0 0 
5 4 0 1 0 0 -1 0 
end data

// Const elem: 5 4 0 2 0 0 -2 0 
begin data
0 2 2 2 0 0 -2 -1 
0 4 0 2 0 0 -1 1 
1 0 0 0 0 0 -1 -1 
1 2 2 2 0 0 -2 0 
1 4 0 2 0 0 0 1 
2 0 0 0 0 0 -2 -1 
2 2 2 2 0 0 -1 1 
2 4 0 2 0 0 0 0 
3 0 0 0 0 0 -2 0 
3 2 2 2 0 0 0 1 
3 4 0 2 0 0 -1 -1 
4 0 0 0 0 0 -1 1 
4 2 2 2 0 0 0 0 
4 4 0 2 0 0 -2 -1 
5 0 0 0 0 0 0 1 
5 2 2 2 0 0 -1 -1 
5 4 0 2 0 0 -2 0 
end data

// Const elem: 5 5 0 0 0 0 0 0 
begin data
0 1 0 0 0 0 0 0 
0 2 0 0 0 0 0 0 
0 3 0 0 0 0 0 0 
0 4 0 0 0 0 0 0 
0 5 0 0 0 0 0 0 
1 0 0 0 0 0 0 0 
1 1 0 0 0 0 0 0 
1 2 0 0 0 0 0 0 
1 3 0 0 0 0 0 0 
1 4 0 0 0 0 0 0 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
2 1 0 0 0 0 0 0 
2 2 0 0 0 0 0 0 
2 3 0 0 0 0 0 0 
2 4 0 0 0 0 0 0 
2 5 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
3 1 0 0 0 0 0 0 
3 2 0 0 0 0 0 0 
3 3 0 0 0 0 0 0 
3 4 0 0 0 0 0 0 
3 5 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
4 1 0 0 0 0 0 0 
4 2 0 0 0 0 0 0 
4 3 0 0 0 0 0 0 
4 4 0 0 0 0 0 0 
4 5 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
5 1 0 0 0 0 0 0 
5 2 0 0 0 0 0 0 
5 3 0 0 0 0 0 0 
5 4 0 0 0 0 0 0 
5 5 0 0 0 0 0 0 
end data

// Const elem: 5 5 0 0 0 0 0 1 
begin data
0 2 0 0 0 0 -1 0 
0 4 0 0 0 0 0 1 
1 1 0 0 0 0 -1 0 
1 3 0 0 0 0 0 1 
1 5 0 0 0 0 0 0 
2 0 0 0 0 0 -1 0 
2 2 0 0 0 0 0 1 
2 4 0 0 0 0 0 0 
3 1 0 0 0 0 0 1 
3 3 0 0 0 0 0 0 
3 5 0 0 0 0 -1 0 
4 0 0 0 0 0 0 1 
4 2 0 0 0 0 0 0 
4 4 0 0 0 0 -1 0 
5 1 0 0 0 0 0 0 
5 3 0 0 0 0 -1 0 
5 5 0 0 0 0 0 1 
end data

end centralizer elements



==> anc/Geometry_Z7_1_1.txt <==
point group
7
1

ZMxZN
false

lattice label
Z7_1

begin twist
 0/1 1/7 2/7 -3/7
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
7
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
7
0
0 0 1 1 1 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.1523824354
-0.2630237711
-0.6395240039
-1.3279852775
-0.5128584316
-0.4089909515
next lattice vector
0.9241389611
0.7369762292
1.4369973926
-0.3279852776
0.2846149573
0.5910090485
next lattice vector
0
1.1820180973
0
1.4739524581
0
-0.6559705552
next lattice vector
-0.9241389611
0.736976229
-1.4369973926
-0.3279852775
-0.2846149573
0.5910090485
next lattice vector
-1.1523824354
-0.2630237711
0.6395240039
-1.3279852775
0.5128584316
-0.4089909515
next lattice vector
-0.5128584315
-1.0649615066
1.1523824354
0.918994326
-0.6395240038
0.1459671806
end lattice

allowed order of Wilson lines
7
7
7
7
7
7

begin identical WLs
 1 2 3 4 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 2 
1 0 0 0 0 0 0 3 
1 0 0 0 0 0 0 4 
1 0 0 0 0 0 0 5 
1 0 0 0 0 0 0 6 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 2 
2 0 0 0 0 0 0 3 
2 0 0 0 0 0 0 4 
2 0 0 0 0 0 0 5 
2 0 0 0 0 0 0 6 
new sector
3 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
3 0 0 0 0 0 0 2 
3 0 0 0 0 0 0 3 
3 0 0 0 0 0 0 4 
3 0 0 0 0 0 0 5 
3 0 0 0 0 0 0 6 
new sector
4 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 2 
4 0 0 0 0 0 0 3 
4 0 0 0 0 0 0 4 
4 0 0 0 0 0 0 5 
4 0 0 0 0 0 0 6 
new sector
5 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
5 0 0 0 0 0 0 2 
5 0 0 0 0 0 0 3 
5 0 0 0 0 0 0 4 
5 0 0 0 0 0 0 5 
5 0 0 0 0 0 0 6 
new sector
6 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 1 
6 0 0 0 0 0 0 2 
6 0 0 0 0 0 0 3 
6 0 0 0 0 0 0 4 
6 0 0 0 0 0 0 5 
6 0 0 0 0 0 0 6 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 -1 -1 -1 -1 -1 0 
3 0 0 -1 -1 -1 -1 0 
4 0 0 0 -1 -1 -1 0 
5 0 0 0 0 -1 -1 0 
6 0 0 0 0 0 -1 0 
end data

// Const elem: 1 0 0 0 0 0 0 2 
begin data
1 0 0 0 0 0 0 2 
2 0 -2 -2 -2 -2 -2 0 
3 0 0 -2 -2 -2 -2 0 
4 0 0 0 -2 -2 -2 0 
5 0 0 0 0 -2 -2 0 
6 0 0 0 0 0 -2 0 
end data

// Const elem: 1 0 0 0 0 0 0 3 
begin data
1 0 0 0 0 0 0 3 
2 0 -3 -3 -3 -3 -3 0 
3 0 0 -3 -3 -3 -3 0 
4 0 0 0 -3 -3 -3 0 
5 0 0 0 0 -3 -3 0 
6 0 0 0 0 0 -3 0 
end data

// Const elem: 1 0 0 0 0 0 0 4 
begin data
1 0 0 0 0 0 0 4 
2 0 -4 -4 -4 -4 -4 0 
3 0 0 -4 -4 -4 -4 0 
4 0 0 0 -4 -4 -4 0 
5 0 0 0 0 -4 -4 0 
6 0 0 0 0 0 -4 0 
end data

// Const elem: 1 0 0 0 0 0 0 5 
begin data
1 0 0 0 0 0 0 5 
2 0 -5 -5 -5 -5 -5 0 
3 0 0 -5 -5 -5 -5 0 
4 0 0 0 -5 -5 -5 0 
5 0 0 0 0 -5 -5 0 
6 0 0 0 0 0 -5 0 
end data

// Const elem: 1 0 0 0 0 0 0 6 
begin data
1 0 0 0 0 0 0 6 
2 0 -6 -6 -6 -6 -6 0 
3 0 0 -6 -6 -6 -6 0 
4 0 0 0 -6 -6 -6 0 
5 0 0 0 0 -6 -6 0 
6 0 0 0 0 0 -6 0 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 0 1 
begin data
1 0 1 0 1 0 1 1 
2 0 0 0 0 0 0 1 
3 0 0 -1 0 -1 0 0 
4 0 1 0 0 0 0 1 
5 0 0 0 0 -1 0 0 
6 0 1 0 1 0 0 1 
end data

// Const elem: 2 0 0 0 0 0 0 2 
begin data
1 0 2 0 2 0 2 2 
2 0 0 0 0 0 0 2 
3 0 0 -2 0 -2 0 0 
4 0 2 0 0 0 0 2 
5 0 0 0 0 -2 0 0 
6 0 2 0 2 0 0 2 
end data

// Const elem: 2 0 0 0 0 0 0 3 
begin data
1 0 3 0 3 0 3 3 
2 0 0 0 0 0 0 3 
3 0 0 -3 0 -3 0 0 
4 0 3 0 0 0 0 3 
5 0 0 0 0 -3 0 0 
6 0 3 0 3 0 0 3 
end data

// Const elem: 2 0 0 0 0 0 0 4 
begin data
1 0 4 0 4 0 4 4 
2 0 0 0 0 0 0 4 
3 0 0 -4 0 -4 0 0 
4 0 4 0 0 0 0 4 
5 0 0 0 0 -4 0 0 
6 0 4 0 4 0 0 4 
end data

// Const elem: 2 0 0 0 0 0 0 5 
begin data
1 0 5 0 5 0 5 5 
2 0 0 0 0 0 0 5 
3 0 0 -5 0 -5 0 0 
4 0 5 0 0 0 0 5 
5 0 0 0 0 -5 0 0 
6 0 5 0 5 0 0 5 
end data

// Const elem: 2 0 0 0 0 0 0 6 
begin data
1 0 6 0 6 0 6 6 
2 0 0 0 0 0 0 6 
3 0 0 -6 0 -6 0 0 
4 0 6 0 0 0 0 6 
5 0 0 0 0 -6 0 0 
6 0 6 0 6 0 0 6 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 1 
begin data
1 0 1 1 0 1 1 1 
2 0 0 1 0 0 1 1 
3 0 0 0 0 0 0 1 
4 0 0 0 -1 0 0 0 
5 0 1 1 0 0 1 1 
6 0 0 1 0 0 0 1 
end data

// Const elem: 3 0 0 0 0 0 0 2 
begin data
1 0 2 2 0 2 2 2 
2 0 0 2 0 0 2 2 
3 0 0 0 0 0 0 2 
4 0 0 0 -2 0 0 0 
5 0 2 2 0 0 2 2 
6 0 0 2 0 0 0 2 
end data

// Const elem: 3 0 0 0 0 0 0 3 
begin data
1 0 3 3 0 3 3 3 
2 0 0 3 0 0 3 3 
3 0 0 0 0 0 0 3 
4 0 0 0 -3 0 0 0 
5 0 3 3 0 0 3 3 
6 0 0 3 0 0 0 3 
end data

// Const elem: 3 0 0 0 0 0 0 4 
begin data
1 0 4 4 0 4 4 4 
2 0 0 4 0 0 4 4 
3 0 0 0 0 0 0 4 
4 0 0 0 -4 0 0 0 
5 0 4 4 0 0 4 4 
6 0 0 4 0 0 0 4 
end data

// Const elem: 3 0 0 0 0 0 0 5 
begin data
1 0 5 5 0 5 5 5 
2 0 0 5 0 0 5 5 
3 0 0 0 0 0 0 5 
4 0 0 0 -5 0 0 0 
5 0 5 5 0 0 5 5 
6 0 0 5 0 0 0 5 
end data

// Const elem: 3 0 0 0 0 0 0 6 
begin data
1 0 6 6 0 6 6 6 
2 0 0 6 0 0 6 6 
3 0 0 0 0 0 0 6 
4 0 0 0 -6 0 0 0 
5 0 6 6 0 0 6 6 
6 0 0 6 0 0 0 6 
end data

// Const elem: 4 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
end data

// Const elem: 4 0 0 0 0 0 0 1 
begin data
1 0 0 0 1 0 0 1 
2 0 -1 -1 0 0 -1 0 
3 0 0 -1 0 0 0 0 
4 0 0 0 0 0 0 1 
5 0 -1 -1 0 -1 -1 0 
6 0 0 -1 0 0 -1 0 
end data

// Const elem: 4 0 0 0 0 0 0 2 
begin data
1 0 0 0 2 0 0 2 
2 0 -2 -2 0 0 -2 0 
3 0 0 -2 0 0 0 0 
4 0 0 0 0 0 0 2 
5 0 -2 -2 0 -2 -2 0 
6 0 0 -2 0 0 -2 0 
end data

// Const elem: 4 0 0 0 0 0 0 3 
begin data
1 0 0 0 3 0 0 3 
2 0 -3 -3 0 0 -3 0 
3 0 0 -3 0 0 0 0 
4 0 0 0 0 0 0 3 
5 0 -3 -3 0 -3 -3 0 
6 0 0 -3 0 0 -3 0 
end data

// Const elem: 4 0 0 0 0 0 0 4 
begin data
1 0 0 0 4 0 0 4 
2 0 -4 -4 0 0 -4 0 
3 0 0 -4 0 0 0 0 
4 0 0 0 0 0 0 4 
5 0 -4 -4 0 -4 -4 0 
6 0 0 -4 0 0 -4 0 
end data

// Const elem: 4 0 0 0 0 0 0 5 
begin data
1 0 0 0 5 0 0 5 
2 0 -5 -5 0 0 -5 0 
3 0 0 -5 0 0 0 0 
4 0 0 0 0 0 0 5 
5 0 -5 -5 0 -5 -5 0 
6 0 0 -5 0 0 -5 0 
end data

// Const elem: 4 0 0 0 0 0 0 6 
begin data
1 0 0 0 6 0 0 6 
2 0 -6 -6 0 0 -6 0 
3 0 0 -6 0 0 0 0 
4 0 0 0 0 0 0 6 
5 0 -6 -6 0 -6 -6 0 
6 0 0 -6 0 0 -6 0 
end data

// Const elem: 5 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 1 
begin data
1 0 0 1 0 1 0 1 
2 0 -1 0 0 0 0 0 
3 0 0 0 0 1 0 1 
4 0 -1 0 -1 0 0 0 
5 0 0 0 0 0 0 1 
6 0 -1 0 -1 0 -1 0 
end data

// Const elem: 5 0 0 0 0 0 0 2 
begin data
1 0 0 2 0 2 0 2 
2 0 -2 0 0 0 0 0 
3 0 0 0 0 2 0 2 
4 0 -2 0 -2 0 0 0 
5 0 0 0 0 0 0 2 
6 0 -2 0 -2 0 -2 0 
end data

// Const elem: 5 0 0 0 0 0 0 3 
begin data
1 0 0 3 0 3 0 3 
2 0 -3 0 0 0 0 0 
3 0 0 0 0 3 0 3 
4 0 -3 0 -3 0 0 0 
5 0 0 0 0 0 0 3 
6 0 -3 0 -3 0 -3 0 
end data

// Const elem: 5 0 0 0 0 0 0 4 
begin data
1 0 0 4 0 4 0 4 
2 0 -4 0 0 0 0 0 
3 0 0 0 0 4 0 4 
4 0 -4 0 -4 0 0 0 
5 0 0 0 0 0 0 4 
6 0 -4 0 -4 0 -4 0 
end data

// Const elem: 5 0 0 0 0 0 0 5 
begin data
1 0 0 5 0 5 0 5 
2 0 -5 0 0 0 0 0 
3 0 0 0 0 5 0 5 
4 0 -5 0 -5 0 0 0 
5 0 0 0 0 0 0 5 
6 0 -5 0 -5 0 -5 0 
end data

// Const elem: 5 0 0 0 0 0 0 6 
begin data
1 0 0 6 0 6 0 6 
2 0 -6 0 0 0 0 0 
3 0 0 0 0 6 0 6 
4 0 -6 0 -6 0 0 0 
5 0 0 0 0 0 0 6 
6 0 -6 0 -6 0 -6 0 
end data

// Const elem: 6 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
end data

// Const elem: 6 0 0 0 0 0 0 1 
begin data
1 0 1 1 1 1 1 1 
2 0 0 1 1 1 1 1 
3 0 0 0 1 1 1 1 
4 0 0 0 0 1 1 1 
5 0 0 0 0 0 1 1 
6 0 0 0 0 0 0 1 
end data

// Const elem: 6 0 0 0 0 0 0 2 
begin data
1 0 2 2 2 2 2 2 
2 0 0 2 2 2 2 2 
3 0 0 0 2 2 2 2 
4 0 0 0 0 2 2 2 
5 0 0 0 0 0 2 2 
6 0 0 0 0 0 0 2 
end data

// Const elem: 6 0 0 0 0 0 0 3 
begin data
1 0 3 3 3 3 3 3 
2 0 0 3 3 3 3 3 
3 0 0 0 3 3 3 3 
4 0 0 0 0 3 3 3 
5 0 0 0 0 0 3 3 
6 0 0 0 0 0 0 3 
end data

// Const elem: 6 0 0 0 0 0 0 4 
begin data
1 0 4 4 4 4 4 4 
2 0 0 4 4 4 4 4 
3 0 0 0 4 4 4 4 
4 0 0 0 0 4 4 4 
5 0 0 0 0 0 4 4 
6 0 0 0 0 0 0 4 
end data

// Const elem: 6 0 0 0 0 0 0 5 
begin data
1 0 5 5 5 5 5 5 
2 0 0 5 5 5 5 5 
3 0 0 0 5 5 5 5 
4 0 0 0 0 5 5 5 
5 0 0 0 0 0 5 5 
6 0 0 0 0 0 0 5 
end data

// Const elem: 6 0 0 0 0 0 0 6 
begin data
1 0 6 6 6 6 6 6 
2 0 0 6 6 6 6 6 
3 0 0 0 6 6 6 6 
4 0 0 0 0 6 6 6 
5 0 0 0 0 0 6 6 
6 0 0 0 0 0 0 6 
end data

end centralizer elements



==> anc/Geometry_Z8-II_1_1.txt <==
point group
8
1

ZMxZN
false

lattice label
Z8-II_1

begin twist
 0/1 1/8 3/8 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
8
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.7071067812
0
0.7071067812
0
0
0
next lattice vector
0.5
0.5
-0.5
0.5
0
0
next lattice vector
0
0.7071067812
0
-0.7071067812
0
0
next lattice vector
-0.5
0.5
0.5
0.5
0
0
next lattice vector
0
0
0
0
1.4142135624
0
next lattice vector
0
0
0
0
0
1.4142135624
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2 3 4
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 0 0 0 0 0 1 0 
1 0 0 0 0 1 1 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 1 0 1 
1 0 0 0 0 0 1 1 
1 0 0 0 0 1 1 1 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 1 0 0 0 
2 0 0 0 1 1 0 0 
new sector
3 0 0 0 0 0 0 0 
3 0 0 0 0 1 0 0 
3 0 0 0 0 0 1 0 
3 0 0 0 0 1 1 0 
3 0 0 0 0 0 0 1 
3 0 0 0 0 1 0 1 
3 0 0 0 0 0 1 1 
3 0 0 0 0 1 1 1 
new sector
4 0 0 0 0 0 0 0 
4 0 1 0 0 0 0 0 
4 0 1 1 0 0 0 0 
4 0 1 0 1 0 0 0 
4 0 1 1 1 0 0 0 
4 0 1 1 1 1 0 0 
new sector
5 0 0 0 0 0 0 0 
5 0 0 0 0 1 0 0 
5 0 0 0 0 0 1 0 
5 0 0 0 0 1 1 0 
5 0 0 0 0 0 0 1 
5 0 0 0 0 1 0 1 
5 0 0 0 0 0 1 1 
5 0 0 0 0 1 1 1 
new sector
6 0 0 0 0 0 0 0 
6 0 0 0 1 0 0 0 
6 0 0 0 1 1 0 0 
new sector
7 0 0 0 0 0 0 0 
7 0 0 0 0 1 0 0 
7 0 0 0 0 0 1 0 
7 0 0 0 0 1 1 0 
7 0 0 0 0 0 0 1 
7 0 0 0 0 1 0 1 
7 0 0 0 0 0 1 1 
7 0 0 0 0 1 1 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 0 0 
begin data
1 0 0 0 0 1 0 0 
2 0 -1 0 0 1 0 0 
3 0 -1 -1 0 1 0 0 
4 0 -1 -1 -1 1 0 0 
5 0 -1 -1 -1 0 0 0 
6 0 0 -1 -1 0 0 0 
7 0 0 0 -1 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 1 0 
begin data
1 0 0 0 0 0 1 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 0 
end data

// Const elem: 1 0 0 0 0 1 1 0 
begin data
1 0 0 0 0 1 1 0 
2 0 -1 0 0 1 0 0 
3 0 -1 -1 0 1 1 0 
4 0 -1 -1 -1 1 0 0 
5 0 -1 -1 -1 0 1 0 
6 0 0 -1 -1 0 0 0 
7 0 0 0 -1 0 1 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 1 0 1 
begin data
1 0 0 0 0 1 0 1 
2 0 -1 0 0 1 0 0 
3 0 -1 -1 0 1 0 1 
4 0 -1 -1 -1 1 0 0 
5 0 -1 -1 -1 0 0 1 
6 0 0 -1 -1 0 0 0 
7 0 0 0 -1 0 0 1 
end data

// Const elem: 1 0 0 0 0 0 1 1 
begin data
1 0 0 0 0 0 1 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 1 
end data

// Const elem: 1 0 0 0 0 1 1 1 
begin data
1 0 0 0 0 1 1 1 
2 0 -1 0 0 1 0 0 
3 0 -1 -1 0 1 1 1 
4 0 -1 -1 -1 1 0 0 
5 0 -1 -1 -1 0 1 1 
6 0 0 -1 -1 0 0 0 
7 0 0 0 -1 0 1 1 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 0 0 1 0 0 0 
4 0 -1 0 1 0 0 0 
6 0 -1 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 1 0 0 0 
2 0 0 0 1 1 0 0 
3 0 -1 0 1 1 0 0 
4 0 -1 -1 1 1 0 0 
5 0 -1 -1 0 1 0 0 
6 0 -1 -1 0 0 0 0 
7 0 0 -1 0 0 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 3 0 0 0 0 1 0 0 
begin data
1 0 0 1 -1 1 0 0 
2 0 -1 1 0 0 0 0 
3 0 0 0 0 1 0 0 
4 0 -1 1 -1 1 0 0 
5 0 -1 0 0 0 0 0 
6 0 0 0 -1 1 0 0 
7 0 -1 1 -1 0 0 0 
end data

// Const elem: 3 0 0 0 0 0 1 0 
begin data
1 0 0 0 0 0 1 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 0 
end data

// Const elem: 3 0 0 0 0 1 1 0 
begin data
1 0 0 1 -1 1 1 0 
2 0 -1 1 0 0 0 0 
3 0 0 0 0 1 1 0 
4 0 -1 1 -1 1 0 0 
5 0 -1 0 0 0 1 0 
6 0 0 0 -1 1 0 0 
7 0 -1 1 -1 0 1 0 
end data

// Const elem: 3 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
end data

// Const elem: 3 0 0 0 0 1 0 1 
begin data
1 0 0 1 -1 1 0 1 
2 0 -1 1 0 0 0 0 
3 0 0 0 0 1 0 1 
4 0 -1 1 -1 1 0 0 
5 0 -1 0 0 0 0 1 
6 0 0 0 -1 1 0 0 
7 0 -1 1 -1 0 0 1 
end data

// Const elem: 3 0 0 0 0 0 1 1 
begin data
1 0 0 0 0 0 1 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 1 
end data

// Const elem: 3 0 0 0 0 1 1 1 
begin data
1 0 0 1 -1 1 1 1 
2 0 -1 1 0 0 0 0 
3 0 0 0 0 1 1 1 
4 0 -1 1 -1 1 0 0 
5 0 -1 0 0 0 1 1 
6 0 0 0 -1 1 0 0 
7 0 -1 1 -1 0 1 1 
end data

// Const elem: 4 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 4 0 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
4 0 1 0 0 0 0 0 
end data

// Const elem: 4 0 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
4 0 1 1 0 0 0 0 
end data

// Const elem: 4 0 1 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 1 0 0 0 0 0 
4 0 1 0 1 0 0 0 
6 0 0 0 1 0 0 0 
end data

// Const elem: 4 0 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
4 0 1 1 1 0 0 0 
end data

// Const elem: 4 0 1 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1 0 0 0 0 0 
2 0 1 1 0 0 0 0 
3 0 1 1 1 0 0 0 
4 0 1 1 1 1 0 0 
5 0 0 1 1 1 0 0 
6 0 0 0 1 1 0 0 
7 0 0 0 0 1 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 5 0 0 0 0 1 0 0 
begin data
1 0 1 -1 1 0 0 0 
2 0 1 0 0 1 0 0 
3 0 0 0 1 0 0 0 
4 0 1 -1 1 1 0 0 
5 0 0 0 0 1 0 0 
6 0 0 -1 1 0 0 0 
7 0 1 -1 0 1 0 0 
end data

// Const elem: 5 0 0 0 0 0 1 0 
begin data
1 0 0 0 0 0 1 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 0 
end data

// Const elem: 5 0 0 0 0 1 1 0 
begin data
1 0 1 -1 1 0 1 0 
2 0 1 0 0 1 0 0 
3 0 0 0 1 0 1 0 
4 0 1 -1 1 1 0 0 
5 0 0 0 0 1 1 0 
6 0 0 -1 1 0 0 0 
7 0 1 -1 0 1 1 0 
end data

// Const elem: 5 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
end data

// Const elem: 5 0 0 0 0 1 0 1 
begin data
1 0 1 -1 1 0 0 1 
2 0 1 0 0 1 0 0 
3 0 0 0 1 0 0 1 
4 0 1 -1 1 1 0 0 
5 0 0 0 0 1 0 1 
6 0 0 -1 1 0 0 0 
7 0 1 -1 0 1 0 1 
end data

// Const elem: 5 0 0 0 0 0 1 1 
begin data
1 0 0 0 0 0 1 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 1 
end data

// Const elem: 5 0 0 0 0 1 1 1 
begin data
1 0 1 -1 1 0 1 1 
2 0 1 0 0 1 0 0 
3 0 0 0 1 0 1 1 
4 0 1 -1 1 1 0 0 
5 0 0 0 0 1 1 1 
6 0 0 -1 1 0 0 0 
7 0 1 -1 0 1 1 1 
end data

// Const elem: 6 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 6 0 0 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 1 0 0 0 0 0 
4 0 1 0 1 0 0 0 
6 0 0 0 1 0 0 0 
end data

// Const elem: 6 0 0 0 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1 0 0 0 0 0 
2 0 1 1 0 0 0 0 
3 0 1 1 1 0 0 0 
4 0 1 1 1 1 0 0 
5 0 0 1 1 1 0 0 
6 0 0 0 1 1 0 0 
7 0 0 0 0 1 0 0 
end data

// Const elem: 7 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 7 0 0 0 0 1 0 0 
begin data
1 0 1 0 0 0 0 0 
2 0 1 1 0 0 0 0 
3 0 1 1 1 0 0 0 
4 0 1 1 1 1 0 0 
5 0 0 1 1 1 0 0 
6 0 0 0 1 1 0 0 
7 0 0 0 0 1 0 0 
end data

// Const elem: 7 0 0 0 0 0 1 0 
begin data
1 0 0 0 0 0 1 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 0 
end data

// Const elem: 7 0 0 0 0 1 1 0 
begin data
1 0 1 0 0 0 1 0 
2 0 1 1 0 0 0 0 
3 0 1 1 1 0 1 0 
4 0 1 1 1 1 0 0 
5 0 0 1 1 1 1 0 
6 0 0 0 1 1 0 0 
7 0 0 0 0 1 1 0 
end data

// Const elem: 7 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
end data

// Const elem: 7 0 0 0 0 1 0 1 
begin data
1 0 1 0 0 0 0 1 
2 0 1 1 0 0 0 0 
3 0 1 1 1 0 0 1 
4 0 1 1 1 1 0 0 
5 0 0 1 1 1 0 1 
6 0 0 0 1 1 0 0 
7 0 0 0 0 1 0 1 
end data

// Const elem: 7 0 0 0 0 0 1 1 
begin data
1 0 0 0 0 0 1 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 1 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 1 1 
end data

// Const elem: 7 0 0 0 0 1 1 1 
begin data
1 0 1 0 0 0 1 1 
2 0 1 1 0 0 0 0 
3 0 1 1 1 0 1 1 
4 0 1 1 1 1 0 0 
5 0 0 1 1 1 1 1 
6 0 0 0 1 1 0 0 
7 0 0 0 0 1 1 1 
end data

end centralizer elements



==> anc/Geometry_Z8-II_2_1.txt <==
point group
8
1

ZMxZN
false

lattice label
Z8-II_2

begin twist
 0/1 1/8 3/8 -1/2
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
8
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 0 1 1 1 1 1 0
0 0 0 0 0 0 1 0
new non-R symmetry
2
0
0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.2071067812
0.5
-1.2071067812
-0.5
1.
0
next lattice vector
0.5
0.2071067812
0.5
1.2071067812
-1.
0
next lattice vector
-0.5
0.2071067812
-0.5
1.2071067812
1.
0
next lattice vector
-0.2071067812
0.5
1.2071067812
-0.5
-1.
0
next lattice vector
-0.2071067812
-0.5
1.2071067812
0.5
1.
0
next lattice vector
0
0
0
0
0
2.
end lattice

allowed order of Wilson lines
4
4
4
4
4
2

begin identical WLs
 1 2 3 4 5
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 -1 0 0 
1 0 0 0 0 -1 0 1 
1 0 0 0 0 -2 0 0 
1 0 0 0 0 -2 0 1 
1 0 0 0 0 -3 0 0 
1 0 0 0 0 -3 0 1 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 0 1 1 0 
new sector
3 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
3 0 0 0 0 0 1 0 
3 0 0 0 0 0 1 1 
3 0 0 0 0 0 2 0 
3 0 0 0 0 0 2 1 
3 0 0 0 0 0 3 0 
3 0 0 0 0 0 3 1 
new sector
4 0 0 0 0 0 0 0 
4 0 0 1 0 0 1 0 
4 0 0 0 1 0 -1 0 
4 0 0 1 1 1 1 0 
new sector
5 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
5 0 0 0 0 0 1 0 
5 0 0 0 0 0 1 1 
5 0 0 0 0 0 2 0 
5 0 0 0 0 0 2 1 
5 0 0 0 0 0 3 0 
5 0 0 0 0 0 3 1 
new sector
6 0 0 0 0 0 0 0 
6 0 0 0 0 1 1 0 
new sector
7 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
7 0 0 0 0 0 1 0 
7 0 0 0 0 0 1 1 
7 0 0 0 0 0 2 0 
7 0 0 0 0 0 2 1 
7 0 0 0 0 0 3 0 
7 0 0 0 0 0 3 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 -1 0 0 
begin data
1 0 0 0 0 -1 0 0 
2 0 0 0 -1 -1 0 0 
3 0 1 1 -1 -1 1 0 
4 0 1 1 -1 -1 0 0 
5 0 2 1 -1 0 1 0 
6 0 1 1 0 0 0 0 
7 0 1 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 -1 0 1 
begin data
1 0 0 0 0 -1 0 1 
2 0 0 0 -1 -1 0 0 
3 0 1 1 -1 -1 1 1 
4 0 1 1 -1 -1 0 0 
5 0 2 1 -1 0 1 1 
6 0 1 1 0 0 0 0 
7 0 1 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 -2 0 0 
begin data
1 0 0 0 0 -2 0 0 
2 0 0 0 -2 -2 0 0 
3 0 2 2 -2 -2 2 0 
4 0 2 2 -2 -2 0 0 
5 0 4 2 -2 0 2 0 
6 0 2 2 0 0 0 0 
7 0 2 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 -2 0 1 
begin data
1 0 0 0 0 -2 0 1 
2 0 0 0 -2 -2 0 0 
3 0 2 2 -2 -2 2 1 
4 0 2 2 -2 -2 0 0 
5 0 4 2 -2 0 2 1 
6 0 2 2 0 0 0 0 
7 0 2 0 0 0 0 1 
end data

// Const elem: 1 0 0 0 0 -3 0 0 
begin data
1 0 0 0 0 -3 0 0 
2 0 0 0 -3 -3 0 0 
3 0 3 3 -3 -3 3 0 
4 0 3 3 -3 -3 0 0 
5 0 6 3 -3 0 3 0 
6 0 3 3 0 0 0 0 
7 0 3 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 -3 0 1 
begin data
1 0 0 0 0 -3 0 1 
2 0 0 0 -3 -3 0 0 
3 0 3 3 -3 -3 3 1 
4 0 3 3 -3 -3 0 0 
5 0 6 3 -3 0 3 1 
6 0 3 3 0 0 0 0 
7 0 3 0 0 0 0 1 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 1 1 0 
begin data
0 0 1 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 -1 -1 1 0 0 
2 0 -1 0 0 1 0 0 
3 0 0 -1 0 0 0 0 
4 0 -1 -1 -1 1 0 0 
5 0 -1 0 0 0 0 0 
6 0 0 -1 -1 0 0 0 
7 0 -1 0 -1 1 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
end data

// Const elem: 3 0 0 0 0 0 1 0 
begin data
1 0 0 1 1 0 1 0 
2 0 -1 0 1 -1 -1 0 
3 0 0 0 0 0 1 0 
4 0 -1 1 1 -1 0 0 
5 0 0 0 0 -1 0 0 
6 0 0 1 0 0 1 0 
7 0 0 1 1 -1 0 0 
end data

// Const elem: 3 0 0 0 0 0 1 1 
begin data
1 0 0 1 1 0 1 1 
2 0 -1 0 1 -1 -1 0 
3 0 0 0 0 0 1 1 
4 0 -1 1 1 -1 0 0 
5 0 0 0 0 -1 0 1 
6 0 0 1 0 0 1 0 
7 0 0 1 1 -1 0 1 
end data

// Const elem: 3 0 0 0 0 0 2 0 
begin data
1 0 0 2 2 0 2 0 
2 0 -2 0 2 -2 -2 0 
3 0 0 0 0 0 2 0 
4 0 -2 2 2 -2 0 0 
5 0 0 0 0 -2 0 0 
6 0 0 2 0 0 2 0 
7 0 0 2 2 -2 0 0 
end data

// Const elem: 3 0 0 0 0 0 2 1 
begin data
1 0 0 2 2 0 2 1 
2 0 -2 0 2 -2 -2 0 
3 0 0 0 0 0 2 1 
4 0 -2 2 2 -2 0 0 
5 0 0 0 0 -2 0 1 
6 0 0 2 0 0 2 0 
7 0 0 2 2 -2 0 1 
end data

// Const elem: 3 0 0 0 0 0 3 0 
begin data
1 0 0 3 3 0 3 0 
2 0 -3 0 3 -3 -3 0 
3 0 0 0 0 0 3 0 
4 0 -3 3 3 -3 0 0 
5 0 0 0 0 -3 0 0 
6 0 0 3 0 0 3 0 
7 0 0 3 3 -3 0 0 
end data

// Const elem: 3 0 0 0 0 0 3 1 
begin data
1 0 0 3 3 0 3 1 
2 0 -3 0 3 -3 -3 0 
3 0 0 0 0 0 3 1 
4 0 -3 3 3 -3 0 0 
5 0 0 0 0 -3 0 1 
6 0 0 3 0 0 3 0 
7 0 0 3 3 -3 0 1 
end data

// Const elem: 4 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 4 0 0 1 0 0 1 0 
begin data
0 0 1 0 0 0 1 0 
0 0 0 0 0 0 0 1 
4 0 -1 1 0 0 0 0 
end data

// Const elem: 4 0 0 0 1 0 -1 0 
begin data
0 0 1 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 1 0 0 0 0 0 
4 0 1 0 1 0 0 0 
6 0 0 0 1 0 0 0 
end data

// Const elem: 4 0 0 1 1 1 1 0 
begin data
0 0 1 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 -1 1 0 1 0 0 
2 0 0 1 1 0 0 0 
3 0 0 0 0 1 0 0 
4 0 -1 1 1 1 0 0 
5 0 0 0 1 0 0 0 
6 0 -1 0 0 1 0 0 
7 0 -1 1 1 0 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
end data

// Const elem: 5 0 0 0 0 0 1 0 
begin data
1 0 1 -1 -1 1 1 0 
2 0 0 0 0 1 1 0 
3 0 0 -1 0 0 0 0 
4 0 0 -1 -1 1 1 0 
5 0 0 0 0 0 1 0 
6 0 0 -1 -1 0 0 0 
7 0 1 0 -1 1 2 0 
end data

// Const elem: 5 0 0 0 0 0 1 1 
begin data
1 0 1 -1 -1 1 1 1 
2 0 0 0 0 1 1 0 
3 0 0 -1 0 0 0 1 
4 0 0 -1 -1 1 1 0 
5 0 0 0 0 0 1 1 
6 0 0 -1 -1 0 0 0 
7 0 1 0 -1 1 2 1 
end data

// Const elem: 5 0 0 0 0 0 2 0 
begin data
1 0 2 -2 -2 2 2 0 
2 0 0 0 0 2 2 0 
3 0 0 -2 0 0 0 0 
4 0 0 -2 -2 2 2 0 
5 0 0 0 0 0 2 0 
6 0 0 -2 -2 0 0 0 
7 0 2 0 -2 2 4 0 
end data

// Const elem: 5 0 0 0 0 0 2 1 
begin data
1 0 2 -2 -2 2 2 1 
2 0 0 0 0 2 2 0 
3 0 0 -2 0 0 0 1 
4 0 0 -2 -2 2 2 0 
5 0 0 0 0 0 2 1 
6 0 0 -2 -2 0 0 0 
7 0 2 0 -2 2 4 1 
end data

// Const elem: 5 0 0 0 0 0 3 0 
begin data
1 0 3 -3 -3 3 3 0 
2 0 0 0 0 3 3 0 
3 0 0 -3 0 0 0 0 
4 0 0 -3 -3 3 3 0 
5 0 0 0 0 0 3 0 
6 0 0 -3 -3 0 0 0 
7 0 3 0 -3 3 6 0 
end data

// Const elem: 5 0 0 0 0 0 3 1 
begin data
1 0 3 -3 -3 3 3 1 
2 0 0 0 0 3 3 0 
3 0 0 -3 0 0 0 1 
4 0 0 -3 -3 3 3 0 
5 0 0 0 0 0 3 1 
6 0 0 -3 -3 0 0 0 
7 0 3 0 -3 3 6 1 
end data

// Const elem: 6 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 6 0 0 0 0 1 1 0 
begin data
0 0 1 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 -1 1 0 1 0 0 
2 0 0 1 1 0 0 0 
3 0 0 0 0 1 0 0 
4 0 -1 1 1 1 0 0 
5 0 0 0 1 0 0 0 
6 0 -1 0 0 1 0 0 
7 0 -1 1 1 0 0 0 
end data

// Const elem: 7 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 7 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
end data

// Const elem: 7 0 0 0 0 0 1 0 
begin data
1 0 1 0 0 1 1 0 
2 0 0 0 1 1 0 0 
3 0 0 -1 1 1 0 0 
4 0 -1 -1 1 1 0 0 
5 0 -1 -1 1 0 0 0 
6 0 -1 -1 0 0 0 0 
7 0 0 0 0 0 1 0 
end data

// Const elem: 7 0 0 0 0 0 1 1 
begin data
1 0 1 0 0 1 1 1 
2 0 0 0 1 1 0 0 
3 0 0 -1 1 1 0 1 
4 0 -1 -1 1 1 0 0 
5 0 -1 -1 1 0 0 1 
6 0 -1 -1 0 0 0 0 
7 0 0 0 0 0 1 1 
end data

// Const elem: 7 0 0 0 0 0 2 0 
begin data
1 0 2 0 0 2 2 0 
2 0 0 0 2 2 0 0 
3 0 0 -2 2 2 0 0 
4 0 -2 -2 2 2 0 0 
5 0 -2 -2 2 0 0 0 
6 0 -2 -2 0 0 0 0 
7 0 0 0 0 0 2 0 
end data

// Const elem: 7 0 0 0 0 0 2 1 
begin data
1 0 2 0 0 2 2 1 
2 0 0 0 2 2 0 0 
3 0 0 -2 2 2 0 1 
4 0 -2 -2 2 2 0 0 
5 0 -2 -2 2 0 0 1 
6 0 -2 -2 0 0 0 0 
7 0 0 0 0 0 2 1 
end data

// Const elem: 7 0 0 0 0 0 3 0 
begin data
1 0 3 0 0 3 3 0 
2 0 0 0 3 3 0 0 
3 0 0 -3 3 3 0 0 
4 0 -3 -3 3 3 0 0 
5 0 -3 -3 3 0 0 0 
6 0 -3 -3 0 0 0 0 
7 0 0 0 0 0 3 0 
end data

// Const elem: 7 0 0 0 0 0 3 1 
begin data
1 0 3 0 0 3 3 1 
2 0 0 0 3 3 0 0 
3 0 0 -3 3 3 0 1 
4 0 -3 -3 3 3 0 0 
5 0 -3 -3 3 0 0 1 
6 0 -3 -3 0 0 0 0 
7 0 0 0 0 0 3 1 
end data

end centralizer elements



==> anc/Geometry_Z8-I_1_1.txt <==
point group
8
1

ZMxZN
false

lattice label
Z8-I_1

begin twist
 0/1 1/8 1/4 -3/8
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
8
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.7071067812
0
0
0
0.7071067812
0
next lattice vector
0.5
0.5
0
0
-0.5
-0.5
next lattice vector
0
0.7071067812
0
0
0
0.7071067812
next lattice vector
-0.5
0.5
0
0
0.5
-0.5
next lattice vector
0
0
1.4142135624
0
0
0
next lattice vector
0
0
0
1.4142135624
0
0
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2 3 4
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 1 0 1 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 1 0 0 0 
2 0 0 0 1 1 0 0 
2 0 0 0 0 0 1 0 
2 0 0 0 1 0 1 0 
2 0 0 0 0 1 1 0 
2 0 0 0 1 1 1 0 
2 0 0 0 0 0 1 1 
2 0 0 0 1 0 1 1 
2 0 0 0 1 1 1 1 
new sector
3 0 0 0 0 0 0 0 
3 0 0 0 0 1 0 0 
3 0 0 0 0 0 0 1 
3 0 0 0 0 1 0 1 
new sector
4 0 0 0 0 0 0 0 
4 0 1 0 0 0 0 0 
4 0 1 1 0 0 0 0 
4 0 1 0 1 0 0 0 
4 0 1 1 1 0 0 0 
4 0 1 1 1 1 0 0 
new sector
5 0 0 0 0 0 0 0 
5 0 0 0 0 1 0 0 
5 0 0 0 0 0 0 1 
5 0 0 0 0 1 0 1 
new sector
6 0 0 0 0 0 0 0 
6 0 0 0 1 0 0 0 
6 0 0 0 1 1 0 0 
6 0 0 0 0 0 1 0 
6 0 0 0 1 0 1 0 
6 0 0 0 0 1 1 0 
6 0 0 0 1 1 1 0 
6 0 0 0 0 0 1 1 
6 0 0 0 1 0 1 1 
6 0 0 0 1 1 1 1 
new sector
7 0 0 0 0 0 0 0 
7 0 0 0 0 1 0 0 
7 0 0 0 0 0 0 1 
7 0 0 0 0 1 0 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 0 0 
begin data
1 0 0 0 0 1 0 0 
2 0 -1 0 0 1 0 0 
3 0 -1 -1 0 1 0 0 
4 0 -1 -1 -1 1 0 0 
5 0 -1 -1 -1 0 0 0 
6 0 0 -1 -1 0 0 0 
7 0 0 0 -1 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 -1 1 
3 0 0 0 0 0 -1 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
6 0 0 0 0 0 -1 1 
7 0 0 0 0 0 -1 0 
end data

// Const elem: 1 0 0 0 0 1 0 1 
begin data
1 0 0 0 0 1 0 1 
2 0 -1 0 0 1 -1 1 
3 0 -1 -1 0 1 -1 0 
4 0 -1 -1 -1 1 0 0 
5 0 -1 -1 -1 0 0 1 
6 0 0 -1 -1 0 -1 1 
7 0 0 0 -1 0 -1 0 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 1 0 0 0 
begin data
2 0 0 0 1 0 0 0 
4 0 -1 0 1 0 0 0 
6 0 -1 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 1 1 0 0 
begin data
1 0 0 0 1 0 0 0 
2 0 0 0 1 1 0 0 
3 0 -1 0 1 1 0 0 
4 0 -1 -1 1 1 0 0 
5 0 -1 -1 0 1 0 0 
6 0 -1 -1 0 0 0 0 
7 0 0 -1 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 1 0 
begin data
2 0 0 0 0 0 1 0 
4 0 0 0 0 0 0 0 
6 0 0 0 0 0 1 0 
end data

// Const elem: 2 0 0 0 1 0 1 0 
begin data
2 0 0 0 1 0 1 0 
4 0 -1 0 1 0 0 0 
6 0 -1 0 0 0 1 0 
end data

// Const elem: 2 0 0 0 0 1 1 0 
begin data
2 0 0 0 0 1 1 0 
4 0 0 -1 0 1 0 0 
6 0 0 -1 0 0 1 0 
end data

// Const elem: 2 0 0 0 1 1 1 0 
begin data
2 0 0 0 1 1 1 0 
4 0 -1 -1 1 1 0 0 
6 0 -1 -1 0 0 1 0 
end data

// Const elem: 2 0 0 0 0 0 1 1 
begin data
1 0 0 0 0 0 1 0 
2 0 0 0 0 0 1 1 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 0 
6 0 0 0 0 0 1 1 
7 0 0 0 0 0 0 1 
end data

// Const elem: 2 0 0 0 1 0 1 1 
begin data
2 0 0 0 1 0 1 1 
4 0 -1 0 1 0 0 0 
6 0 -1 0 0 0 1 1 
end data

// Const elem: 2 0 0 0 1 1 1 1 
begin data
1 0 0 0 1 0 1 0 
2 0 0 0 1 1 1 1 
3 0 -1 0 1 1 0 1 
4 0 -1 -1 1 1 0 0 
5 0 -1 -1 0 1 1 0 
6 0 -1 -1 0 0 1 1 
7 0 0 -1 0 0 0 1 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 3 0 0 0 0 1 0 0 
begin data
1 0 0 1 -1 1 0 0 
2 0 -1 1 0 0 0 0 
3 0 0 0 0 1 0 0 
4 0 -1 1 -1 1 0 0 
5 0 -1 0 0 0 0 0 
6 0 0 0 -1 1 0 0 
7 0 -1 1 -1 0 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 1 0 
2 0 0 0 0 0 1 1 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 0 
6 0 0 0 0 0 1 1 
7 0 0 0 0 0 0 1 
end data

// Const elem: 3 0 0 0 0 1 0 1 
begin data
1 0 0 1 -1 1 1 0 
2 0 -1 1 0 0 1 1 
3 0 0 0 0 1 0 1 
4 0 -1 1 -1 1 0 0 
5 0 -1 0 0 0 1 0 
6 0 0 0 -1 1 1 1 
7 0 -1 1 -1 0 0 1 
end data

// Const elem: 4 0 0 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 4 0 1 0 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
4 0 1 0 0 0 0 0 
end data

// Const elem: 4 0 1 1 0 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
4 0 1 1 0 0 0 0 
end data

// Const elem: 4 0 1 0 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
2 0 1 0 0 0 0 0 
4 0 1 0 1 0 0 0 
6 0 0 0 1 0 0 0 
end data

// Const elem: 4 0 1 1 1 0 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
4 0 1 1 1 0 0 0 
end data

// Const elem: 4 0 1 1 1 1 0 0 
begin data
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 1 0 0 0 0 0 
2 0 1 1 0 0 0 0 
3 0 1 1 1 0 0 0 
4 0 1 1 1 1 0 0 
5 0 0 1 1 1 0 0 
6 0 0 0 1 1 0 0 
7 0 0 0 0 1 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 5 0 0 0 0 1 0 0 
begin data
1 0 1 -1 1 0 0 0 
2 0 1 0 0 1 0 0 
3 0 0 0 1 0 0 0 
4 0 1 -1 1 1 0 0 
5 0 0 0 0 1 0 0 
6 0 0 -1 1 0 0 0 
7 0 1 -1 0 1 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 0 0 0 0 -1 1 
3 0 0 0 0 0 -1 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
6 0 0 0 0 0 -1 1 
7 0 0 0 0 0 -1 0 
end data

// Const elem: 5 0 0 0 0 1 0 1 
begin data
1 0 1 -1 1 0 0 1 
2 0 1 0 0 1 -1 1 
3 0 0 0 1 0 -1 0 
4 0 1 -1 1 1 0 0 
5 0 0 0 0 1 0 1 
6 0 0 -1 1 0 -1 1 
7 0 1 -1 0 1 -1 0 
end data

// Const elem: 6 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 6 0 0 0 1 0 0 0 
begin data
2 0 1 0 0 0 0 0 
4 0 1 0 1 0 0 0 
6 0 0 0 1 0 0 0 
end data

// Const elem: 6 0 0 0 1 1 0 0 
begin data
1 0 1 0 0 0 0 0 
2 0 1 1 0 0 0 0 
3 0 1 1 1 0 0 0 
4 0 1 1 1 1 0 0 
5 0 0 1 1 1 0 0 
6 0 0 0 1 1 0 0 
7 0 0 0 0 1 0 0 
end data

// Const elem: 6 0 0 0 0 0 1 0 
begin data
2 0 0 0 0 0 1 0 
4 0 0 0 0 0 0 0 
6 0 0 0 0 0 1 0 
end data

// Const elem: 6 0 0 0 1 0 1 0 
begin data
2 0 1 0 0 0 1 0 
4 0 1 0 1 0 0 0 
6 0 0 0 1 0 1 0 
end data

// Const elem: 6 0 0 0 0 1 1 0 
begin data
2 0 0 1 0 0 1 0 
4 0 0 1 0 1 0 0 
6 0 0 0 0 1 1 0 
end data

// Const elem: 6 0 0 0 1 1 1 0 
begin data
2 0 1 1 0 0 1 0 
4 0 1 1 1 1 0 0 
6 0 0 0 1 1 1 0 
end data

// Const elem: 6 0 0 0 0 0 1 1 
begin data
1 0 0 0 0 0 1 0 
2 0 0 0 0 0 1 1 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 0 
6 0 0 0 0 0 1 1 
7 0 0 0 0 0 0 1 
end data

// Const elem: 6 0 0 0 1 0 1 1 
begin data
2 0 1 0 0 0 1 1 
4 0 1 0 1 0 0 0 
6 0 0 0 1 0 1 1 
end data

// Const elem: 6 0 0 0 1 1 1 1 
begin data
1 0 1 0 0 0 1 0 
2 0 1 1 0 0 1 1 
3 0 1 1 1 0 0 1 
4 0 1 1 1 1 0 0 
5 0 0 1 1 1 1 0 
6 0 0 0 1 1 1 1 
7 0 0 0 0 1 0 1 
end data

// Const elem: 7 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 7 0 0 0 0 1 0 0 
begin data
1 0 1 0 0 0 0 0 
2 0 1 1 0 0 0 0 
3 0 1 1 1 0 0 0 
4 0 1 1 1 1 0 0 
5 0 0 1 1 1 0 0 
6 0 0 0 1 1 0 0 
7 0 0 0 0 1 0 0 
end data

// Const elem: 7 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 1 0 
2 0 0 0 0 0 1 1 
3 0 0 0 0 0 0 1 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 1 0 
6 0 0 0 0 0 1 1 
7 0 0 0 0 0 0 1 
end data

// Const elem: 7 0 0 0 0 1 0 1 
begin data
1 0 1 0 0 0 1 0 
2 0 1 1 0 0 1 1 
3 0 1 1 1 0 0 1 
4 0 1 1 1 1 0 0 
5 0 0 1 1 1 1 0 
6 0 0 0 1 1 1 1 
7 0 0 0 0 1 0 1 
end data

end centralizer elements



==> anc/Geometry_Z8-I_2_1.txt <==
point group
8
1

ZMxZN
false

lattice label
Z8-I_2

begin twist
 0/1 1/8 1/4 -3/8
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
8
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
2
0
0 0 1 1 1 1 0 0
0 0 0 0 0 1 0 0
new non-R symmetry
2
0
0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
1.
0
0
0
1.
0
next lattice vector
0.7071067812
0.7071067812
0
0
-0.7071067812
-0.7071067812
next lattice vector
0
1.
0
0
0
1.
next lattice vector
-0.7071067812
0.7071067812
0
0
0.7071067812
-0.7071067812
next lattice vector
-1.2071067812
0.5
1.
-1.
0.2071067812
0.5
next lattice vector
-1.2071067812
-0.5
1.
1.
0.2071067812
-0.5
end lattice

allowed order of Wilson lines
2
2
2
2
2
2

begin identical WLs
 1 2 3 4
 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 1 0 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 1 0 1 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 0 1 0 0 
2 0 0 0 0 0 -1 1 
2 0 0 0 0 1 -1 1 
2 0 0 0 0 0 0 -1 
2 0 0 0 0 1 0 -1 
2 0 0 0 0 1 -1 0 
2 0 0 0 0 0 0 -2 
2 0 0 0 0 0 -1 -1 
2 0 0 0 0 0 0 -3 
new sector
3 0 0 0 0 0 0 0 
3 0 0 0 0 1 0 0 
3 0 0 0 0 0 0 1 
3 0 0 0 0 1 0 1 
new sector
4 0 0 0 0 0 0 0 
4 0 0 1 0 0 0 0 
4 0 0 1 1 0 0 0 
4 0 0 1 0 1 0 0 
new sector
5 0 0 0 0 0 0 0 
5 0 0 0 0 1 0 0 
5 0 0 0 0 0 0 1 
5 0 0 0 0 1 0 1 
new sector
6 0 0 0 0 0 0 0 
6 0 0 0 0 1 0 0 
6 0 0 0 0 0 -1 1 
6 0 0 0 0 1 -1 1 
6 0 0 0 0 0 0 1 
6 0 0 0 0 1 0 1 
6 0 0 0 0 1 -1 2 
6 0 0 0 0 0 0 2 
6 0 0 0 0 0 -1 3 
6 0 0 0 0 0 0 3 
new sector
7 0 0 0 0 0 0 0 
7 0 0 0 0 1 0 0 
7 0 0 0 0 0 0 1 
7 0 0 0 0 1 0 1 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 1 0 0 
begin data
1 0 0 0 0 1 0 0 
2 0 -1 0 0 1 0 0 
3 0 -1 -1 0 1 0 0 
4 0 -1 -1 -1 1 0 0 
5 0 -1 -1 -1 0 0 0 
6 0 0 -1 -1 0 0 0 
7 0 0 0 -1 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 -1 -1 0 0 -1 1 
3 0 -1 -2 -1 0 -1 0 
4 0 0 -1 -2 -1 0 0 
5 0 1 0 -1 -2 0 1 
6 0 1 0 0 -1 -1 1 
7 0 0 0 0 0 -1 0 
end data

// Const elem: 1 0 0 0 0 1 0 1 
begin data
1 0 0 0 0 1 0 1 
2 0 -2 -1 0 1 -1 1 
3 0 -2 -3 -1 1 -1 0 
4 0 -1 -2 -3 0 0 0 
5 0 0 -1 -2 -2 0 1 
6 0 1 -1 -1 -1 -1 1 
7 0 0 0 -1 0 -1 0 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 1 0 0 
begin data
2 0 0 0 0 1 0 0 
4 0 0 -1 0 1 0 0 
6 0 0 -1 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 -1 1 
begin data
1 0 1 0 0 0 0 1 
2 0 0 0 0 0 -1 1 
3 0 0 -1 0 0 -1 0 
4 0 1 0 -1 0 0 0 
5 0 1 1 0 -1 0 1 
6 0 1 0 1 0 -1 1 
7 0 0 0 0 1 -1 0 
end data

// Const elem: 2 0 0 0 0 1 -1 1 
begin data
2 0 0 0 0 1 -1 1 
4 0 1 -1 -1 1 0 0 
6 0 1 -1 1 0 -1 1 
end data

// Const elem: 2 0 0 0 0 0 0 -1 
begin data
2 0 0 0 0 0 0 -1 
4 0 0 1 1 0 0 0 
6 0 -1 0 0 1 0 -1 
end data

// Const elem: 2 0 0 0 0 1 0 -1 
begin data
2 0 0 0 0 1 0 -1 
4 0 0 0 1 1 0 0 
6 0 -1 -1 0 1 0 -1 
end data

// Const elem: 2 0 0 0 0 1 -1 0 
begin data
2 0 0 0 0 1 -1 0 
4 0 1 0 0 1 0 0 
6 0 0 -1 1 1 -1 0 
end data

// Const elem: 2 0 0 0 0 0 0 -2 
begin data
1 0 -1 0 0 0 -1 -1 
2 0 0 0 0 0 0 -2 
3 0 1 2 0 0 1 -1 
4 0 0 2 2 0 0 0 
5 0 -1 0 2 2 -1 -1 
6 0 -2 0 0 2 0 -2 
7 0 -1 0 0 0 1 -1 
end data

// Const elem: 2 0 0 0 0 0 -1 -1 
begin data
1 0 0 0 0 0 -1 0 
2 0 0 0 0 0 -1 -1 
3 0 1 1 0 0 0 -1 
4 0 1 2 1 0 0 0 
5 0 0 1 2 1 -1 0 
6 0 -1 0 1 2 -1 -1 
7 0 -1 0 0 1 0 -1 
end data

// Const elem: 2 0 0 0 0 0 0 -3 
begin data
2 0 0 0 0 0 0 -3 
4 0 0 3 3 0 0 0 
6 0 -3 0 0 3 0 -3 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 3 0 0 0 0 1 0 0 
begin data
1 0 0 1 -1 1 0 0 
2 0 -1 1 0 0 0 0 
3 0 0 0 0 1 0 0 
4 0 -1 1 -1 1 0 0 
5 0 -1 0 0 0 0 0 
6 0 0 0 -1 1 0 0 
7 0 -1 1 -1 0 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 1 
begin data
1 0 0 1 -1 0 1 0 
2 0 0 1 0 -1 1 1 
3 0 0 0 0 0 0 1 
4 0 -1 0 -1 0 0 0 
5 0 0 0 -1 -1 1 0 
6 0 1 1 -1 -1 1 1 
7 0 0 1 0 -1 0 1 
end data

// Const elem: 3 0 0 0 0 1 0 1 
begin data
1 0 0 2 -2 1 1 0 
2 0 -1 2 0 -1 1 1 
3 0 0 0 0 1 0 1 
4 0 -2 1 -2 1 0 0 
5 0 -1 0 -1 -1 1 0 
6 0 1 1 -2 0 1 1 
7 0 -1 2 -1 -1 0 1 
end data

// Const elem: 4 0 0 0 0 0 0 0 
begin data
0 0 1 1 -1 -1 2 0 
0 0 0 0 1 0 -1 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 4 0 0 1 0 0 0 0 
begin data
0 0 1 1 -1 -1 2 0 
0 0 0 0 1 0 -1 1 
4 0 0 1 0 0 0 0 
end data

// Const elem: 4 0 0 1 1 0 0 0 
begin data
0 0 1 1 -1 -1 2 0 
0 0 0 0 1 0 -1 1 
2 0 0 0 1 0 -1 0 
4 0 0 1 1 0 0 0 
6 0 0 1 0 0 1 0 
end data

// Const elem: 4 0 0 1 0 1 0 0 
begin data
0 0 1 1 -1 -1 2 0 
0 0 0 0 1 0 -1 1 
1 0 0 0 0 1 -1 0 
2 0 0 1 0 0 0 0 
3 0 0 0 1 1 -1 0 
4 0 0 1 0 1 0 0 
5 0 0 1 0 0 1 0 
6 0 0 0 0 1 0 0 
7 0 0 1 -1 0 1 0 
end data

// Const elem: 5 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 5 0 0 0 0 1 0 0 
begin data
1 0 1 -1 1 0 0 0 
2 0 1 0 0 1 0 0 
3 0 0 0 1 0 0 0 
4 0 1 -1 1 1 0 0 
5 0 0 0 0 1 0 0 
6 0 0 -1 1 0 0 0 
7 0 1 -1 0 1 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 1 
begin data
1 0 1 0 1 0 0 1 
2 0 0 0 1 1 -1 1 
3 0 -1 -1 1 1 -1 0 
4 0 0 -1 0 1 0 0 
5 0 0 0 0 0 0 1 
6 0 0 -1 1 0 -1 1 
7 0 0 -1 0 1 -1 0 
end data

// Const elem: 5 0 0 0 0 1 0 1 
begin data
1 0 2 -1 2 0 0 1 
2 0 1 0 1 2 -1 1 
3 0 -1 -1 2 1 -1 0 
4 0 1 -2 1 2 0 0 
5 0 0 0 0 1 0 1 
6 0 0 -2 2 0 -1 1 
7 0 1 -2 0 2 -1 0 
end data

// Const elem: 6 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 6 0 0 0 0 1 0 0 
begin data
2 0 0 1 0 0 0 0 
4 0 0 1 0 1 0 0 
6 0 0 0 0 1 0 0 
end data

// Const elem: 6 0 0 0 0 0 -1 1 
begin data
1 0 0 1 0 0 0 1 
2 0 -1 0 1 0 -1 1 
3 0 -1 -1 0 1 -1 0 
4 0 -1 0 -1 0 0 0 
5 0 0 0 0 -1 0 1 
6 0 0 0 0 0 -1 1 
7 0 -1 0 0 0 -1 0 
end data

// Const elem: 6 0 0 0 0 1 -1 1 
begin data
2 0 -1 1 1 0 -1 1 
4 0 -1 1 -1 1 0 0 
6 0 0 0 0 1 -1 1 
end data

// Const elem: 6 0 0 0 0 0 0 1 
begin data
2 0 0 1 1 0 0 1 
4 0 -1 0 0 1 0 0 
6 0 0 0 0 0 0 1 
end data

// Const elem: 6 0 0 0 0 1 0 1 
begin data
2 0 0 2 1 0 0 1 
4 0 -1 1 0 2 0 0 
6 0 0 0 0 1 0 1 
end data

// Const elem: 6 0 0 0 0 1 -1 2 
begin data
2 0 -1 2 2 0 -1 2 
4 0 -2 1 -1 2 0 0 
6 0 0 0 0 1 -1 2 
end data

// Const elem: 6 0 0 0 0 0 0 2 
begin data
1 0 1 2 0 0 1 1 
2 0 0 2 2 0 0 2 
3 0 -1 0 2 2 -1 1 
4 0 -2 0 0 2 0 0 
5 0 -1 0 0 0 1 1 
6 0 0 0 0 0 0 2 
7 0 -1 0 0 0 -1 1 
end data

// Const elem: 6 0 0 0 0 0 -1 3 
begin data
1 0 1 3 0 0 1 2 
2 0 -1 2 3 0 -1 3 
3 0 -2 -1 2 3 -2 1 
4 0 -3 0 -1 2 0 0 
5 0 -1 0 0 -1 1 2 
6 0 0 0 0 0 -1 3 
7 0 -2 0 0 0 -2 1 
end data

// Const elem: 6 0 0 0 0 0 0 3 
begin data
2 0 0 3 3 0 0 3 
4 0 -3 0 0 3 0 0 
6 0 0 0 0 0 0 3 
end data

// Const elem: 7 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 7 0 0 0 0 1 0 0 
begin data
1 0 1 0 0 0 0 0 
2 0 1 1 0 0 0 0 
3 0 1 1 1 0 0 0 
4 0 1 1 1 1 0 0 
5 0 0 1 1 1 0 0 
6 0 0 0 1 1 0 0 
7 0 0 0 0 1 0 0 
end data

// Const elem: 7 0 0 0 0 0 0 1 
begin data
1 0 1 1 0 0 1 0 
2 0 1 2 1 0 1 1 
3 0 0 1 2 1 0 1 
4 0 -1 0 1 2 0 0 
5 0 -1 0 0 1 1 0 
6 0 0 0 0 0 1 1 
7 0 0 0 0 0 0 1 
end data

// Const elem: 7 0 0 0 0 1 0 1 
begin data
1 0 2 1 0 0 1 0 
2 0 2 3 1 0 1 1 
3 0 1 2 3 1 0 1 
4 0 0 1 2 3 0 0 
5 0 -1 1 1 2 1 0 
6 0 0 0 1 1 1 1 
7 0 0 0 0 1 0 1 
end data

end centralizer elements



==> anc/Geometry_Z8-I_3_1.txt <==
point group
8
1

ZMxZN
false

lattice label
Z8-I_3

begin twist
 0/1 1/8 1/4 -3/8
end twist

begin twist space group generators
1 0 0 0 0 0 0 0
end twist space group generators

begin shift space group generators
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
end shift space group generators

begin discrete symmetries
new non-R symmetry
8
0
1 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0
new non-R symmetry
4
0
0 0 1 1 1 1 1 1
0 0 0 0 0 0 0 1
end discrete symmetries

begin lattice
next lattice vector
0.7071067812
0
0
-1.
-0.7071067812
0
next lattice vector
0.5
0.5
1.
0
0.5
0.5
next lattice vector
0
0.7071067812
0
1.
0
-0.7071067812
next lattice vector
-0.5
0.5
-1.
0
-0.5
0.5
next lattice vector
-0.7071067812
0
0
-1.
0.7071067812
0
next lattice vector
-0.5
-0.5
1.
0
-0.5
-0.5
end lattice

allowed order of Wilson lines
4
4
4
4
4
4

begin identical WLs
 1 2 3 4 5 6
end identical WLs

begin constructing elements
new sector
0 0 0 0 0 0 0 0 
new sector
1 0 0 0 0 0 0 0 
1 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 2 
1 0 0 0 0 0 0 3 
new sector
2 0 0 0 0 0 0 0 
2 0 0 0 0 0 1 0 
2 0 0 0 0 0 2 0 
2 0 0 0 0 0 3 0 
2 0 0 0 0 0 1 1 
2 0 0 0 0 0 2 1 
2 0 0 0 0 0 3 1 
2 0 0 0 0 0 2 2 
2 0 0 0 0 0 3 2 
2 0 0 0 0 0 3 3 
new sector
3 0 0 0 0 0 0 0 
3 0 0 0 0 0 -1 0 
3 0 0 0 0 0 -2 0 
3 0 0 0 0 0 -3 0 
new sector
4 0 0 0 0 0 0 0 
4 0 0 0 1 0 1 0 
4 0 0 0 1 1 1 1 
new sector
5 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 1 
5 0 0 0 0 0 0 2 
5 0 0 0 0 0 0 3 
new sector
6 0 0 0 0 0 0 0 
6 0 0 0 0 0 1 0 
6 0 0 0 0 0 2 0 
6 0 0 0 0 0 3 0 
6 0 0 0 0 0 1 1 
6 0 0 0 0 0 2 1 
6 0 0 0 0 0 3 1 
6 0 0 0 0 0 2 2 
6 0 0 0 0 0 3 2 
6 0 0 0 0 0 3 3 
new sector
7 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 1 
7 0 0 0 0 0 0 2 
7 0 0 0 0 0 0 3 
end constructing elements

begin centralizer elements
// Const elem: 0 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 0 0 
0 0 0 1 0 0 0 0 
0 0 0 0 1 0 0 0 
0 0 0 0 0 1 0 0 
0 0 0 0 0 0 1 0 
0 0 0 0 0 0 0 1 
1 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 1 0 0 0 0 0 0 1 
begin data
1 0 0 0 0 0 0 1 
2 0 -1 0 -1 0 -1 1 
3 0 -1 -1 -1 -1 -1 0 
4 0 0 -1 -1 -1 -1 0 
5 0 0 0 -1 -1 -1 0 
6 0 0 0 0 -1 -1 0 
7 0 0 0 0 0 -1 0 
end data

// Const elem: 1 0 0 0 0 0 0 2 
begin data
1 0 0 0 0 0 0 2 
2 0 -2 0 -2 0 -2 2 
3 0 -2 -2 -2 -2 -2 0 
4 0 0 -2 -2 -2 -2 0 
5 0 0 0 -2 -2 -2 0 
6 0 0 0 0 -2 -2 0 
7 0 0 0 0 0 -2 0 
end data

// Const elem: 1 0 0 0 0 0 0 3 
begin data
1 0 0 0 0 0 0 3 
2 0 -3 0 -3 0 -3 3 
3 0 -3 -3 -3 -3 -3 0 
4 0 0 -3 -3 -3 -3 0 
5 0 0 0 -3 -3 -3 0 
6 0 0 0 0 -3 -3 0 
7 0 0 0 0 0 -3 0 
end data

// Const elem: 2 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 1 0 
begin data
2 0 0 0 0 0 1 0 
4 0 -1 0 -1 0 0 0 
6 0 0 0 -1 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 2 0 
begin data
2 0 0 0 0 0 2 0 
4 0 -2 0 -2 0 0 0 
6 0 0 0 -2 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 3 0 
begin data
2 0 0 0 0 0 3 0 
4 0 -3 0 -3 0 0 0 
6 0 0 0 -3 0 0 0 
end data

// Const elem: 2 0 0 0 0 0 1 1 
begin data
1 0 0 0 0 0 1 0 
2 0 0 0 0 0 1 1 
3 0 -1 0 -1 0 0 1 
4 0 -1 -1 -1 -1 0 0 
5 0 0 -1 -1 -1 0 0 
6 0 0 0 -1 -1 0 0 
7 0 0 0 0 -1 0 0 
end data

// Const elem: 2 0 0 0 0 0 2 1 
begin data
2 0 0 0 0 0 2 1 
4 0 -2 -1 -2 -1 0 0 
6 0 0 0 -2 -1 0 0 
end data

// Const elem: 2 0 0 0 0 0 3 1 
begin data
2 0 0 0 0 0 3 1 
4 0 -3 -1 -3 -1 0 0 
6 0 0 0 -3 -1 0 0 
end data

// Const elem: 2 0 0 0 0 0 2 2 
begin data
1 0 0 0 0 0 2 0 
2 0 0 0 0 0 2 2 
3 0 -2 0 -2 0 0 2 
4 0 -2 -2 -2 -2 0 0 
5 0 0 -2 -2 -2 0 0 
6 0 0 0 -2 -2 0 0 
7 0 0 0 0 -2 0 0 
end data

// Const elem: 2 0 0 0 0 0 3 2 
begin data
2 0 0 0 0 0 3 2 
4 0 -3 -2 -3 -2 0 0 
6 0 0 0 -3 -2 0 0 
end data

// Const elem: 2 0 0 0 0 0 3 3 
begin data
1 0 0 0 0 0 3 0 
2 0 0 0 0 0 3 3 
3 0 -3 0 -3 0 0 3 
4 0 -3 -3 -3 -3 0 0 
5 0 0 -3 -3 -3 0 0 
6 0 0 0 -3 -3 0 0 
7 0 0 0 0 -3 0 0 
end data

// Const elem: 3 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 3 0 0 0 0 0 -1 0 
begin data
1 0 0 1 -1 1 -1 1 
2 0 -1 1 -1 0 -1 0 
3 0 0 0 0 0 -1 0 
4 0 0 1 -1 1 -1 0 
5 0 0 1 0 0 0 0 
6 0 0 1 0 1 -1 1 
7 0 -1 1 -1 1 -1 0 
end data

// Const elem: 3 0 0 0 0 0 -2 0 
begin data
1 0 0 2 -2 2 -2 2 
2 0 -2 2 -2 0 -2 0 
3 0 0 0 0 0 -2 0 
4 0 0 2 -2 2 -2 0 
5 0 0 2 0 0 0 0 
6 0 0 2 0 2 -2 2 
7 0 -2 2 -2 2 -2 0 
end data

// Const elem: 3 0 0 0 0 0 -3 0 
begin data
1 0 0 3 -3 3 -3 3 
2 0 -3 3 -3 0 -3 0 
3 0 0 0 0 0 -3 0 
4 0 0 3 -3 3 -3 0 
5 0 0 3 0 0 0 0 
6 0 0 3 0 3 -3 3 
7 0 -3 3 -3 3 -3 0 
end data

// Const elem: 4 0 0 0 0 0 0 0 
begin data
0 0 1 0 0 0 1 0 
0 0 0 1 0 0 0 1 
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 4 0 0 0 1 0 1 0 
begin data
0 0 1 0 0 0 1 0 
0 0 0 1 0 0 0 1 
2 0 0 0 1 0 0 0 
4 0 -1 0 1 0 0 0 
6 0 -1 0 0 0 0 0 
end data

// Const elem: 4 0 0 0 1 1 1 1 
begin data
0 0 1 0 0 0 1 0 
0 0 0 1 0 0 0 1 
1 0 0 0 1 0 0 0 
2 0 0 0 1 1 0 0 
3 0 -1 0 1 1 0 0 
4 0 -1 -1 1 1 0 0 
5 0 -1 -1 0 1 0 0 
6 0 -1 -1 0 0 0 0 
7 0 0 -1 0 0 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 1 
begin data
1 0 0 0 1 -1 1 0 
2 0 0 0 1 0 0 1 
3 0 -1 0 0 0 0 0 
4 0 0 -1 1 -1 1 0 
5 0 0 0 0 0 0 1 
6 0 -1 0 0 -1 0 0 
7 0 0 -1 1 -1 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 2 
begin data
1 0 0 0 2 -2 2 0 
2 0 0 0 2 0 0 2 
3 0 -2 0 0 0 0 0 
4 0 0 -2 2 -2 2 0 
5 0 0 0 0 0 0 2 
6 0 -2 0 0 -2 0 0 
7 0 0 -2 2 -2 0 0 
end data

// Const elem: 5 0 0 0 0 0 0 3 
begin data
1 0 0 0 3 -3 3 0 
2 0 0 0 3 0 0 3 
3 0 -3 0 0 0 0 0 
4 0 0 -3 3 -3 3 0 
5 0 0 0 0 0 0 3 
6 0 -3 0 0 -3 0 0 
7 0 0 -3 3 -3 0 0 
end data

// Const elem: 6 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 6 0 0 0 0 0 1 0 
begin data
2 0 1 0 1 0 1 0 
4 0 0 0 1 0 1 0 
6 0 0 0 0 0 1 0 
end data

// Const elem: 6 0 0 0 0 0 2 0 
begin data
2 0 2 0 2 0 2 0 
4 0 0 0 2 0 2 0 
6 0 0 0 0 0 2 0 
end data

// Const elem: 6 0 0 0 0 0 3 0 
begin data
2 0 3 0 3 0 3 0 
4 0 0 0 3 0 3 0 
6 0 0 0 0 0 3 0 
end data

// Const elem: 6 0 0 0 0 0 1 1 
begin data
1 0 1 0 1 0 1 0 
2 0 1 1 1 1 1 1 
3 0 0 1 1 1 1 1 
4 0 0 0 1 1 1 1 
5 0 0 0 0 1 1 1 
6 0 0 0 0 0 1 1 
7 0 0 0 0 0 0 1 
end data

// Const elem: 6 0 0 0 0 0 2 1 
begin data
2 0 2 1 2 1 2 1 
4 0 0 0 2 1 2 1 
6 0 0 0 0 0 2 1 
end data

// Const elem: 6 0 0 0 0 0 3 1 
begin data
2 0 3 1 3 1 3 1 
4 0 0 0 3 1 3 1 
6 0 0 0 0 0 3 1 
end data

// Const elem: 6 0 0 0 0 0 2 2 
begin data
1 0 2 0 2 0 2 0 
2 0 2 2 2 2 2 2 
3 0 0 2 2 2 2 2 
4 0 0 0 2 2 2 2 
5 0 0 0 0 2 2 2 
6 0 0 0 0 0 2 2 
7 0 0 0 0 0 0 2 
end data

// Const elem: 6 0 0 0 0 0 3 2 
begin data
2 0 3 2 3 2 3 2 
4 0 0 0 3 2 3 2 
6 0 0 0 0 0 3 2 
end data

// Const elem: 6 0 0 0 0 0 3 3 
begin data
1 0 3 0 3 0 3 0 
2 0 3 3 3 3 3 3 
3 0 0 3 3 3 3 3 
4 0 0 0 3 3 3 3 
5 0 0 0 0 3 3 3 
6 0 0 0 0 0 3 3 
7 0 0 0 0 0 0 3 
end data

// Const elem: 7 0 0 0 0 0 0 0 
begin data
1 0 0 0 0 0 0 0 
2 0 0 0 0 0 0 0 
3 0 0 0 0 0 0 0 
4 0 0 0 0 0 0 0 
5 0 0 0 0 0 0 0 
6 0 0 0 0 0 0 0 
7 0 0 0 0 0 0 0 
end data

// Const elem: 7 0 0 0 0 0 0 1 
begin data
1 0 1 0 1 0 1 0 
2 0 1 1 1 1 1 1 
3 0 0 1 1 1 1 1 
4 0 0 0 1 1 1 1 
5 0 0 0 0 1 1 1 
6 0 0 0 0 0 1 1 
7 0 0 0 0 0 0 1 
end data

// Const elem: 7 0 0 0 0 0 0 2 
begin data
1 0 2 0 2 0 2 0 
2 0 2 2 2 2 2 2 
3 0 0 2 2 2 2 2 
4 0 0 0 2 2 2 2 
5 0 0 0 0 2 2 2 
6 0 0 0 0 0 2 2 
7 0 0 0 0 0 0 2 
end data

// Const elem: 7 0 0 0 0 0 0 3 
begin data
1 0 3 0 3 0 3 0 
2 0 3 3 3 3 3 3 
3 0 0 3 3 3 3 3 
4 0 0 0 3 3 3 3 
5 0 0 0 0 3 3 3 
6 0 0 0 0 0 3 3 
7 0 0 0 0 0 0 3 
end data

end centralizer elements


